Foundations of space-time finite element methods: polytopes, interpolation, and integration

The main purpose of this article is to facilitate the implementation of space-time finite element methods in four-dimensional space. In order to develop a finite element method in this setting, it is necessary to create a numerical foundation, or equivalently a numerical infrastructure. This foundation should include a collection of suitable elements (usually hypercubes, simplices, or closely related polytopes), numerical interpolation procedures (usually orthonormal polynomial bases), and numerical integration procedures (usually quadrature rules). It is well known that each of these areas has yet to be fully explored, and in the present article, we attempt to directly address this issue. We begin by developing a concrete, sequential procedure for constructing generic four-dimensional elements (4-polytopes). Thereafter, we review the key numerical properties of several canonical elements: the tesseract, tetrahedral prism, and pentatope. Here, we provide explicit expressions for orthonormal polynomial bases on these elements. Next, we construct fully symmetric quadrature rules with positive weights that are capable of exactly integrating high-degree polynomials, e.g. up to degree 17 on the tesseract. Finally, the quadrature rules are successfully tested using a set of canonical numerical experiments on polynomial and transcendental functions.

==> anc/Pentatope_Rules_Compact.txt <==
# Rule degree: 2 (5 pts)
0 1 0 0 0 0 0
0.11835034190722739672675719750980

# Rule degree: 3 (15 pts)
0 1 1 0 0 0 0
0.11009448597052397451322106986055
0.078130635305896674359115688185918

# Rule degree: 4 (20 pts)
0 2 1 0 0 0 0
0.067541853812305738221226513440140
0.24858701414877204455133926430091
0.079589817642751940105951727600036

# Rule degree: 5 (30 pts)
0 2 2 0 0 0 0
0.071048910653382673293625989658063
0.088316960558609671550106763754225
0.022014817750101633777333346587244
0.29412570113385694496667242512221

# Rule degree: 6 (56 pts)
1 1 1 2 0 0 0
0.041662207980590430357604388608147
0.29976498770855975968648095126375
0.050751988216023443839264863338374
0.26846605800113855762866686212574
0.16744795246821796797260641613013
0.018697663616408751325188628455438

# Rule degree: 7 (70 pts)
0 2 2 2 0 0 0
0.046716851444810817277488307384003
0.24364795185376838054510762222141
0.10228540903553766003034155472265
0.33333333333333333333333333333333
0.036459784332905691709032329415218
0.29156944855788260758892909809608
0.14360154985517505559746935109224
0.0035133916533261103545629496210281

# Rule degree: 8 (105 pts)
0 3 2 2 1 0 0
0.016650341133842066998503934996888
0.078178430590964146846484663712497
0.16221386192058670511129365211938
0.055289741043809693013684573494160
0.29628494563892670956856349466355
0.029460705455514495678940789518886
0.19929810591273237366812797069151
0.17430454102758779783795065600920
0.022460813170718007554761186406423
0.011705607894257622085304809204304
0.20850799732494127312932396801280

# Rule degree: 9 (151 pts)
1 2 2 3 2 0 0
0.033396077194956640848502386475095
0.24389669924344346067467117680514
0.0050791921061062008978905902787788
0.2967495659603128481315951580135
0.039703540947493234138821823418935
0.18556651270749874050254409289523
0.098399070565063719667340340181978
0.25309277814594493439811072010579
0.15177815296591115799210754308869
0.011737624799814566830560054028264
0.0088561456625601727465721736167059
0.21639650331182284793855392295174
0.085781201932866919896943973150337
0.41353118973888920995638429357091

# Rule degree: 10 (210 pts)
0 4 2 4 3 0 0
0.00068001449277584624617757686702031
0.098991854988084679509905229158743
0.1231204513985414757205695249475
0.24258414832795300106776088255017
0.12777414801542654554582422104508
0.30773080505724854111217961273837
0.0059989160658865935254311757007841
0.20531773731790842100273801419326
0.045497165579499251891216676314257
0.25530454886764831662450191184047
0.072938396217878783116683149278826
5.6649835376648049680525429401668e-17
0.17381814576925618824458161596242
0.02272032023449187633544143406198
4.5747059626816279366998710574281e-07
0.45680474689621944660269954398918
0.026291839078499637723569795748473
0.19151324922117210565353150753758
0.10575141213241193692681858973011
0.38608282333319769000242738439722

# Rule degree: 11 (281 pts)
1 4 3 4 3 1 0
0.027329370885962997568199941290949
0.067241651029103260600685592529661
0.12227241700202382280622214608063
0.249998142763765981343043760329
1.3178650747318510749386024251201e-09
0.093248670585096601948906364269768
0.27061080090245310749926763888158
0.042264051020562746971818129562933
0.27179987079407448897131358947765
0.11686611299864617135696762547693
1.522663087707972674959654887132e-16
0.18431135394223631181108431978186
0.036682774669840990811820324836415
0.31209442681124014400660191631979
0.0085885637602618496546275342700426
0.0046052778761422343989868359805639
0.44073070162845996737337888970279
0.033990320068857872637349292893912
0.20212492330721036935831290335896
0.10894860036382994093854997938274
0.38678106366902286414761066209243
0.0031786137103847548474489755920804
0.066673831822606677584235964320985
0.15286084182011769776967750252866

# Rule degree: 12 (445 pts)
0 3 3 5 2 4 0
0.018740545528084687224100199960835
0.16169067324134285386291059910435
0.24161664187504930967251755461732
0.023870864127224016802279362904421
0.086961652944313160391334749156589
0.27548333024193813650400477462532
1.855799026761947908306609703856e-09
0.27890444521266711716363022423058
0.026058403334371651109357233489350
0.11103829757841941128032501948018
0.058066261870832626483861594985778
0.17346570702670366249975610689083
0.10434826871498165203203993533726
0.0093049390716579070960228882600957
0.31384842119836525440111887944992
0.0058960507492770251186761083796994
0.00026352871256765815988395338744292
0.13287888411471488242447574003643
0.064110381588009276443836506784554
0.18353116022511378903497469961509
0.022983363002636924610617807697113
0.13429816029081149869209148872122
0.35859063205894987662809859016219
0.057761256287586565172179143490263
0.0047476858698277719729218918619296
0.27411514718379035285604768373041
0.14202564738195410330835506726314
0.017118711151686203638789606991574
0.27624554719600035249441442054091
0.20969432412765360778941987601470
0.0062247920880195032283307761198798
0.036494147283191966048492901590587

# Rule degree: 13 (555 pts)
0 5 3 7 4 4 0
0.010757428790870626018500874848745
0.07882672224785057944537368521954
0.14539284594408977273431574196018
0.22660428938344911539921881516901
0.24777807355249201673366586514126
0.043054247641246591886087871072494
0.10882883521508193351471449547008
0.28361287587908330954188986259919
0.020576632418373114999137998422945
0.10978519691712333113927710032336
0.022217899179996666383960161960386
0.049295979230615764224852760618669
0.023069307359685461441842204161723
0.25325735838693346322794715416777
0.072211154718018826764521106499692
0.21623882705798049623842409757002
0.088883760275149421136983771755495
0.00098724766896663854737275317314355
0.13501533628545206001099196177289
0.010478453213138553749917794134213
0.32842420556684424803886499449097
4.0993101763426495370127843903603e-05
0.0042040139986840670515010042110798
0.47791073241553661399972797729132
0.020919817062707104619927463180786
0.11968711031291864152134383612446
0.029756506015715020922002720513023
0.40279824974935719518033130170897
0.032506859335358847366181312136299
0.21129030269221739766956719296103
0.00020122146074351221191219800680804
0.12104334760834444067944779390222
0.30202682641697767156391706340508
0.073936321373393555840642039603789
8.1717219014140268945774307339371e-68
0.28097069797086887315915810498701
0.14631429726271698948638110940452
0.032312985798389446150270715432092
0.25469366797200086134722589821757
0.35341523216487696028701521051241
0.0056219112112306103868129477383952
0.082105687280943401862406331899863

# Rule degree: 14 (725 pts)
0 3 4 5 7 6 0
5.9109741508243863814377266000613e-10
0.049718355440058020772190808229307
0.24448282513547300179689415053183
0.015972843024365944930407936443911
0.048785072938479894812543198889339
0.24865146157886615202229666244951
0.31107679256504612776978158620696
0.010093187226861201194785044750734
0.25034404006135424118088651063479
0.020320234396758791381157416024667
0.12729507514123545363014293699511
0.060130784358193470078517575703177
0.15177258247737252354218002647233
0.086644329886570933975584297809197
8.6967781690749474845769931179638e-11
0.13207796809946861849755088567217
0.040107752034945082230739331935918
0.0034001036375620476378787203373161
0.26862211617125982869417968249617
0.0065380870568974568167234658104196
0.052217134782743331842208774383421
0.013808393960101637702752364408134
0.12390004219222702101233603727150
0.026339522363261290325003112951779
0.20317051270635424469659366899233
0.052547941829699254115822839284972
0.36646876052862135738522885583919
0.094745557794529098908846237874651
0.19852566177446944445024686653371
0.15677370572102302354118536142284
0.32021252196805384408249073358705
0.014671075988805770122796062590469
0.073227691110307489551513133787412
0.32210436744523641279559133179781
0.018852682478555460051956296931774
0.080310965413395021477110810276462
0.18411228919162943510572847082887
0.092798480441622290949396736824405
0.0032223737494246756152399194496355
0.22115381078927556805360675308888
0.095879124986184237860013664973082
0.032465986098804599494138849274525
0.27040836624984707661369835702078
0.23508036345920534182996720388722
0.0091304340014406168091261318359238
0.11129080620533724137645326912430
0.40624412155233939752950068757559
0.00015661180486248791747942124780489
0.044716472984436898989954973052393

# Rule degree: 15 (905 pts)
0 3 4 8 5 9 0
0.012974721371182674763016462895555
0.22286422988127565341457298862917
0.24999999999261190884087627822766
0.0026677650750669633861245031627084
0.060135553863742111877102952884903
0.11499471350295360762970677239178
0.30131600455386037845680702972609
0.011883923812459939113480068177397
0.09301934528375684105586863989966
0.015199329613062521185069557024653
0.26419978713938059703318523015981
0.048799554659008221089652704068341
0.0046535583460254908148046721609649
0.058154626752253294861009406589424
0.20663535764805466583345098170733
0.10026631578392168801986700100513
0.013303478206005679223325574738166
0.13551037358375369090401297376156
0.048142595929526116057172705606768
0.27043489504749056178557932428225
0.045827805427173076913784823201919
0.30079500646899637593759436456624
2.3996959931647331090555971173367e-10
0.0096408977664607108287294247918293
0.26293635828569165880736224594807
0.013252139366177502189178775022091
0.45150949905406810400715150280386
0.023151054418244015801629397548296
0.17382085107568748036864328794415
0.038134682140212666016028701773124
0.093566435218170846937931104766634
0.10264991280068167221466668938859
0.20608975397352831787035981890828
0.010684815064166480858349418156086
0.10541133284338459321850121958859
0.30507530569369458217286442926813
0.012579991048383991961221677461203
0.066446134460333250640706895565598
0.15548551518069041606916879140216
0.033463183521696986336428542798535
0.018693640234107296861633473096134
0.35100378457170245635017354503504
0.052323348955714472593512644048209
0.14240225627328730483626470539121
0.28620636666646361405730718509457
0.080149565913517655971542069138209
0.0015763512646871704095519638397112
0.22034470666209850315421449037622
0.084894655183949378463262527103421
0.009252384301035022089878428095105
0.35306232185778281799415574960684
0.1581114363491653615914480341775
0.025267486647511300563626390798573
0.28568981923147105721783084569245
0.21289823843631111099643535578315
0.0088979241064218829446662051232059
0.093596949870026730030831283555302
0.38078684310825652639578760494348
0.0069483945412621305239941268988835
0.041690676733425250030644724649288

# Rule degree: 16 (1055 pts)
0 1 3 12 10 8 0
0.070761394297945189808097472856783
0.016492459638232154333608447566618
0.053652294113035301980332718534669
0.24231015538830485289035974802147
0.0057103322101028509788892464797037
0.052656402040864942243490834749759
0.014600926728327818711662490682199
0.32101629460003357776197518996354
0.016772016097035893801761220834399
0.15533334048698119268293685657881
0.03337168739237093459187090226646
0.2927459459394551884295403992315
0.039666304343121276649937495992051
0.0072990563678513289133670546779445
0.062403459512786264911223437519855
0.23440304627016397063462555629191
0.08329036912144663278152944001522
0.014499037033386435041943367165874
0.093405077286446057231068025688332
0.17795724632066859783804400728686
0.13622997030818780332577808171002
0.022079897196611902613577300347779
0.1732979951188451104165936872318
0.084102137412498718389753792050137
0.26838512322144302907504856411933
0.051005635089337923812520237644481
0.31429759595928809487716885801056
0.0098158564884534479567606468161792
0.008946055481375897326509806645863
0.45099839523920041219859170447817
0.0099797990160544560640627097805395
0.38869356385622152613741047562166
0.012413534016340378778545871568001
0.24565254049041951044579122534703
0.014587938594712763376332094294253
0.081557808125692815137042846548987
0.014684996800536378762113020232481
0.15279735683039982166390726872744
0.040375477589147923591708976808667
0.39219765929410510538845025668709
0.044958128304057206785064544655733
0.15435477005313180387304989992908
0.057649600294459047816208038531664
0.23619154415980700734469725402171
0.13349962519651745131313231887522
0.32841910339228072890060489528634
0.19641980715128294316656858107079
0.30087450004702383757623395995157
1.5074761143843811706262247462429e-10
0.075339773676025737788862939450983
0.24323702539794447515039305895151
0.022951839559816518430346313560783
0.12406027986262593743084194637251
0.29233086442819446483608546155523
0.063791519710536133926408532042393
0.010737389779166215760697060237656
0.17659005962031168105037494423028
0.066841570347545754027665734810375
1.0381306739668418782179453911802e-10
0.33968795985988271924382726552379
0.11538526753067857104027368208687
0.033457270828286320563640037586372
0.26337201954473222200536358067331
0.1987579365227027934920713488604
7.3219399872013746116841724035488e-18
0.074774815289103561535039862241913
0.23317506579354895930992920787121
0.012930620953898785733877799539252
0.14737031818307192669037884063625
0.36791715644860968181039348736608
0.010370393571066333417440540151661
0.078682908613173348167296253454547


==> anc/Pentatope_Rules_Expanded.txt <==
# Rule degree: 2 (5 pts)
-0.7632993161855452065464856049804  -0.7632993161855452065464856049804  -0.7632993161855452065464856049804   0.0531972647421808261859424199216  0.13333333333333333333333333333333
-0.7632993161855452065464856049804  -0.7632993161855452065464856049804   0.0531972647421808261859424199216  -0.7632993161855452065464856049804  0.13333333333333333333333333333333
-0.7632993161855452065464856049804   0.0531972647421808261859424199216  -0.7632993161855452065464856049804  -0.7632993161855452065464856049804  0.13333333333333333333333333333333
 0.0531972647421808261859424199216  -0.7632993161855452065464856049804  -0.7632993161855452065464856049804  -0.7632993161855452065464856049804  0.13333333333333333333333333333333
-0.7632993161855452065464856049804  -0.7632993161855452065464856049804  -0.7632993161855452065464856049804  -0.7632993161855452065464856049804  0.13333333333333333333333333333333

# Rule degree: 3 (15 pts)
 -0.7798110280589520509735578602789   -0.7798110280589520509735578602789   -0.7798110280589520509735578602789    0.1192441122358082038942314411156  0.058199642739601692161478550222241
 -0.7798110280589520509735578602789   -0.7798110280589520509735578602789    0.1192441122358082038942314411156   -0.7798110280589520509735578602789  0.058199642739601692161478550222241
 -0.7798110280589520509735578602789    0.1192441122358082038942314411156   -0.7798110280589520509735578602789   -0.7798110280589520509735578602789  0.058199642739601692161478550222241
  0.1192441122358082038942314411156   -0.7798110280589520509735578602789   -0.7798110280589520509735578602789   -0.7798110280589520509735578602789  0.058199642739601692161478550222241
 -0.7798110280589520509735578602789   -0.7798110280589520509735578602789   -0.7798110280589520509735578602789   -0.7798110280589520509735578602789  0.058199642739601692161478550222241
-0.84373872938820665128176862362816  -0.84373872938820665128176862362816  -0.23439190591769002307734706455775  -0.23439190591769002307734706455775  0.037566845296865820585927391555546
-0.84373872938820665128176862362816  -0.23439190591769002307734706455775  -0.84373872938820665128176862362816  -0.23439190591769002307734706455775  0.037566845296865820585927391555546
-0.23439190591769002307734706455775  -0.84373872938820665128176862362816  -0.84373872938820665128176862362816  -0.23439190591769002307734706455775  0.037566845296865820585927391555546
-0.84373872938820665128176862362816  -0.84373872938820665128176862362816  -0.84373872938820665128176862362816  -0.23439190591769002307734706455775  0.037566845296865820585927391555546
-0.84373872938820665128176862362816  -0.23439190591769002307734706455775  -0.23439190591769002307734706455775  -0.84373872938820665128176862362816  0.037566845296865820585927391555546
-0.23439190591769002307734706455775  -0.84373872938820665128176862362816  -0.23439190591769002307734706455775  -0.84373872938820665128176862362816  0.037566845296865820585927391555546
-0.84373872938820665128176862362816  -0.84373872938820665128176862362816  -0.23439190591769002307734706455775  -0.84373872938820665128176862362816  0.037566845296865820585927391555546
-0.23439190591769002307734706455775  -0.23439190591769002307734706455775  -0.84373872938820665128176862362816  -0.84373872938820665128176862362816  0.037566845296865820585927391555546
-0.84373872938820665128176862362816  -0.23439190591769002307734706455775  -0.84373872938820665128176862362816  -0.84373872938820665128176862362816  0.037566845296865820585927391555546
-0.23439190591769002307734706455775  -0.84373872938820665128176862362816  -0.84373872938820665128176862362816  -0.84373872938820665128176862362816  0.037566845296865820585927391555546

# Rule degree: 4 (20 pts)
-0.86491629237538852355754697311972  -0.86491629237538852355754697311972  -0.86491629237538852355754697311972   0.45966516950155409423018789247888  0.018228928525179180865037909670908
-0.86491629237538852355754697311972  -0.86491629237538852355754697311972   0.45966516950155409423018789247888  -0.86491629237538852355754697311972  0.018228928525179180865037909670908
-0.86491629237538852355754697311972   0.45966516950155409423018789247888  -0.86491629237538852355754697311972  -0.86491629237538852355754697311972  0.018228928525179180865037909670908
 0.45966516950155409423018789247888  -0.86491629237538852355754697311972  -0.86491629237538852355754697311972  -0.86491629237538852355754697311972  0.018228928525179180865037909670908
-0.86491629237538852355754697311972  -0.86491629237538852355754697311972  -0.86491629237538852355754697311972  -0.86491629237538852355754697311972  0.018228928525179180865037909670908
-0.50282597170245591089732147139818  -0.50282597170245591089732147139818  -0.50282597170245591089732147139818  -0.98869611319017635641071411440728  0.018451132152327943214943529579293
-0.50282597170245591089732147139818  -0.50282597170245591089732147139818  -0.98869611319017635641071411440728  -0.50282597170245591089732147139818  0.018451132152327943214943529579293
-0.50282597170245591089732147139818  -0.98869611319017635641071411440728  -0.50282597170245591089732147139818  -0.50282597170245591089732147139818  0.018451132152327943214943529579293
-0.98869611319017635641071411440728  -0.50282597170245591089732147139818  -0.50282597170245591089732147139818  -0.50282597170245591089732147139818  0.018451132152327943214943529579293
-0.50282597170245591089732147139818  -0.50282597170245591089732147139818  -0.50282597170245591089732147139818  -0.50282597170245591089732147139818  0.018451132152327943214943529579293
-0.84082036471449611978809654479993  -0.84082036471449611978809654479993  -0.23876945292825582031785518280011  -0.23876945292825582031785518280011  0.048326636327913104626675947041566
-0.84082036471449611978809654479993  -0.23876945292825582031785518280011  -0.84082036471449611978809654479993  -0.23876945292825582031785518280011  0.048326636327913104626675947041566
-0.23876945292825582031785518280011  -0.84082036471449611978809654479993  -0.84082036471449611978809654479993  -0.23876945292825582031785518280011  0.048326636327913104626675947041566
-0.84082036471449611978809654479993  -0.84082036471449611978809654479993  -0.84082036471449611978809654479993  -0.23876945292825582031785518280011  0.048326636327913104626675947041566
-0.84082036471449611978809654479993  -0.23876945292825582031785518280011  -0.23876945292825582031785518280011  -0.84082036471449611978809654479993  0.048326636327913104626675947041566
-0.23876945292825582031785518280011  -0.84082036471449611978809654479993  -0.23876945292825582031785518280011  -0.84082036471449611978809654479993  0.048326636327913104626675947041566
-0.84082036471449611978809654479993  -0.84082036471449611978809654479993  -0.23876945292825582031785518280011  -0.84082036471449611978809654479993  0.048326636327913104626675947041566
-0.23876945292825582031785518280011  -0.23876945292825582031785518280011  -0.84082036471449611978809654479993  -0.84082036471449611978809654479993  0.048326636327913104626675947041566
-0.84082036471449611978809654479993  -0.23876945292825582031785518280011  -0.84082036471449611978809654479993  -0.84082036471449611978809654479993  0.048326636327913104626675947041566
-0.23876945292825582031785518280011  -0.84082036471449611978809654479993  -0.84082036471449611978809654479993  -0.84082036471449611978809654479993  0.048326636327913104626675947041566

# Rule degree: 5 (30 pts)
 -0.85790217869323465341274802068387   -0.85790217869323465341274802068387   -0.85790217869323465341274802068387     0.4316087147729386136509920827355   0.002270562293871650683426861594853
 -0.85790217869323465341274802068387   -0.85790217869323465341274802068387     0.4316087147729386136509920827355   -0.85790217869323465341274802068387   0.002270562293871650683426861594853
 -0.85790217869323465341274802068387     0.4316087147729386136509920827355   -0.85790217869323465341274802068387   -0.85790217869323465341274802068387   0.002270562293871650683426861594853
   0.4316087147729386136509920827355   -0.85790217869323465341274802068387   -0.85790217869323465341274802068387   -0.85790217869323465341274802068387   0.002270562293871650683426861594853
 -0.85790217869323465341274802068387   -0.85790217869323465341274802068387   -0.85790217869323465341274802068387   -0.85790217869323465341274802068387   0.002270562293871650683426861594853
 -0.82336607888278065689978647249155   -0.82336607888278065689978647249155   -0.82336607888278065689978647249155     0.2934643155311226275991458899662    0.03269395254870631324167783863447
 -0.82336607888278065689978647249155   -0.82336607888278065689978647249155     0.2934643155311226275991458899662   -0.82336607888278065689978647249155    0.03269395254870631324167783863447
 -0.82336607888278065689978647249155     0.2934643155311226275991458899662   -0.82336607888278065689978647249155   -0.82336607888278065689978647249155    0.03269395254870631324167783863447
   0.2934643155311226275991458899662   -0.82336607888278065689978647249155   -0.82336607888278065689978647249155   -0.82336607888278065689978647249155    0.03269395254870631324167783863447
 -0.82336607888278065689978647249155   -0.82336607888278065689978647249155   -0.82336607888278065689978647249155   -0.82336607888278065689978647249155    0.03269395254870631324167783863447
 -0.95597036449979673244533330682551   -0.95597036449979673244533330682551  -0.066044453250304901332000039761732  -0.066044453250304901332000039761732  0.0068083807502057533550937427925485
 -0.95597036449979673244533330682551  -0.066044453250304901332000039761732   -0.95597036449979673244533330682551  -0.066044453250304901332000039761732  0.0068083807502057533550937427925485
-0.066044453250304901332000039761732   -0.95597036449979673244533330682551   -0.95597036449979673244533330682551  -0.066044453250304901332000039761732  0.0068083807502057533550937427925485
 -0.95597036449979673244533330682551   -0.95597036449979673244533330682551   -0.95597036449979673244533330682551  -0.066044453250304901332000039761732  0.0068083807502057533550937427925485
 -0.95597036449979673244533330682551  -0.066044453250304901332000039761732  -0.066044453250304901332000039761732   -0.95597036449979673244533330682551  0.0068083807502057533550937427925485
-0.066044453250304901332000039761732   -0.95597036449979673244533330682551  -0.066044453250304901332000039761732   -0.95597036449979673244533330682551  0.0068083807502057533550937427925485
 -0.95597036449979673244533330682551   -0.95597036449979673244533330682551  -0.066044453250304901332000039761732   -0.95597036449979673244533330682551  0.0068083807502057533550937427925485
-0.066044453250304901332000039761732  -0.066044453250304901332000039761732   -0.95597036449979673244533330682551   -0.95597036449979673244533330682551  0.0068083807502057533550937427925485
 -0.95597036449979673244533330682551  -0.066044453250304901332000039761732   -0.95597036449979673244533330682551   -0.95597036449979673244533330682551  0.0068083807502057533550937427925485
-0.066044453250304901332000039761732   -0.95597036449979673244533330682551   -0.95597036449979673244533330682551   -0.95597036449979673244533330682551  0.0068083807502057533550937427925485
 -0.41174859773228611006665514975558   -0.41174859773228611006665514975558   -0.88237710340157083490001727536663   -0.88237710340157083490001727536663   0.042376028495171931349020573759457
 -0.41174859773228611006665514975558   -0.88237710340157083490001727536663   -0.41174859773228611006665514975558   -0.88237710340157083490001727536663   0.042376028495171931349020573759457
 -0.88237710340157083490001727536663   -0.41174859773228611006665514975558   -0.41174859773228611006665514975558   -0.88237710340157083490001727536663   0.042376028495171931349020573759457
 -0.41174859773228611006665514975558   -0.41174859773228611006665514975558   -0.41174859773228611006665514975558   -0.88237710340157083490001727536663   0.042376028495171931349020573759457
 -0.41174859773228611006665514975558   -0.88237710340157083490001727536663   -0.88237710340157083490001727536663   -0.41174859773228611006665514975558   0.042376028495171931349020573759457
 -0.88237710340157083490001727536663   -0.41174859773228611006665514975558   -0.88237710340157083490001727536663   -0.41174859773228611006665514975558   0.042376028495171931349020573759457
 -0.41174859773228611006665514975558   -0.41174859773228611006665514975558   -0.88237710340157083490001727536663   -0.41174859773228611006665514975558   0.042376028495171931349020573759457
 -0.88237710340157083490001727536663   -0.88237710340157083490001727536663   -0.41174859773228611006665514975558   -0.41174859773228611006665514975558   0.042376028495171931349020573759457
 -0.41174859773228611006665514975558   -0.88237710340157083490001727536663   -0.41174859773228611006665514975558   -0.41174859773228611006665514975558   0.042376028495171931349020573759457
 -0.88237710340157083490001727536663   -0.41174859773228611006665514975558   -0.41174859773228611006665514975558   -0.41174859773228611006665514975558   0.042376028495171931349020573759457

# Rule degree: 6 (56 pts)
                                -0.6                                  -0.6                                  -0.6                                  -0.6    0.05745917834522866684465441157604
 -0.91667558403881913928479122278371   -0.91667558403881913928479122278371   -0.91667558403881913928479122278371    0.66670233615527655713916489113482  0.0030760021074204037582453836875221
 -0.91667558403881913928479122278371   -0.91667558403881913928479122278371    0.66670233615527655713916489113482   -0.91667558403881913928479122278371  0.0030760021074204037582453836875221
 -0.91667558403881913928479122278371    0.66670233615527655713916489113482   -0.91667558403881913928479122278371   -0.91667558403881913928479122278371  0.0030760021074204037582453836875221
  0.66670233615527655713916489113482   -0.91667558403881913928479122278371   -0.91667558403881913928479122278371   -0.91667558403881913928479122278371  0.0030760021074204037582453836875221
 -0.91667558403881913928479122278371   -0.91667558403881913928479122278371   -0.91667558403881913928479122278371   -0.91667558403881913928479122278371  0.0030760021074204037582453836875221
  -0.4004700245828804806270380974725    -0.4004700245828804806270380974725   -0.89929496312567927905944285379125   -0.89929496312567927905944285379125   0.020155920431682066787572999979991
  -0.4004700245828804806270380974725   -0.89929496312567927905944285379125    -0.4004700245828804806270380974725   -0.89929496312567927905944285379125   0.020155920431682066787572999979991
 -0.89929496312567927905944285379125    -0.4004700245828804806270380974725    -0.4004700245828804806270380974725   -0.89929496312567927905944285379125   0.020155920431682066787572999979991
  -0.4004700245828804806270380974725    -0.4004700245828804806270380974725    -0.4004700245828804806270380974725   -0.89929496312567927905944285379125   0.020155920431682066787572999979991
  -0.4004700245828804806270380974725   -0.89929496312567927905944285379125   -0.89929496312567927905944285379125    -0.4004700245828804806270380974725   0.020155920431682066787572999979991
 -0.89929496312567927905944285379125    -0.4004700245828804806270380974725   -0.89929496312567927905944285379125    -0.4004700245828804806270380974725   0.020155920431682066787572999979991
  -0.4004700245828804806270380974725    -0.4004700245828804806270380974725   -0.89929496312567927905944285379125    -0.4004700245828804806270380974725   0.020155920431682066787572999979991
 -0.89929496312567927905944285379125   -0.89929496312567927905944285379125    -0.4004700245828804806270380974725    -0.4004700245828804806270380974725   0.020155920431682066787572999979991
  -0.4004700245828804806270380974725   -0.89929496312567927905944285379125    -0.4004700245828804806270380974725    -0.4004700245828804806270380974725   0.020155920431682066787572999979991
 -0.89929496312567927905944285379125    -0.4004700245828804806270380974725    -0.4004700245828804806270380974725    -0.4004700245828804806270380974725   0.020155920431682066787572999979991
 -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   -0.46306788399772288474266627574852    0.15855595470158222170707709571828   0.010574004265141828809930653497862
 -0.89849602356795311232147027332325   -0.46306788399772288474266627574852   -0.89849602356795311232147027332325    0.15855595470158222170707709571828   0.010574004265141828809930653497862
 -0.46306788399772288474266627574852   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325    0.15855595470158222170707709571828   0.010574004265141828809930653497862
 -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325    0.15855595470158222170707709571828   0.010574004265141828809930653497862
 -0.89849602356795311232147027332325   -0.89849602356795311232147027332325    0.15855595470158222170707709571828   -0.46306788399772288474266627574852   0.010574004265141828809930653497862
 -0.89849602356795311232147027332325    0.15855595470158222170707709571828   -0.89849602356795311232147027332325   -0.46306788399772288474266627574852   0.010574004265141828809930653497862
  0.15855595470158222170707709571828   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   -0.46306788399772288474266627574852   0.010574004265141828809930653497862
 -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   -0.46306788399772288474266627574852   0.010574004265141828809930653497862
 -0.89849602356795311232147027332325   -0.46306788399772288474266627574852    0.15855595470158222170707709571828   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
 -0.46306788399772288474266627574852   -0.89849602356795311232147027332325    0.15855595470158222170707709571828   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
 -0.89849602356795311232147027332325   -0.89849602356795311232147027332325    0.15855595470158222170707709571828   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
 -0.89849602356795311232147027332325    0.15855595470158222170707709571828   -0.46306788399772288474266627574852   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
  0.15855595470158222170707709571828   -0.89849602356795311232147027332325   -0.46306788399772288474266627574852   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
 -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   -0.46306788399772288474266627574852   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
 -0.46306788399772288474266627574852    0.15855595470158222170707709571828   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
 -0.89849602356795311232147027332325    0.15855595470158222170707709571828   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
  0.15855595470158222170707709571828   -0.46306788399772288474266627574852   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
 -0.89849602356795311232147027332325   -0.46306788399772288474266627574852   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
  0.15855595470158222170707709571828   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
 -0.46306788399772288474266627574852   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   -0.89849602356795311232147027332325   0.010574004265141828809930653497862
 -0.66510409506356406405478716773974   -0.66510409506356406405478716773974   -0.96260467276718249734962274308912  -0.042083042042125310486015753691656  0.0090394094082339368478221133447936
 -0.66510409506356406405478716773974   -0.96260467276718249734962274308912   -0.66510409506356406405478716773974  -0.042083042042125310486015753691656  0.0090394094082339368478221133447936
 -0.96260467276718249734962274308912   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974  -0.042083042042125310486015753691656  0.0090394094082339368478221133447936
 -0.66510409506356406405478716773974   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974  -0.042083042042125310486015753691656  0.0090394094082339368478221133447936
 -0.66510409506356406405478716773974   -0.66510409506356406405478716773974  -0.042083042042125310486015753691656   -0.96260467276718249734962274308912  0.0090394094082339368478221133447936
 -0.66510409506356406405478716773974  -0.042083042042125310486015753691656   -0.66510409506356406405478716773974   -0.96260467276718249734962274308912  0.0090394094082339368478221133447936
-0.042083042042125310486015753691656   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974   -0.96260467276718249734962274308912  0.0090394094082339368478221133447936
 -0.66510409506356406405478716773974   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974   -0.96260467276718249734962274308912  0.0090394094082339368478221133447936
 -0.66510409506356406405478716773974   -0.96260467276718249734962274308912  -0.042083042042125310486015753691656   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936
 -0.96260467276718249734962274308912   -0.66510409506356406405478716773974  -0.042083042042125310486015753691656   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936
 -0.66510409506356406405478716773974   -0.66510409506356406405478716773974  -0.042083042042125310486015753691656   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936
 -0.66510409506356406405478716773974  -0.042083042042125310486015753691656   -0.96260467276718249734962274308912   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936
-0.042083042042125310486015753691656   -0.66510409506356406405478716773974   -0.96260467276718249734962274308912   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936
 -0.66510409506356406405478716773974   -0.66510409506356406405478716773974   -0.96260467276718249734962274308912   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936
 -0.96260467276718249734962274308912  -0.042083042042125310486015753691656   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936
 -0.66510409506356406405478716773974  -0.042083042042125310486015753691656   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936
-0.042083042042125310486015753691656   -0.96260467276718249734962274308912   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936
 -0.66510409506356406405478716773974   -0.96260467276718249734962274308912   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936
-0.042083042042125310486015753691656   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936
 -0.96260467276718249734962274308912   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974   -0.66510409506356406405478716773974  0.0090394094082339368478221133447936

# Rule degree: 7 (70 pts)
 -0.90656629711037836544502338523199   -0.90656629711037836544502338523199   -0.90656629711037836544502338523199    0.62626518844151346178009354092798  0.0035720013853170220206476055208212
 -0.90656629711037836544502338523199   -0.90656629711037836544502338523199    0.62626518844151346178009354092798   -0.90656629711037836544502338523199  0.0035720013853170220206476055208212
 -0.90656629711037836544502338523199    0.62626518844151346178009354092798   -0.90656629711037836544502338523199   -0.90656629711037836544502338523199  0.0035720013853170220206476055208212
  0.62626518844151346178009354092798   -0.90656629711037836544502338523199   -0.90656629711037836544502338523199   -0.90656629711037836544502338523199  0.0035720013853170220206476055208212
 -0.90656629711037836544502338523199   -0.90656629711037836544502338523199   -0.90656629711037836544502338523199   -0.90656629711037836544502338523199  0.0035720013853170220206476055208212
 -0.51270409629246323890978475555718   -0.51270409629246323890978475555718   -0.51270409629246323890978475555718   -0.94918361483014704436086097777128   0.014433048193426315085515457164687
 -0.51270409629246323890978475555718   -0.51270409629246323890978475555718   -0.94918361483014704436086097777128   -0.51270409629246323890978475555718   0.014433048193426315085515457164687
 -0.51270409629246323890978475555718   -0.94918361483014704436086097777128   -0.51270409629246323890978475555718   -0.51270409629246323890978475555718   0.014433048193426315085515457164687
 -0.94918361483014704436086097777128   -0.51270409629246323890978475555718   -0.51270409629246323890978475555718   -0.51270409629246323890978475555718   0.014433048193426315085515457164687
 -0.51270409629246323890978475555718   -0.51270409629246323890978475555718   -0.51270409629246323890978475555718   -0.51270409629246323890978475555718   0.014433048193426315085515457164687
  -0.7954291819289246799393168905547    -0.7954291819289246799393168905547   -0.30685622710661298009102466416795   -0.30685622710661298009102466416795    0.02789226693175639778992621765291
  -0.7954291819289246799393168905547   -0.30685622710661298009102466416795    -0.7954291819289246799393168905547   -0.30685622710661298009102466416795    0.02789226693175639778992621765291
 -0.30685622710661298009102466416795    -0.7954291819289246799393168905547    -0.7954291819289246799393168905547   -0.30685622710661298009102466416795    0.02789226693175639778992621765291
  -0.7954291819289246799393168905547    -0.7954291819289246799393168905547    -0.7954291819289246799393168905547   -0.30685622710661298009102466416795    0.02789226693175639778992621765291
  -0.7954291819289246799393168905547   -0.30685622710661298009102466416795   -0.30685622710661298009102466416795    -0.7954291819289246799393168905547    0.02789226693175639778992621765291
 -0.30685622710661298009102466416795    -0.7954291819289246799393168905547   -0.30685622710661298009102466416795    -0.7954291819289246799393168905547    0.02789226693175639778992621765291
  -0.7954291819289246799393168905547    -0.7954291819289246799393168905547   -0.30685622710661298009102466416795    -0.7954291819289246799393168905547    0.02789226693175639778992621765291
 -0.30685622710661298009102466416795   -0.30685622710661298009102466416795    -0.7954291819289246799393168905547    -0.7954291819289246799393168905547    0.02789226693175639778992621765291
  -0.7954291819289246799393168905547   -0.30685622710661298009102466416795    -0.7954291819289246799393168905547    -0.7954291819289246799393168905547    0.02789226693175639778992621765291
 -0.30685622710661298009102466416795    -0.7954291819289246799393168905547    -0.7954291819289246799393168905547    -0.7954291819289246799393168905547    0.02789226693175639778992621765291
 -0.33333333333333333333333333333334   -0.33333333333333333333333333333334   -0.99999999999999999999999999999999   -0.99999999999999999999999999999999   0.004640474753706709279050451178047
 -0.33333333333333333333333333333334   -0.99999999999999999999999999999999   -0.33333333333333333333333333333334   -0.99999999999999999999999999999999   0.004640474753706709279050451178047
 -0.99999999999999999999999999999999   -0.33333333333333333333333333333334   -0.33333333333333333333333333333334   -0.99999999999999999999999999999999   0.004640474753706709279050451178047
 -0.33333333333333333333333333333334   -0.33333333333333333333333333333334   -0.33333333333333333333333333333334   -0.99999999999999999999999999999999   0.004640474753706709279050451178047
 -0.33333333333333333333333333333334   -0.99999999999999999999999999999999   -0.99999999999999999999999999999999   -0.33333333333333333333333333333334   0.004640474753706709279050451178047
 -0.99999999999999999999999999999999   -0.33333333333333333333333333333334   -0.99999999999999999999999999999999   -0.33333333333333333333333333333334   0.004640474753706709279050451178047
 -0.33333333333333333333333333333334   -0.33333333333333333333333333333334   -0.99999999999999999999999999999999   -0.33333333333333333333333333333334   0.004640474753706709279050451178047
 -0.99999999999999999999999999999999   -0.99999999999999999999999999999999   -0.33333333333333333333333333333334   -0.33333333333333333333333333333334   0.004640474753706709279050451178047
 -0.33333333333333333333333333333334   -0.99999999999999999999999999999999   -0.33333333333333333333333333333334   -0.33333333333333333333333333333334   0.004640474753706709279050451178047
 -0.99999999999999999999999999999999   -0.33333333333333333333333333333334   -0.33333333333333333333333333333334   -0.33333333333333333333333333333334   0.004640474753706709279050451178047
 -0.92708043133418861658193534116956   -0.92708043133418861658193534116956   -0.41686110288423478482214180380784    0.19810239688680063456794782731653  0.0044537711546328225530854305633404
 -0.92708043133418861658193534116956   -0.41686110288423478482214180380784   -0.92708043133418861658193534116956    0.19810239688680063456794782731653  0.0044537711546328225530854305633404
 -0.41686110288423478482214180380784   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956    0.19810239688680063456794782731653  0.0044537711546328225530854305633404
 -0.92708043133418861658193534116956   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956    0.19810239688680063456794782731653  0.0044537711546328225530854305633404
 -0.92708043133418861658193534116956   -0.92708043133418861658193534116956    0.19810239688680063456794782731653   -0.41686110288423478482214180380784  0.0044537711546328225530854305633404
 -0.92708043133418861658193534116956    0.19810239688680063456794782731653   -0.92708043133418861658193534116956   -0.41686110288423478482214180380784  0.0044537711546328225530854305633404
  0.19810239688680063456794782731653   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956   -0.41686110288423478482214180380784  0.0044537711546328225530854305633404
 -0.92708043133418861658193534116956   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956   -0.41686110288423478482214180380784  0.0044537711546328225530854305633404
 -0.92708043133418861658193534116956   -0.41686110288423478482214180380784    0.19810239688680063456794782731653   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
 -0.41686110288423478482214180380784   -0.92708043133418861658193534116956    0.19810239688680063456794782731653   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
 -0.92708043133418861658193534116956   -0.92708043133418861658193534116956    0.19810239688680063456794782731653   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
 -0.92708043133418861658193534116956    0.19810239688680063456794782731653   -0.41686110288423478482214180380784   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
  0.19810239688680063456794782731653   -0.92708043133418861658193534116956   -0.41686110288423478482214180380784   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
 -0.92708043133418861658193534116956   -0.92708043133418861658193534116956   -0.41686110288423478482214180380784   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
 -0.41686110288423478482214180380784    0.19810239688680063456794782731653   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
 -0.92708043133418861658193534116956    0.19810239688680063456794782731653   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
  0.19810239688680063456794782731653   -0.41686110288423478482214180380784   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
 -0.92708043133418861658193534116956   -0.41686110288423478482214180380784   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
  0.19810239688680063456794782731653   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
 -0.41686110288423478482214180380784   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956   -0.92708043133418861658193534116956  0.0044537711546328225530854305633404
 -0.71279690028964988880506129781552   -0.71279690028964988880506129781552   -0.99297321669334777929087410075794     0.1313639175622974457060579942045  0.0081119289412831229692188026831374
 -0.71279690028964988880506129781552   -0.99297321669334777929087410075794   -0.71279690028964988880506129781552     0.1313639175622974457060579942045  0.0081119289412831229692188026831374
 -0.99297321669334777929087410075794   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552     0.1313639175622974457060579942045  0.0081119289412831229692188026831374
 -0.71279690028964988880506129781552   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552     0.1313639175622974457060579942045  0.0081119289412831229692188026831374
 -0.71279690028964988880506129781552   -0.71279690028964988880506129781552     0.1313639175622974457060579942045   -0.99297321669334777929087410075794  0.0081119289412831229692188026831374
 -0.71279690028964988880506129781552     0.1313639175622974457060579942045   -0.71279690028964988880506129781552   -0.99297321669334777929087410075794  0.0081119289412831229692188026831374
   0.1313639175622974457060579942045   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552   -0.99297321669334777929087410075794  0.0081119289412831229692188026831374
 -0.71279690028964988880506129781552   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552   -0.99297321669334777929087410075794  0.0081119289412831229692188026831374
 -0.71279690028964988880506129781552   -0.99297321669334777929087410075794     0.1313639175622974457060579942045   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374
 -0.99297321669334777929087410075794   -0.71279690028964988880506129781552     0.1313639175622974457060579942045   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374
 -0.71279690028964988880506129781552   -0.71279690028964988880506129781552     0.1313639175622974457060579942045   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374
 -0.71279690028964988880506129781552     0.1313639175622974457060579942045   -0.99297321669334777929087410075794   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374
   0.1313639175622974457060579942045   -0.71279690028964988880506129781552   -0.99297321669334777929087410075794   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374
 -0.71279690028964988880506129781552   -0.71279690028964988880506129781552   -0.99297321669334777929087410075794   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374
 -0.99297321669334777929087410075794     0.1313639175622974457060579942045   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374
 -0.71279690028964988880506129781552     0.1313639175622974457060579942045   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374
   0.1313639175622974457060579942045   -0.99297321669334777929087410075794   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374
 -0.71279690028964988880506129781552   -0.99297321669334777929087410075794   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374
   0.1313639175622974457060579942045   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374
 -0.99297321669334777929087410075794   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552   -0.71279690028964988880506129781552  0.0081119289412831229692188026831374

# Rule degree: 8 (105 pts)
  -0.96669931773231586600299213000622    -0.96669931773231586600299213000622    -0.96669931773231586600299213000622      0.8667972709292634640119685200249  0.00030508595784670213909214122734775
  -0.96669931773231586600299213000622    -0.96669931773231586600299213000622      0.8667972709292634640119685200249    -0.96669931773231586600299213000622  0.00030508595784670213909214122734775
  -0.96669931773231586600299213000622      0.8667972709292634640119685200249    -0.96669931773231586600299213000622    -0.96669931773231586600299213000622  0.00030508595784670213909214122734775
    0.8667972709292634640119685200249    -0.96669931773231586600299213000622    -0.96669931773231586600299213000622    -0.96669931773231586600299213000622  0.00030508595784670213909214122734775
  -0.96669931773231586600299213000622    -0.96669931773231586600299213000622    -0.96669931773231586600299213000622    -0.96669931773231586600299213000622  0.00030508595784670213909214122734775
  -0.84364313881807170630703067257501    -0.84364313881807170630703067257501    -0.84364313881807170630703067257501     0.37457255527228682522812269030002   0.0075375856331560404837366935741548
  -0.84364313881807170630703067257501    -0.84364313881807170630703067257501     0.37457255527228682522812269030002    -0.84364313881807170630703067257501   0.0075375856331560404837366935741548
  -0.84364313881807170630703067257501     0.37457255527228682522812269030002    -0.84364313881807170630703067257501    -0.84364313881807170630703067257501   0.0075375856331560404837366935741548
   0.37457255527228682522812269030002    -0.84364313881807170630703067257501    -0.84364313881807170630703067257501    -0.84364313881807170630703067257501   0.0075375856331560404837366935741548
  -0.84364313881807170630703067257501    -0.84364313881807170630703067257501    -0.84364313881807170630703067257501    -0.84364313881807170630703067257501   0.0075375856331560404837366935741548
  -0.67557227615882658977741269576124    -0.67557227615882658977741269576124    -0.67557227615882658977741269576124    -0.29771089536469364089034921695504    0.015251990576968360985225617828442
  -0.67557227615882658977741269576124    -0.67557227615882658977741269576124    -0.29771089536469364089034921695504    -0.67557227615882658977741269576124    0.015251990576968360985225617828442
  -0.67557227615882658977741269576124    -0.29771089536469364089034921695504    -0.67557227615882658977741269576124    -0.67557227615882658977741269576124    0.015251990576968360985225617828442
  -0.29771089536469364089034921695504    -0.67557227615882658977741269576124    -0.67557227615882658977741269576124    -0.67557227615882658977741269576124    0.015251990576968360985225617828442
  -0.67557227615882658977741269576124    -0.67557227615882658977741269576124    -0.67557227615882658977741269576124    -0.67557227615882658977741269576124    0.015251990576968360985225617828442
  -0.88942051791238061397263085301168    -0.88942051791238061397263085301168    -0.16586922313142907904105372048248    -0.16586922313142907904105372048248    0.010617781897630284339508273533169
  -0.88942051791238061397263085301168    -0.16586922313142907904105372048248    -0.88942051791238061397263085301168    -0.16586922313142907904105372048248    0.010617781897630284339508273533169
  -0.16586922313142907904105372048248    -0.88942051791238061397263085301168    -0.88942051791238061397263085301168    -0.16586922313142907904105372048248    0.010617781897630284339508273533169
  -0.88942051791238061397263085301168    -0.88942051791238061397263085301168    -0.88942051791238061397263085301168    -0.16586922313142907904105372048248    0.010617781897630284339508273533169
  -0.88942051791238061397263085301168    -0.16586922313142907904105372048248    -0.16586922313142907904105372048248    -0.88942051791238061397263085301168    0.010617781897630284339508273533169
  -0.16586922313142907904105372048248    -0.88942051791238061397263085301168    -0.16586922313142907904105372048248    -0.88942051791238061397263085301168    0.010617781897630284339508273533169
  -0.88942051791238061397263085301168    -0.88942051791238061397263085301168    -0.16586922313142907904105372048248    -0.88942051791238061397263085301168    0.010617781897630284339508273533169
  -0.16586922313142907904105372048248    -0.16586922313142907904105372048248    -0.88942051791238061397263085301168    -0.88942051791238061397263085301168    0.010617781897630284339508273533169
  -0.88942051791238061397263085301168    -0.16586922313142907904105372048248    -0.88942051791238061397263085301168    -0.88942051791238061397263085301168    0.010617781897630284339508273533169
  -0.16586922313142907904105372048248    -0.88942051791238061397263085301168    -0.88942051791238061397263085301168    -0.88942051791238061397263085301168    0.010617781897630284339508273533169
   -0.4074301087221465808628730106729     -0.4074301087221465808628730106729    -0.88885483691678012870569048399065    -0.88885483691678012870569048399065    0.011750634352633532437420083925948
   -0.4074301087221465808628730106729    -0.88885483691678012870569048399065     -0.4074301087221465808628730106729    -0.88885483691678012870569048399065    0.011750634352633532437420083925948
  -0.88885483691678012870569048399065     -0.4074301087221465808628730106729     -0.4074301087221465808628730106729    -0.88885483691678012870569048399065    0.011750634352633532437420083925948
   -0.4074301087221465808628730106729     -0.4074301087221465808628730106729     -0.4074301087221465808628730106729    -0.88885483691678012870569048399065    0.011750634352633532437420083925948
   -0.4074301087221465808628730106729    -0.88885483691678012870569048399065    -0.88885483691678012870569048399065     -0.4074301087221465808628730106729    0.011750634352633532437420083925948
  -0.88885483691678012870569048399065     -0.4074301087221465808628730106729    -0.88885483691678012870569048399065     -0.4074301087221465808628730106729    0.011750634352633532437420083925948
   -0.4074301087221465808628730106729     -0.4074301087221465808628730106729    -0.88885483691678012870569048399065     -0.4074301087221465808628730106729    0.011750634352633532437420083925948
  -0.88885483691678012870569048399065    -0.88885483691678012870569048399065     -0.4074301087221465808628730106729     -0.4074301087221465808628730106729    0.011750634352633532437420083925948
   -0.4074301087221465808628730106729    -0.88885483691678012870569048399065     -0.4074301087221465808628730106729     -0.4074301087221465808628730106729    0.011750634352633532437420083925948
  -0.88885483691678012870569048399065     -0.4074301087221465808628730106729     -0.4074301087221465808628730106729     -0.4074301087221465808628730106729    0.011750634352633532437420083925948
  -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    -0.60140378817453525266374405861698     0.42463955544144827859009932150366    0.002004690687946807849638312282606
  -0.94107858908897100864211842096223    -0.60140378817453525266374405861698    -0.94107858908897100864211842096223     0.42463955544144827859009932150366    0.002004690687946807849638312282606
  -0.60140378817453525266374405861698    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223     0.42463955544144827859009932150366    0.002004690687946807849638312282606
  -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223     0.42463955544144827859009932150366    0.002004690687946807849638312282606
  -0.94107858908897100864211842096223    -0.94107858908897100864211842096223     0.42463955544144827859009932150366    -0.60140378817453525266374405861698    0.002004690687946807849638312282606
  -0.94107858908897100864211842096223     0.42463955544144827859009932150366    -0.94107858908897100864211842096223    -0.60140378817453525266374405861698    0.002004690687946807849638312282606
   0.42463955544144827859009932150366    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    -0.60140378817453525266374405861698    0.002004690687946807849638312282606
  -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    -0.60140378817453525266374405861698    0.002004690687946807849638312282606
  -0.94107858908897100864211842096223    -0.60140378817453525266374405861698     0.42463955544144827859009932150366    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
  -0.60140378817453525266374405861698    -0.94107858908897100864211842096223     0.42463955544144827859009932150366    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
  -0.94107858908897100864211842096223    -0.94107858908897100864211842096223     0.42463955544144827859009932150366    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
  -0.94107858908897100864211842096223     0.42463955544144827859009932150366    -0.60140378817453525266374405861698    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
   0.42463955544144827859009932150366    -0.94107858908897100864211842096223    -0.60140378817453525266374405861698    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
  -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    -0.60140378817453525266374405861698    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
  -0.60140378817453525266374405861698     0.42463955544144827859009932150366    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
  -0.94107858908897100864211842096223     0.42463955544144827859009932150366    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
   0.42463955544144827859009932150366    -0.60140378817453525266374405861698    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
  -0.94107858908897100864211842096223    -0.60140378817453525266374405861698    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
   0.42463955544144827859009932150366    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
  -0.60140378817453525266374405861698    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    -0.94107858908897100864211842096223    0.002004690687946807849638312282606
   -0.6513909179448244043240986879816     -0.6513909179448244043240986879816    -0.95507837365856398489047762718715   -0.090748872506962802137226308868046    0.010759268515281779409420072820343
   -0.6513909179448244043240986879816    -0.95507837365856398489047762718715     -0.6513909179448244043240986879816   -0.090748872506962802137226308868046    0.010759268515281779409420072820343
  -0.95507837365856398489047762718715     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816   -0.090748872506962802137226308868046    0.010759268515281779409420072820343
   -0.6513909179448244043240986879816     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816   -0.090748872506962802137226308868046    0.010759268515281779409420072820343
   -0.6513909179448244043240986879816     -0.6513909179448244043240986879816   -0.090748872506962802137226308868046    -0.95507837365856398489047762718715    0.010759268515281779409420072820343
   -0.6513909179448244043240986879816   -0.090748872506962802137226308868046     -0.6513909179448244043240986879816    -0.95507837365856398489047762718715    0.010759268515281779409420072820343
 -0.090748872506962802137226308868046     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816    -0.95507837365856398489047762718715    0.010759268515281779409420072820343
   -0.6513909179448244043240986879816     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816    -0.95507837365856398489047762718715    0.010759268515281779409420072820343
   -0.6513909179448244043240986879816    -0.95507837365856398489047762718715   -0.090748872506962802137226308868046     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
  -0.95507837365856398489047762718715     -0.6513909179448244043240986879816   -0.090748872506962802137226308868046     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
   -0.6513909179448244043240986879816     -0.6513909179448244043240986879816   -0.090748872506962802137226308868046     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
   -0.6513909179448244043240986879816   -0.090748872506962802137226308868046    -0.95507837365856398489047762718715     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
 -0.090748872506962802137226308868046     -0.6513909179448244043240986879816    -0.95507837365856398489047762718715     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
   -0.6513909179448244043240986879816     -0.6513909179448244043240986879816    -0.95507837365856398489047762718715     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
  -0.95507837365856398489047762718715   -0.090748872506962802137226308868046     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
   -0.6513909179448244043240986879816   -0.090748872506962802137226308868046     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
 -0.090748872506962802137226308868046    -0.95507837365856398489047762718715     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
   -0.6513909179448244043240986879816    -0.95507837365856398489047762718715     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
 -0.090748872506962802137226308868046     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
  -0.95507837365856398489047762718715     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816     -0.6513909179448244043240986879816    0.010759268515281779409420072820343
  -0.97658878421148475582939038159139     -0.5829840053501174537413520639744     -0.5829840053501174537413520639744     0.11914557912320441914148489113158    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744     0.11914557912320441914148489113158    0.002407666975320041189198104228893
  -0.97658878421148475582939038159139    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744     0.11914557912320441914148489113158    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139     0.11914557912320441914148489113158    0.002407666975320041189198104228893
  -0.97658878421148475582939038159139     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139     0.11914557912320441914148489113158    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744    -0.97658878421148475582939038159139    -0.97658878421148475582939038159139     0.11914557912320441914148489113158    0.002407666975320041189198104228893
  -0.97658878421148475582939038159139     -0.5829840053501174537413520639744     0.11914557912320441914148489113158     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744    -0.97658878421148475582939038159139     0.11914557912320441914148489113158     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
  -0.97658878421148475582939038159139    -0.97658878421148475582939038159139     0.11914557912320441914148489113158     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
  -0.97658878421148475582939038159139     0.11914557912320441914148489113158     -0.5829840053501174537413520639744     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
   0.11914557912320441914148489113158    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
  -0.97658878421148475582939038159139    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744     0.11914557912320441914148489113158    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
  -0.97658878421148475582939038159139     0.11914557912320441914148489113158    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
   0.11914557912320441914148489113158     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
  -0.97658878421148475582939038159139     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
   0.11914557912320441914148489113158    -0.97658878421148475582939038159139    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744    -0.97658878421148475582939038159139    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744     -0.5829840053501174537413520639744     0.11914557912320441914148489113158    -0.97658878421148475582939038159139    0.002407666975320041189198104228893
  -0.97658878421148475582939038159139     -0.5829840053501174537413520639744     0.11914557912320441914148489113158    -0.97658878421148475582939038159139    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744    -0.97658878421148475582939038159139     0.11914557912320441914148489113158    -0.97658878421148475582939038159139    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744     0.11914557912320441914148489113158     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139    0.002407666975320041189198104228893
  -0.97658878421148475582939038159139     0.11914557912320441914148489113158     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139    0.002407666975320041189198104228893
   0.11914557912320441914148489113158     -0.5829840053501174537413520639744     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139    0.002407666975320041189198104228893
  -0.97658878421148475582939038159139     -0.5829840053501174537413520639744     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139    0.002407666975320041189198104228893
   0.11914557912320441914148489113158    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744    -0.97658878421148475582939038159139     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744     0.11914557912320441914148489113158    -0.97658878421148475582939038159139    -0.97658878421148475582939038159139    0.002407666975320041189198104228893
   0.11914557912320441914148489113158     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139    -0.97658878421148475582939038159139    0.002407666975320041189198104228893
   -0.5829840053501174537413520639744     -0.5829840053501174537413520639744    -0.97658878421148475582939038159139    -0.97658878421148475582939038159139    0.002407666975320041189198104228893

# Rule degree: 9 (151 pts)
                                 -0.6                                   -0.6                                   -0.6                                   -0.6    0.026283450664919790544554931007647
  -0.93320784561008671830299522704981    -0.93320784561008671830299522704981    -0.93320784561008671830299522704981     0.73283138244034687321198090819924  0.00095166545512843622669550284918655
  -0.93320784561008671830299522704981    -0.93320784561008671830299522704981     0.73283138244034687321198090819924    -0.93320784561008671830299522704981  0.00095166545512843622669550284918655
  -0.93320784561008671830299522704981     0.73283138244034687321198090819924    -0.93320784561008671830299522704981    -0.93320784561008671830299522704981  0.00095166545512843622669550284918655
   0.73283138244034687321198090819924    -0.93320784561008671830299522704981    -0.93320784561008671830299522704981    -0.93320784561008671830299522704981  0.00095166545512843622669550284918655
  -0.93320784561008671830299522704981    -0.93320784561008671830299522704981    -0.93320784561008671830299522704981    -0.93320784561008671830299522704981  0.00095166545512843622669550284918655
  -0.51220660151311307865065764638972    -0.51220660151311307865065764638972    -0.51220660151311307865065764638972    -0.95117359394754768539736941444112    0.010657347396678176509183437341993
  -0.51220660151311307865065764638972    -0.51220660151311307865065764638972    -0.95117359394754768539736941444112    -0.51220660151311307865065764638972    0.010657347396678176509183437341993
  -0.51220660151311307865065764638972    -0.95117359394754768539736941444112    -0.51220660151311307865065764638972    -0.51220660151311307865065764638972    0.010657347396678176509183437341993
  -0.95117359394754768539736941444112    -0.51220660151311307865065764638972    -0.51220660151311307865065764638972    -0.51220660151311307865065764638972    0.010657347396678176509183437341993
  -0.51220660151311307865065764638972    -0.51220660151311307865065764638972    -0.51220660151311307865065764638972    -0.51220660151311307865065764638972    0.010657347396678176509183437341993
  -0.98984161578778759820421881944244    -0.98984161578778759820421881944244   -0.015237576318318602693671770836336   -0.015237576318318602693671770836336  0.00031411345650965132958719133177732
  -0.98984161578778759820421881944244   -0.015237576318318602693671770836336    -0.98984161578778759820421881944244   -0.015237576318318602693671770836336  0.00031411345650965132958719133177732
 -0.015237576318318602693671770836336    -0.98984161578778759820421881944244    -0.98984161578778759820421881944244   -0.015237576318318602693671770836336  0.00031411345650965132958719133177732
  -0.98984161578778759820421881944244    -0.98984161578778759820421881944244    -0.98984161578778759820421881944244   -0.015237576318318602693671770836336  0.00031411345650965132958719133177732
  -0.98984161578778759820421881944244   -0.015237576318318602693671770836336   -0.015237576318318602693671770836336    -0.98984161578778759820421881944244  0.00031411345650965132958719133177732
 -0.015237576318318602693671770836336    -0.98984161578778759820421881944244   -0.015237576318318602693671770836336    -0.98984161578778759820421881944244  0.00031411345650965132958719133177732
  -0.98984161578778759820421881944244    -0.98984161578778759820421881944244   -0.015237576318318602693671770836336    -0.98984161578778759820421881944244  0.00031411345650965132958719133177732
 -0.015237576318318602693671770836336   -0.015237576318318602693671770836336    -0.98984161578778759820421881944244    -0.98984161578778759820421881944244  0.00031411345650965132958719133177732
  -0.98984161578778759820421881944244   -0.015237576318318602693671770836336    -0.98984161578778759820421881944244    -0.98984161578778759820421881944244  0.00031411345650965132958719133177732
 -0.015237576318318602693671770836336    -0.98984161578778759820421881944244    -0.98984161578778759820421881944244    -0.98984161578778759820421881944244  0.00031411345650965132958719133177732
    -0.406500868079374303736809683973      -0.406500868079374303736809683973     -0.8902486978809385443947854740405     -0.8902486978809385443947854740405    0.011334029741446587013061345750027
    -0.406500868079374303736809683973     -0.8902486978809385443947854740405      -0.406500868079374303736809683973     -0.8902486978809385443947854740405    0.011334029741446587013061345750027
   -0.8902486978809385443947854740405      -0.406500868079374303736809683973      -0.406500868079374303736809683973     -0.8902486978809385443947854740405    0.011334029741446587013061345750027
    -0.406500868079374303736809683973      -0.406500868079374303736809683973      -0.406500868079374303736809683973     -0.8902486978809385443947854740405    0.011334029741446587013061345750027
    -0.406500868079374303736809683973     -0.8902486978809385443947854740405     -0.8902486978809385443947854740405      -0.406500868079374303736809683973    0.011334029741446587013061345750027
   -0.8902486978809385443947854740405      -0.406500868079374303736809683973     -0.8902486978809385443947854740405      -0.406500868079374303736809683973    0.011334029741446587013061345750027
    -0.406500868079374303736809683973      -0.406500868079374303736809683973     -0.8902486978809385443947854740405      -0.406500868079374303736809683973    0.011334029741446587013061345750027
   -0.8902486978809385443947854740405     -0.8902486978809385443947854740405      -0.406500868079374303736809683973      -0.406500868079374303736809683973    0.011334029741446587013061345750027
    -0.406500868079374303736809683973     -0.8902486978809385443947854740405      -0.406500868079374303736809683973      -0.406500868079374303736809683973    0.011334029741446587013061345750027
   -0.8902486978809385443947854740405      -0.406500868079374303736809683973      -0.406500868079374303736809683973      -0.406500868079374303736809683973    0.011334029741446587013061345750027
  -0.92059291810501353172235635316213    -0.92059291810501353172235635316213    -0.62886697458500251899491181420954     0.39064572890004311416198087369593   0.0034567258020126958766999595741076
  -0.92059291810501353172235635316213    -0.62886697458500251899491181420954    -0.92059291810501353172235635316213     0.39064572890004311416198087369593   0.0034567258020126958766999595741076
  -0.62886697458500251899491181420954    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213     0.39064572890004311416198087369593   0.0034567258020126958766999595741076
  -0.92059291810501353172235635316213    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213     0.39064572890004311416198087369593   0.0034567258020126958766999595741076
  -0.92059291810501353172235635316213    -0.92059291810501353172235635316213     0.39064572890004311416198087369593    -0.62886697458500251899491181420954   0.0034567258020126958766999595741076
  -0.92059291810501353172235635316213     0.39064572890004311416198087369593    -0.92059291810501353172235635316213    -0.62886697458500251899491181420954   0.0034567258020126958766999595741076
   0.39064572890004311416198087369593    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213    -0.62886697458500251899491181420954   0.0034567258020126958766999595741076
  -0.92059291810501353172235635316213    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213    -0.62886697458500251899491181420954   0.0034567258020126958766999595741076
  -0.92059291810501353172235635316213    -0.62886697458500251899491181420954     0.39064572890004311416198087369593    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
  -0.62886697458500251899491181420954    -0.92059291810501353172235635316213     0.39064572890004311416198087369593    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
  -0.92059291810501353172235635316213    -0.92059291810501353172235635316213     0.39064572890004311416198087369593    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
  -0.92059291810501353172235635316213     0.39064572890004311416198087369593    -0.62886697458500251899491181420954    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
   0.39064572890004311416198087369593    -0.92059291810501353172235635316213    -0.62886697458500251899491181420954    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
  -0.92059291810501353172235635316213    -0.92059291810501353172235635316213    -0.62886697458500251899491181420954    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
  -0.62886697458500251899491181420954     0.39064572890004311416198087369593    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
  -0.92059291810501353172235635316213     0.39064572890004311416198087369593    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
   0.39064572890004311416198087369593    -0.62886697458500251899491181420954    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
  -0.92059291810501353172235635316213    -0.62886697458500251899491181420954    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
   0.39064572890004311416198087369593    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
  -0.62886697458500251899491181420954    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213    -0.92059291810501353172235635316213   0.0034567258020126958766999595741076
  -0.80320185886987256066531931963604    -0.80320185886987256066531931963604    -0.49381444370811013120377855978842   -0.096579979682272186800263481303448   0.0089501016561121758766577213589523
  -0.80320185886987256066531931963604    -0.49381444370811013120377855978842    -0.80320185886987256066531931963604   -0.096579979682272186800263481303448   0.0089501016561121758766577213589523
  -0.49381444370811013120377855978842    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604   -0.096579979682272186800263481303448   0.0089501016561121758766577213589523
  -0.80320185886987256066531931963604    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604   -0.096579979682272186800263481303448   0.0089501016561121758766577213589523
  -0.80320185886987256066531931963604    -0.80320185886987256066531931963604   -0.096579979682272186800263481303448    -0.49381444370811013120377855978842   0.0089501016561121758766577213589523
  -0.80320185886987256066531931963604   -0.096579979682272186800263481303448    -0.80320185886987256066531931963604    -0.49381444370811013120377855978842   0.0089501016561121758766577213589523
 -0.096579979682272186800263481303448    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604    -0.49381444370811013120377855978842   0.0089501016561121758766577213589523
  -0.80320185886987256066531931963604    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604    -0.49381444370811013120377855978842   0.0089501016561121758766577213589523
  -0.80320185886987256066531931963604    -0.49381444370811013120377855978842   -0.096579979682272186800263481303448    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
  -0.49381444370811013120377855978842    -0.80320185886987256066531931963604   -0.096579979682272186800263481303448    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
  -0.80320185886987256066531931963604    -0.80320185886987256066531931963604   -0.096579979682272186800263481303448    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
  -0.80320185886987256066531931963604   -0.096579979682272186800263481303448    -0.49381444370811013120377855978842    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
 -0.096579979682272186800263481303448    -0.80320185886987256066531931963604    -0.49381444370811013120377855978842    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
  -0.80320185886987256066531931963604    -0.80320185886987256066531931963604    -0.49381444370811013120377855978842    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
  -0.49381444370811013120377855978842   -0.096579979682272186800263481303448    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
  -0.80320185886987256066531931963604   -0.096579979682272186800263481303448    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
 -0.096579979682272186800263481303448    -0.49381444370811013120377855978842    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
  -0.80320185886987256066531931963604    -0.49381444370811013120377855978842    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
 -0.096579979682272186800263481303448    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
  -0.49381444370811013120377855978842    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604    -0.80320185886987256066531931963604   0.0089501016561121758766577213589523
  -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    -0.97652475040037086633887989194347    0.065855832604903918386234633411332   0.0042400257059868015877992812892785
  -0.69644369406817768401578491382262    -0.97652475040037086633887989194347    -0.69644369406817768401578491382262    0.065855832604903918386234633411332   0.0042400257059868015877992812892785
  -0.97652475040037086633887989194347    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    0.065855832604903918386234633411332   0.0042400257059868015877992812892785
  -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    0.065855832604903918386234633411332   0.0042400257059868015877992812892785
  -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    0.065855832604903918386234633411332    -0.97652475040037086633887989194347   0.0042400257059868015877992812892785
  -0.69644369406817768401578491382262    0.065855832604903918386234633411332    -0.69644369406817768401578491382262    -0.97652475040037086633887989194347   0.0042400257059868015877992812892785
  0.065855832604903918386234633411332    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    -0.97652475040037086633887989194347   0.0042400257059868015877992812892785
  -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    -0.97652475040037086633887989194347   0.0042400257059868015877992812892785
  -0.69644369406817768401578491382262    -0.97652475040037086633887989194347    0.065855832604903918386234633411332    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  -0.97652475040037086633887989194347    -0.69644369406817768401578491382262    0.065855832604903918386234633411332    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    0.065855832604903918386234633411332    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  -0.69644369406817768401578491382262    0.065855832604903918386234633411332    -0.97652475040037086633887989194347    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  0.065855832604903918386234633411332    -0.69644369406817768401578491382262    -0.97652475040037086633887989194347    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    -0.97652475040037086633887989194347    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  -0.97652475040037086633887989194347    0.065855832604903918386234633411332    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  -0.69644369406817768401578491382262    0.065855832604903918386234633411332    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  0.065855832604903918386234633411332    -0.97652475040037086633887989194347    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  -0.69644369406817768401578491382262    -0.97652475040037086633887989194347    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  0.065855832604903918386234633411332    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  -0.97652475040037086633887989194347    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262    -0.69644369406817768401578491382262   0.0042400257059868015877992812892785
  -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    -0.56720699337635430412289215409652    0.098989404102467917259495613726216   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    0.098989404102467917259495613726216   0.0015526370637512027432010914510579
  -0.98228770867487965450685565276659    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    0.098989404102467917259495613726216   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    0.098989404102467917259495613726216   0.0015526370637512027432010914510579
  -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    0.098989404102467917259495613726216   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    -0.98228770867487965450685565276659    0.098989404102467917259495613726216   0.0015526370637512027432010914510579
  -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    0.098989404102467917259495613726216    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    0.098989404102467917259495613726216    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  -0.98228770867487965450685565276659    -0.98228770867487965450685565276659    0.098989404102467917259495613726216    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  -0.98228770867487965450685565276659    0.098989404102467917259495613726216    -0.56720699337635430412289215409652    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  0.098989404102467917259495613726216    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  -0.98228770867487965450685565276659    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    0.098989404102467917259495613726216    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  -0.98228770867487965450685565276659    0.098989404102467917259495613726216    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  0.098989404102467917259495613726216    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  0.098989404102467917259495613726216    -0.98228770867487965450685565276659    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    -0.56720699337635430412289215409652    0.098989404102467917259495613726216    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    0.098989404102467917259495613726216    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    0.098989404102467917259495613726216    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    0.098989404102467917259495613726216    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  -0.98228770867487965450685565276659    0.098989404102467917259495613726216    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  0.098989404102467917259495613726216    -0.56720699337635430412289215409652    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  0.098989404102467917259495613726216    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    0.098989404102467917259495613726216    -0.98228770867487965450685565276659    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  0.098989404102467917259495613726216    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  -0.56720699337635430412289215409652    -0.56720699337635430412289215409652    -0.98228770867487965450685565276659    -0.98228770867487965450685565276659   0.0015526370637512027432010914510579
  -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.17293762052222158008723141285818    -0.99724956668702451941331306688499   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.99724956668702451941331306688499   0.0028780181522793959965686558635525
  -0.82843759613426616020611205369933    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.99724956668702451941331306688499   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.99724956668702451941331306688499   0.0028780181522793959965686558635525
  -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.99724956668702451941331306688499   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.82843759613426616020611205369933    -0.99724956668702451941331306688499   0.0028780181522793959965686558635525
  -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.99724956668702451941331306688499    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.99724956668702451941331306688499    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.82843759613426616020611205369933    -0.82843759613426616020611205369933    -0.99724956668702451941331306688499    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.82843759613426616020611205369933    -0.99724956668702451941331306688499    -0.17293762052222158008723141285818    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.99724956668702451941331306688499    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.82843759613426616020611205369933    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.99724956668702451941331306688499    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.82843759613426616020611205369933    -0.99724956668702451941331306688499    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.99724956668702451941331306688499    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.99724956668702451941331306688499    -0.82843759613426616020611205369933    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.17293762052222158008723141285818    -0.99724956668702451941331306688499    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525
  -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.99724956668702451941331306688499    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.99724956668702451941331306688499    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.99724956668702451941331306688499    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525
  -0.82843759613426616020611205369933    -0.99724956668702451941331306688499    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525
  -0.99724956668702451941331306688499    -0.17293762052222158008723141285818    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525
  -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525
  -0.99724956668702451941331306688499    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.99724956668702451941331306688499    -0.82843759613426616020611205369933    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525
  -0.99724956668702451941331306688499    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525
  -0.17293762052222158008723141285818    -0.17293762052222158008723141285818    -0.82843759613426616020611205369933    -0.82843759613426616020611205369933   0.0028780181522793959965686558635525

# Rule degree: 10 (210 pts)
  -0.99863997101444830750764484626596    -0.99863997101444830750764484626596    -0.99863997101444830750764484626596     0.99455988405779323003057938506384  3.2622651842974056746596904853734e-05
  -0.99863997101444830750764484626596    -0.99863997101444830750764484626596     0.99455988405779323003057938506384    -0.99863997101444830750764484626596  3.2622651842974056746596904853734e-05
  -0.99863997101444830750764484626596     0.99455988405779323003057938506384    -0.99863997101444830750764484626596    -0.99863997101444830750764484626596  3.2622651842974056746596904853734e-05
   0.99455988405779323003057938506384    -0.99863997101444830750764484626596    -0.99863997101444830750764484626596    -0.99863997101444830750764484626596  3.2622651842974056746596904853734e-05
  -0.99863997101444830750764484626596    -0.99863997101444830750764484626596    -0.99863997101444830750764484626596    -0.99863997101444830750764484626596  3.2622651842974056746596904853734e-05
  -0.80201629002383064098018954168251    -0.80201629002383064098018954168251    -0.80201629002383064098018954168251     0.20806516009532256392075816673006   0.0040989325368125894950641555147809
  -0.80201629002383064098018954168251    -0.80201629002383064098018954168251     0.20806516009532256392075816673006    -0.80201629002383064098018954168251   0.0040989325368125894950641555147809
  -0.80201629002383064098018954168251     0.20806516009532256392075816673006    -0.80201629002383064098018954168251    -0.80201629002383064098018954168251   0.0040989325368125894950641555147809
   0.20806516009532256392075816673006    -0.80201629002383064098018954168251    -0.80201629002383064098018954168251    -0.80201629002383064098018954168251   0.0040989325368125894950641555147809
  -0.80201629002383064098018954168251    -0.80201629002383064098018954168251    -0.80201629002383064098018954168251    -0.80201629002383064098018954168251   0.0040989325368125894950641555147809
    -0.753759097202917048558860950105      -0.753759097202917048558860950105      -0.753759097202917048558860950105        0.01503638881166819423544380042   0.0040665309293207958989653845735117
    -0.753759097202917048558860950105      -0.753759097202917048558860950105        0.01503638881166819423544380042      -0.753759097202917048558860950105   0.0040665309293207958989653845735117
    -0.753759097202917048558860950105        0.01503638881166819423544380042      -0.753759097202917048558860950105      -0.753759097202917048558860950105   0.0040665309293207958989653845735117
      0.01503638881166819423544380042      -0.753759097202917048558860950105      -0.753759097202917048558860950105      -0.753759097202917048558860950105   0.0040665309293207958989653845735117
    -0.753759097202917048558860950105      -0.753759097202917048558860950105      -0.753759097202917048558860950105      -0.753759097202917048558860950105   0.0040665309293207958989653845735117
  -0.51483170334409399786447823489966    -0.51483170334409399786447823489966    -0.51483170334409399786447823489966    -0.94067318662362400854208706040136   0.0064982869300210875554193247975528
  -0.51483170334409399786447823489966    -0.51483170334409399786447823489966    -0.94067318662362400854208706040136    -0.51483170334409399786447823489966   0.0064982869300210875554193247975528
  -0.51483170334409399786447823489966    -0.94067318662362400854208706040136    -0.51483170334409399786447823489966    -0.51483170334409399786447823489966   0.0064982869300210875554193247975528
  -0.94067318662362400854208706040136    -0.51483170334409399786447823489966    -0.51483170334409399786447823489966    -0.51483170334409399786447823489966   0.0064982869300210875554193247975528
  -0.51483170334409399786447823489966    -0.51483170334409399786447823489966    -0.51483170334409399786447823489966    -0.51483170334409399786447823489966   0.0064982869300210875554193247975528
  -0.74445170396914690890835155790984    -0.74445170396914690890835155790984    -0.38332244404627963663747266313524    -0.38332244404627963663747266313524    0.011785367751735662363365090918209
  -0.74445170396914690890835155790984    -0.38332244404627963663747266313524    -0.74445170396914690890835155790984    -0.38332244404627963663747266313524    0.011785367751735662363365090918209
  -0.38332244404627963663747266313524    -0.74445170396914690890835155790984    -0.74445170396914690890835155790984    -0.38332244404627963663747266313524    0.011785367751735662363365090918209
  -0.74445170396914690890835155790984    -0.74445170396914690890835155790984    -0.74445170396914690890835155790984    -0.38332244404627963663747266313524    0.011785367751735662363365090918209
  -0.74445170396914690890835155790984    -0.38332244404627963663747266313524    -0.38332244404627963663747266313524    -0.74445170396914690890835155790984    0.011785367751735662363365090918209
  -0.38332244404627963663747266313524    -0.74445170396914690890835155790984    -0.38332244404627963663747266313524    -0.74445170396914690890835155790984    0.011785367751735662363365090918209
  -0.74445170396914690890835155790984    -0.74445170396914690890835155790984    -0.38332244404627963663747266313524    -0.74445170396914690890835155790984    0.011785367751735662363365090918209
  -0.38332244404627963663747266313524    -0.38332244404627963663747266313524    -0.74445170396914690890835155790984    -0.74445170396914690890835155790984    0.011785367751735662363365090918209
  -0.74445170396914690890835155790984    -0.38332244404627963663747266313524    -0.74445170396914690890835155790984    -0.74445170396914690890835155790984    0.011785367751735662363365090918209
  -0.38332244404627963663747266313524    -0.74445170396914690890835155790984    -0.74445170396914690890835155790984    -0.74445170396914690890835155790984    0.011785367751735662363365090918209
  -0.38453838988550291777564077452326    -0.38453838988550291777564077452326    -0.92319241517174562333653883821511    -0.92319241517174562333653883821511   0.0067578782965571878317444198025486
  -0.38453838988550291777564077452326    -0.92319241517174562333653883821511    -0.38453838988550291777564077452326    -0.92319241517174562333653883821511   0.0067578782965571878317444198025486
  -0.92319241517174562333653883821511    -0.38453838988550291777564077452326    -0.38453838988550291777564077452326    -0.92319241517174562333653883821511   0.0067578782965571878317444198025486
  -0.38453838988550291777564077452326    -0.38453838988550291777564077452326    -0.38453838988550291777564077452326    -0.92319241517174562333653883821511   0.0067578782965571878317444198025486
  -0.38453838988550291777564077452326    -0.92319241517174562333653883821511    -0.92319241517174562333653883821511    -0.38453838988550291777564077452326   0.0067578782965571878317444198025486
  -0.92319241517174562333653883821511    -0.38453838988550291777564077452326    -0.92319241517174562333653883821511    -0.38453838988550291777564077452326   0.0067578782965571878317444198025486
  -0.38453838988550291777564077452326    -0.38453838988550291777564077452326    -0.92319241517174562333653883821511    -0.38453838988550291777564077452326   0.0067578782965571878317444198025486
  -0.92319241517174562333653883821511    -0.92319241517174562333653883821511    -0.38453838988550291777564077452326    -0.38453838988550291777564077452326   0.0067578782965571878317444198025486
  -0.38453838988550291777564077452326    -0.92319241517174562333653883821511    -0.38453838988550291777564077452326    -0.38453838988550291777564077452326   0.0067578782965571878317444198025486
  -0.92319241517174562333653883821511    -0.38453838988550291777564077452326    -0.38453838988550291777564077452326    -0.38453838988550291777564077452326   0.0067578782965571878317444198025486
  -0.98800216786822681294913764859843    -0.98800216786822681294913764859843    -0.58936452536418315799452397161348     0.55337102896886359684193691740878  0.00016463810901214907458454616655848
  -0.98800216786822681294913764859843    -0.58936452536418315799452397161348    -0.98800216786822681294913764859843     0.55337102896886359684193691740878  0.00016463810901214907458454616655848
  -0.58936452536418315799452397161348    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843     0.55337102896886359684193691740878  0.00016463810901214907458454616655848
  -0.98800216786822681294913764859843    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843     0.55337102896886359684193691740878  0.00016463810901214907458454616655848
  -0.98800216786822681294913764859843    -0.98800216786822681294913764859843     0.55337102896886359684193691740878    -0.58936452536418315799452397161348  0.00016463810901214907458454616655848
  -0.98800216786822681294913764859843     0.55337102896886359684193691740878    -0.98800216786822681294913764859843    -0.58936452536418315799452397161348  0.00016463810901214907458454616655848
   0.55337102896886359684193691740878    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843    -0.58936452536418315799452397161348  0.00016463810901214907458454616655848
  -0.98800216786822681294913764859843    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843    -0.58936452536418315799452397161348  0.00016463810901214907458454616655848
  -0.98800216786822681294913764859843    -0.58936452536418315799452397161348     0.55337102896886359684193691740878    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
  -0.58936452536418315799452397161348    -0.98800216786822681294913764859843     0.55337102896886359684193691740878    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
  -0.98800216786822681294913764859843    -0.98800216786822681294913764859843     0.55337102896886359684193691740878    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
  -0.98800216786822681294913764859843     0.55337102896886359684193691740878    -0.58936452536418315799452397161348    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
   0.55337102896886359684193691740878    -0.98800216786822681294913764859843    -0.58936452536418315799452397161348    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
  -0.98800216786822681294913764859843    -0.98800216786822681294913764859843    -0.58936452536418315799452397161348    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
  -0.58936452536418315799452397161348     0.55337102896886359684193691740878    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
  -0.98800216786822681294913764859843     0.55337102896886359684193691740878    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
   0.55337102896886359684193691740878    -0.58936452536418315799452397161348    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
  -0.98800216786822681294913764859843    -0.58936452536418315799452397161348    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
   0.55337102896886359684193691740878    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
  -0.58936452536418315799452397161348    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843    -0.98800216786822681294913764859843  0.00016463810901214907458454616655848
  -0.90900566884100149621756664737149    -0.90900566884100149621756664737149    -0.48939090226470336675099617631906     0.21640790878770785540369611843352   0.0031549215700029833770167804916211
  -0.90900566884100149621756664737149    -0.48939090226470336675099617631906    -0.90900566884100149621756664737149     0.21640790878770785540369611843352   0.0031549215700029833770167804916211
  -0.48939090226470336675099617631906    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149     0.21640790878770785540369611843352   0.0031549215700029833770167804916211
  -0.90900566884100149621756664737149    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149     0.21640790878770785540369611843352   0.0031549215700029833770167804916211
  -0.90900566884100149621756664737149    -0.90900566884100149621756664737149     0.21640790878770785540369611843352    -0.48939090226470336675099617631906   0.0031549215700029833770167804916211
  -0.90900566884100149621756664737149     0.21640790878770785540369611843352    -0.90900566884100149621756664737149    -0.48939090226470336675099617631906   0.0031549215700029833770167804916211
   0.21640790878770785540369611843352    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149    -0.48939090226470336675099617631906   0.0031549215700029833770167804916211
  -0.90900566884100149621756664737149    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149    -0.48939090226470336675099617631906   0.0031549215700029833770167804916211
  -0.90900566884100149621756664737149    -0.48939090226470336675099617631906     0.21640790878770785540369611843352    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
  -0.48939090226470336675099617631906    -0.90900566884100149621756664737149     0.21640790878770785540369611843352    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
  -0.90900566884100149621756664737149    -0.90900566884100149621756664737149     0.21640790878770785540369611843352    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
  -0.90900566884100149621756664737149     0.21640790878770785540369611843352    -0.48939090226470336675099617631906    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
   0.21640790878770785540369611843352    -0.90900566884100149621756664737149    -0.48939090226470336675099617631906    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
  -0.90900566884100149621756664737149    -0.90900566884100149621756664737149    -0.48939090226470336675099617631906    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
  -0.48939090226470336675099617631906     0.21640790878770785540369611843352    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
  -0.90900566884100149621756664737149     0.21640790878770785540369611843352    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
   0.21640790878770785540369611843352    -0.48939090226470336675099617631906    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
  -0.90900566884100149621756664737149    -0.48939090226470336675099617631906    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
   0.21640790878770785540369611843352    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
  -0.48939090226470336675099617631906    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149    -0.90900566884100149621756664737149   0.0031549215700029833770167804916211
  -0.85412320756424243376663370144235    -0.85412320756424243376663370144235     -0.9999999999999998867003292467039     0.56236962269272718800023035103094   0.0011568728470949270592764411668949
  -0.85412320756424243376663370144235     -0.9999999999999998867003292467039    -0.85412320756424243376663370144235     0.56236962269272718800023035103094   0.0011568728470949270592764411668949
   -0.9999999999999998867003292467039    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235     0.56236962269272718800023035103094   0.0011568728470949270592764411668949
  -0.85412320756424243376663370144235    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235     0.56236962269272718800023035103094   0.0011568728470949270592764411668949
  -0.85412320756424243376663370144235    -0.85412320756424243376663370144235     0.56236962269272718800023035103094     -0.9999999999999998867003292467039   0.0011568728470949270592764411668949
  -0.85412320756424243376663370144235     0.56236962269272718800023035103094    -0.85412320756424243376663370144235     -0.9999999999999998867003292467039   0.0011568728470949270592764411668949
   0.56236962269272718800023035103094    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235     -0.9999999999999998867003292467039   0.0011568728470949270592764411668949
  -0.85412320756424243376663370144235    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235     -0.9999999999999998867003292467039   0.0011568728470949270592764411668949
  -0.85412320756424243376663370144235     -0.9999999999999998867003292467039     0.56236962269272718800023035103094    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
   -0.9999999999999998867003292467039    -0.85412320756424243376663370144235     0.56236962269272718800023035103094    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
  -0.85412320756424243376663370144235    -0.85412320756424243376663370144235     0.56236962269272718800023035103094    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
  -0.85412320756424243376663370144235     0.56236962269272718800023035103094     -0.9999999999999998867003292467039    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
   0.56236962269272718800023035103094    -0.85412320756424243376663370144235     -0.9999999999999998867003292467039    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
  -0.85412320756424243376663370144235    -0.85412320756424243376663370144235     -0.9999999999999998867003292467039    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
   -0.9999999999999998867003292467039     0.56236962269272718800023035103094    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
  -0.85412320756424243376663370144235     0.56236962269272718800023035103094    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
   0.56236962269272718800023035103094     -0.9999999999999998867003292467039    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
  -0.85412320756424243376663370144235     -0.9999999999999998867003292467039    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
   0.56236962269272718800023035103094    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
   -0.9999999999999998867003292467039    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235    -0.85412320756424243376663370144235   0.0011568728470949270592764411668949
  -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.95455935953101624732911713187604    -0.08834951508452088213837256389848    0.005236157492382334027384354602384
  -0.65236370846148762351083676807516    -0.95455935953101624732911713187604    -0.65236370846148762351083676807516    -0.08834951508452088213837256389848    0.005236157492382334027384354602384
  -0.95455935953101624732911713187604    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.08834951508452088213837256389848    0.005236157492382334027384354602384
  -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.08834951508452088213837256389848    0.005236157492382334027384354602384
  -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.08834951508452088213837256389848    -0.95455935953101624732911713187604    0.005236157492382334027384354602384
  -0.65236370846148762351083676807516    -0.08834951508452088213837256389848    -0.65236370846148762351083676807516    -0.95455935953101624732911713187604    0.005236157492382334027384354602384
  -0.08834951508452088213837256389848    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.95455935953101624732911713187604    0.005236157492382334027384354602384
  -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.95455935953101624732911713187604    0.005236157492382334027384354602384
  -0.65236370846148762351083676807516    -0.95455935953101624732911713187604    -0.08834951508452088213837256389848    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.95455935953101624732911713187604    -0.65236370846148762351083676807516    -0.08834951508452088213837256389848    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.08834951508452088213837256389848    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.65236370846148762351083676807516    -0.08834951508452088213837256389848    -0.95455935953101624732911713187604    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.08834951508452088213837256389848    -0.65236370846148762351083676807516    -0.95455935953101624732911713187604    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.95455935953101624732911713187604    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.95455935953101624732911713187604    -0.08834951508452088213837256389848    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.65236370846148762351083676807516    -0.08834951508452088213837256389848    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.08834951508452088213837256389848    -0.95455935953101624732911713187604    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.65236370846148762351083676807516    -0.95455935953101624732911713187604    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.08834951508452088213837256389848    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.95455935953101624732911713187604    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    -0.65236370846148762351083676807516    0.005236157492382334027384354602384
  -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.08639050620756110679460091202164    -0.82722081746726285906197285590514  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.82722081746726285906197285590514  0.00047835880328719989672085475847803
  -0.99999908505880746367441266002579    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.82722081746726285906197285590514  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.82722081746726285906197285590514  0.00047835880328719989672085475847803
  -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.82722081746726285906197285590514  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.99999908505880746367441266002579    -0.82722081746726285906197285590514  0.00047835880328719989672085475847803
  -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.82722081746726285906197285590514    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.82722081746726285906197285590514    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.99999908505880746367441266002579    -0.99999908505880746367441266002579    -0.82722081746726285906197285590514    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.99999908505880746367441266002579    -0.82722081746726285906197285590514    -0.08639050620756110679460091202164    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.82722081746726285906197285590514    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.99999908505880746367441266002579    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.82722081746726285906197285590514    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.99999908505880746367441266002579    -0.82722081746726285906197285590514    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.82722081746726285906197285590514    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.82722081746726285906197285590514    -0.99999908505880746367441266002579    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.08639050620756110679460091202164    -0.82722081746726285906197285590514    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.82722081746726285906197285590514    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.82722081746726285906197285590514    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.82722081746726285906197285590514    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.99999908505880746367441266002579    -0.82722081746726285906197285590514    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.82722081746726285906197285590514    -0.08639050620756110679460091202164    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.82722081746726285906197285590514    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.82722081746726285906197285590514    -0.99999908505880746367441266002579    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.82722081746726285906197285590514    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.08639050620756110679460091202164    -0.08639050620756110679460091202164    -0.99999908505880746367441266002579    -0.99999908505880746367441266002579  0.00047835880328719989672085475847803
  -0.94741632184300072455286040850305    -0.61697350155765578869293698492484    -0.61697350155765578869293698492484     0.12877964680131302649159478685579   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484     0.12877964680131302649159478685579   0.0029019376205745875204987761185964
  -0.94741632184300072455286040850305    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484     0.12877964680131302649159478685579   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305     0.12877964680131302649159478685579   0.0029019376205745875204987761185964
  -0.94741632184300072455286040850305    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305     0.12877964680131302649159478685579   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484    -0.94741632184300072455286040850305    -0.94741632184300072455286040850305     0.12877964680131302649159478685579   0.0029019376205745875204987761185964
  -0.94741632184300072455286040850305    -0.61697350155765578869293698492484     0.12877964680131302649159478685579    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484    -0.94741632184300072455286040850305     0.12877964680131302649159478685579    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
  -0.94741632184300072455286040850305    -0.94741632184300072455286040850305     0.12877964680131302649159478685579    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
  -0.94741632184300072455286040850305     0.12877964680131302649159478685579    -0.61697350155765578869293698492484    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
   0.12877964680131302649159478685579    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
  -0.94741632184300072455286040850305    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484     0.12877964680131302649159478685579    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
  -0.94741632184300072455286040850305     0.12877964680131302649159478685579    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
   0.12877964680131302649159478685579    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
  -0.94741632184300072455286040850305    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
   0.12877964680131302649159478685579    -0.94741632184300072455286040850305    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484    -0.94741632184300072455286040850305    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484    -0.61697350155765578869293698492484     0.12877964680131302649159478685579    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
  -0.94741632184300072455286040850305    -0.61697350155765578869293698492484     0.12877964680131302649159478685579    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484    -0.94741632184300072455286040850305     0.12877964680131302649159478685579    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484     0.12877964680131302649159478685579    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
  -0.94741632184300072455286040850305     0.12877964680131302649159478685579    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
   0.12877964680131302649159478685579    -0.61697350155765578869293698492484    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
  -0.94741632184300072455286040850305    -0.61697350155765578869293698492484    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
   0.12877964680131302649159478685579    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484    -0.94741632184300072455286040850305    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484     0.12877964680131302649159478685579    -0.94741632184300072455286040850305    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
   0.12877964680131302649159478685579    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
  -0.61697350155765578869293698492484    -0.61697350155765578869293698492484    -0.94741632184300072455286040850305    -0.94741632184300072455286040850305   0.0029019376205745875204987761185964
  -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.22783435333360461999514523120556    -0.96733694186243850771698389650932   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.96733694186243850771698389650932   0.0037363882619349812134254291881398
  -0.78849717573517612614636282053978    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.96733694186243850771698389650932   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.96733694186243850771698389650932   0.0037363882619349812134254291881398
  -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.96733694186243850771698389650932   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.78849717573517612614636282053978    -0.96733694186243850771698389650932   0.0037363882619349812134254291881398
  -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.96733694186243850771698389650932    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.96733694186243850771698389650932    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.78849717573517612614636282053978    -0.78849717573517612614636282053978    -0.96733694186243850771698389650932    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.78849717573517612614636282053978    -0.96733694186243850771698389650932    -0.22783435333360461999514523120556    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.96733694186243850771698389650932    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.78849717573517612614636282053978    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.96733694186243850771698389650932    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.78849717573517612614636282053978    -0.96733694186243850771698389650932    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.96733694186243850771698389650932    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.96733694186243850771698389650932    -0.78849717573517612614636282053978    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.22783435333360461999514523120556    -0.96733694186243850771698389650932    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398
  -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.96733694186243850771698389650932    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.96733694186243850771698389650932    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.96733694186243850771698389650932    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398
  -0.78849717573517612614636282053978    -0.96733694186243850771698389650932    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398
  -0.96733694186243850771698389650932    -0.22783435333360461999514523120556    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398
  -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398
  -0.96733694186243850771698389650932    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.96733694186243850771698389650932    -0.78849717573517612614636282053978    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398
  -0.96733694186243850771698389650932    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398
  -0.22783435333360461999514523120556    -0.22783435333360461999514523120556    -0.78849717573517612614636282053978    -0.78849717573517612614636282053978   0.0037363882619349812134254291881398

# Rule degree: 11 (281 pts)
                                  -0.6                                    -0.6                                    -0.6                                    -0.6       0.0119852337875925449441010359158
    -0.9453412582280740048636001174181      -0.9453412582280740048636001174181      -0.9453412582280740048636001174181      0.78136503291229601945440046967241   0.00039858715939537442301939478282522
    -0.9453412582280740048636001174181      -0.9453412582280740048636001174181      0.78136503291229601945440046967241      -0.9453412582280740048636001174181   0.00039858715939537442301939478282522
    -0.9453412582280740048636001174181      0.78136503291229601945440046967241      -0.9453412582280740048636001174181      -0.9453412582280740048636001174181   0.00039858715939537442301939478282522
    0.78136503291229601945440046967241      -0.9453412582280740048636001174181      -0.9453412582280740048636001174181      -0.9453412582280740048636001174181   0.00039858715939537442301939478282522
    -0.9453412582280740048636001174181      -0.9453412582280740048636001174181      -0.9453412582280740048636001174181      -0.9453412582280740048636001174181   0.00039858715939537442301939478282522
   -0.86551669794179347879862881494068     -0.86551669794179347879862881494068     -0.86551669794179347879862881494068      0.46206679176717391519451525976271    0.0031718829629668491614000224414842
   -0.86551669794179347879862881494068     -0.86551669794179347879862881494068      0.46206679176717391519451525976271     -0.86551669794179347879862881494068    0.0031718829629668491614000224414842
   -0.86551669794179347879862881494068      0.46206679176717391519451525976271     -0.86551669794179347879862881494068     -0.86551669794179347879862881494068    0.0031718829629668491614000224414842
    0.46206679176717391519451525976271     -0.86551669794179347879862881494068     -0.86551669794179347879862881494068     -0.86551669794179347879862881494068    0.0031718829629668491614000224414842
   -0.86551669794179347879862881494068     -0.86551669794179347879862881494068     -0.86551669794179347879862881494068     -0.86551669794179347879862881494068    0.0031718829629668491614000224414842
   -0.75545516599595235438755570783874     -0.75545516599595235438755570783874     -0.75545516599595235438755570783874      0.02182066398380941755022283135496    0.0068169118251990325927401554583273
   -0.75545516599595235438755570783874     -0.75545516599595235438755570783874      0.02182066398380941755022283135496     -0.75545516599595235438755570783874    0.0068169118251990325927401554583273
   -0.75545516599595235438755570783874      0.02182066398380941755022283135496     -0.75545516599595235438755570783874     -0.75545516599595235438755570783874    0.0068169118251990325927401554583273
    0.02182066398380941755022283135496     -0.75545516599595235438755570783874     -0.75545516599595235438755570783874     -0.75545516599595235438755570783874    0.0068169118251990325927401554583273
   -0.75545516599595235438755570783874     -0.75545516599595235438755570783874     -0.75545516599595235438755570783874     -0.75545516599595235438755570783874    0.0068169118251990325927401554583273
     -0.500003714472468037313912479342       -0.500003714472468037313912479342       -0.500003714472468037313912479342       -0.999985142110127850744350082632    0.0017591800378817576455155715452343
     -0.500003714472468037313912479342       -0.500003714472468037313912479342       -0.999985142110127850744350082632       -0.500003714472468037313912479342    0.0017591800378817576455155715452343
     -0.500003714472468037313912479342       -0.999985142110127850744350082632       -0.500003714472468037313912479342       -0.500003714472468037313912479342    0.0017591800378817576455155715452343
     -0.999985142110127850744350082632       -0.500003714472468037313912479342       -0.500003714472468037313912479342       -0.500003714472468037313912479342    0.0017591800378817576455155715452343
     -0.500003714472468037313912479342       -0.500003714472468037313912479342       -0.500003714472468037313912479342       -0.500003714472468037313912479342    0.0017591800378817576455155715452343
    -0.9999999973642698505362978501228      -0.9999999973642698505362978501228  -3.9535952241955532248158072753603e-09  -3.9535952241955532248158072753603e-09   9.0482021628026915516678485561916e-05
    -0.9999999973642698505362978501228  -3.9535952241955532248158072753603e-09      -0.9999999973642698505362978501228  -3.9535952241955532248158072753603e-09   9.0482021628026915516678485561916e-05
-3.9535952241955532248158072753603e-09      -0.9999999973642698505362978501228      -0.9999999973642698505362978501228  -3.9535952241955532248158072753603e-09   9.0482021628026915516678485561916e-05
    -0.9999999973642698505362978501228      -0.9999999973642698505362978501228      -0.9999999973642698505362978501228  -3.9535952241955532248158072753603e-09   9.0482021628026915516678485561916e-05
    -0.9999999973642698505362978501228  -3.9535952241955532248158072753603e-09  -3.9535952241955532248158072753603e-09      -0.9999999973642698505362978501228   9.0482021628026915516678485561916e-05
-3.9535952241955532248158072753603e-09      -0.9999999973642698505362978501228  -3.9535952241955532248158072753603e-09      -0.9999999973642698505362978501228   9.0482021628026915516678485561916e-05
    -0.9999999973642698505362978501228      -0.9999999973642698505362978501228  -3.9535952241955532248158072753603e-09      -0.9999999973642698505362978501228   9.0482021628026915516678485561916e-05
-3.9535952241955532248158072753603e-09  -3.9535952241955532248158072753603e-09      -0.9999999973642698505362978501228      -0.9999999973642698505362978501228   9.0482021628026915516678485561916e-05
    -0.9999999973642698505362978501228  -3.9535952241955532248158072753603e-09      -0.9999999973642698505362978501228      -0.9999999973642698505362978501228   9.0482021628026915516678485561916e-05
-3.9535952241955532248158072753603e-09      -0.9999999973642698505362978501228      -0.9999999973642698505362978501228      -0.9999999973642698505362978501228   9.0482021628026915516678485561916e-05
   -0.81350265882980679610218727146046     -0.81350265882980679610218727146046      -0.2797460117552898058467190928093      -0.2797460117552898058467190928093    0.0059713798140137246868133373534449
   -0.81350265882980679610218727146046      -0.2797460117552898058467190928093     -0.81350265882980679610218727146046      -0.2797460117552898058467190928093    0.0059713798140137246868133373534449
    -0.2797460117552898058467190928093     -0.81350265882980679610218727146046     -0.81350265882980679610218727146046      -0.2797460117552898058467190928093    0.0059713798140137246868133373534449
   -0.81350265882980679610218727146046     -0.81350265882980679610218727146046     -0.81350265882980679610218727146046      -0.2797460117552898058467190928093    0.0059713798140137246868133373534449
   -0.81350265882980679610218727146046      -0.2797460117552898058467190928093      -0.2797460117552898058467190928093     -0.81350265882980679610218727146046    0.0059713798140137246868133373534449
    -0.2797460117552898058467190928093     -0.81350265882980679610218727146046      -0.2797460117552898058467190928093     -0.81350265882980679610218727146046    0.0059713798140137246868133373534449
   -0.81350265882980679610218727146046     -0.81350265882980679610218727146046      -0.2797460117552898058467190928093     -0.81350265882980679610218727146046    0.0059713798140137246868133373534449
    -0.2797460117552898058467190928093      -0.2797460117552898058467190928093     -0.81350265882980679610218727146046     -0.81350265882980679610218727146046    0.0059713798140137246868133373534449
   -0.81350265882980679610218727146046      -0.2797460117552898058467190928093     -0.81350265882980679610218727146046     -0.81350265882980679610218727146046    0.0059713798140137246868133373534449
    -0.2797460117552898058467190928093     -0.81350265882980679610218727146046     -0.81350265882980679610218727146046     -0.81350265882980679610218727146046    0.0059713798140137246868133373534449
   -0.45877839819509378500146472223684     -0.45877839819509378500146472223684     -0.81183240270735932249780291664474     -0.81183240270735932249780291664474    0.0077851623852695229984391628033707
   -0.45877839819509378500146472223684     -0.81183240270735932249780291664474     -0.45877839819509378500146472223684     -0.81183240270735932249780291664474    0.0077851623852695229984391628033707
   -0.81183240270735932249780291664474     -0.45877839819509378500146472223684     -0.45877839819509378500146472223684     -0.81183240270735932249780291664474    0.0077851623852695229984391628033707
   -0.45877839819509378500146472223684     -0.45877839819509378500146472223684     -0.45877839819509378500146472223684     -0.81183240270735932249780291664474    0.0077851623852695229984391628033707
   -0.45877839819509378500146472223684     -0.81183240270735932249780291664474     -0.81183240270735932249780291664474     -0.45877839819509378500146472223684    0.0077851623852695229984391628033707
   -0.81183240270735932249780291664474     -0.45877839819509378500146472223684     -0.81183240270735932249780291664474     -0.45877839819509378500146472223684    0.0077851623852695229984391628033707
   -0.45877839819509378500146472223684     -0.45877839819509378500146472223684     -0.81183240270735932249780291664474     -0.45877839819509378500146472223684    0.0077851623852695229984391628033707
   -0.81183240270735932249780291664474     -0.81183240270735932249780291664474     -0.45877839819509378500146472223684     -0.45877839819509378500146472223684    0.0077851623852695229984391628033707
   -0.45877839819509378500146472223684     -0.81183240270735932249780291664474     -0.45877839819509378500146472223684     -0.45877839819509378500146472223684    0.0077851623852695229984391628033707
   -0.81183240270735932249780291664474     -0.45877839819509378500146472223684     -0.45877839819509378500146472223684     -0.45877839819509378500146472223684    0.0077851623852695229984391628033707
   -0.91547189795887450605636374087413     -0.91547189795887450605636374087413      -0.4564002584118510220573728210447       0.2028159522884745402264640436671    0.0028935393633599030737882703968264
   -0.91547189795887450605636374087413      -0.4564002584118510220573728210447     -0.91547189795887450605636374087413       0.2028159522884745402264640436671    0.0028935393633599030737882703968264
    -0.4564002584118510220573728210447     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413       0.2028159522884745402264640436671    0.0028935393633599030737882703968264
   -0.91547189795887450605636374087413     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413       0.2028159522884745402264640436671    0.0028935393633599030737882703968264
   -0.91547189795887450605636374087413     -0.91547189795887450605636374087413       0.2028159522884745402264640436671      -0.4564002584118510220573728210447    0.0028935393633599030737882703968264
   -0.91547189795887450605636374087413       0.2028159522884745402264640436671     -0.91547189795887450605636374087413      -0.4564002584118510220573728210447    0.0028935393633599030737882703968264
     0.2028159522884745402264640436671     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413      -0.4564002584118510220573728210447    0.0028935393633599030737882703968264
   -0.91547189795887450605636374087413     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413      -0.4564002584118510220573728210447    0.0028935393633599030737882703968264
   -0.91547189795887450605636374087413      -0.4564002584118510220573728210447       0.2028159522884745402264640436671     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
    -0.4564002584118510220573728210447     -0.91547189795887450605636374087413       0.2028159522884745402264640436671     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
   -0.91547189795887450605636374087413     -0.91547189795887450605636374087413       0.2028159522884745402264640436671     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
   -0.91547189795887450605636374087413       0.2028159522884745402264640436671      -0.4564002584118510220573728210447     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
     0.2028159522884745402264640436671     -0.91547189795887450605636374087413      -0.4564002584118510220573728210447     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
   -0.91547189795887450605636374087413     -0.91547189795887450605636374087413      -0.4564002584118510220573728210447     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
    -0.4564002584118510220573728210447       0.2028159522884745402264640436671     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
   -0.91547189795887450605636374087413       0.2028159522884745402264640436671     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
     0.2028159522884745402264640436671      -0.4564002584118510220573728210447     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
   -0.91547189795887450605636374087413      -0.4564002584118510220573728210447     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
     0.2028159522884745402264640436671     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
    -0.4564002584118510220573728210447     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413     -0.91547189795887450605636374087413    0.0028935393633599030737882703968264
   -0.76626777400270765728606474904614     -0.76626777400270765728606474904614     -0.99999999999999969546738245840547      0.29880332200812266732557670554389    0.0013214623270256321929839681084724
   -0.76626777400270765728606474904614     -0.99999999999999969546738245840547     -0.76626777400270765728606474904614      0.29880332200812266732557670554389    0.0013214623270256321929839681084724
   -0.99999999999999969546738245840547     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614      0.29880332200812266732557670554389    0.0013214623270256321929839681084724
   -0.76626777400270765728606474904614     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614      0.29880332200812266732557670554389    0.0013214623270256321929839681084724
   -0.76626777400270765728606474904614     -0.76626777400270765728606474904614      0.29880332200812266732557670554389     -0.99999999999999969546738245840547    0.0013214623270256321929839681084724
   -0.76626777400270765728606474904614      0.29880332200812266732557670554389     -0.76626777400270765728606474904614     -0.99999999999999969546738245840547    0.0013214623270256321929839681084724
    0.29880332200812266732557670554389     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614     -0.99999999999999969546738245840547    0.0013214623270256321929839681084724
   -0.76626777400270765728606474904614     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614     -0.99999999999999969546738245840547    0.0013214623270256321929839681084724
   -0.76626777400270765728606474904614     -0.99999999999999969546738245840547      0.29880332200812266732557670554389     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
   -0.99999999999999969546738245840547     -0.76626777400270765728606474904614      0.29880332200812266732557670554389     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
   -0.76626777400270765728606474904614     -0.76626777400270765728606474904614      0.29880332200812266732557670554389     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
   -0.76626777400270765728606474904614      0.29880332200812266732557670554389     -0.99999999999999969546738245840547     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
    0.29880332200812266732557670554389     -0.76626777400270765728606474904614     -0.99999999999999969546738245840547     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
   -0.76626777400270765728606474904614     -0.76626777400270765728606474904614     -0.99999999999999969546738245840547     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
   -0.99999999999999969546738245840547      0.29880332200812266732557670554389     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
   -0.76626777400270765728606474904614      0.29880332200812266732557670554389     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
    0.29880332200812266732557670554389     -0.99999999999999969546738245840547     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
   -0.76626777400270765728606474904614     -0.99999999999999969546738245840547     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
    0.29880332200812266732557670554389     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
   -0.99999999999999969546738245840547     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614     -0.76626777400270765728606474904614    0.0013214623270256321929839681084724
   -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.92663445066031801837635935032717     -0.17923367299309985249014656836399    0.0058480291329135006687108172025513
   -0.63137729211552737637783136043628     -0.92663445066031801837635935032717     -0.63137729211552737637783136043628     -0.17923367299309985249014656836399    0.0058480291329135006687108172025513
   -0.92663445066031801837635935032717     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.17923367299309985249014656836399    0.0058480291329135006687108172025513
   -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.17923367299309985249014656836399    0.0058480291329135006687108172025513
   -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.17923367299309985249014656836399     -0.92663445066031801837635935032717    0.0058480291329135006687108172025513
   -0.63137729211552737637783136043628     -0.17923367299309985249014656836399     -0.63137729211552737637783136043628     -0.92663445066031801837635935032717    0.0058480291329135006687108172025513
   -0.17923367299309985249014656836399     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.92663445066031801837635935032717    0.0058480291329135006687108172025513
   -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.92663445066031801837635935032717    0.0058480291329135006687108172025513
   -0.63137729211552737637783136043628     -0.92663445066031801837635935032717     -0.17923367299309985249014656836399     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.92663445066031801837635935032717     -0.63137729211552737637783136043628     -0.17923367299309985249014656836399     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.17923367299309985249014656836399     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.63137729211552737637783136043628     -0.17923367299309985249014656836399     -0.92663445066031801837635935032717     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.17923367299309985249014656836399     -0.63137729211552737637783136043628     -0.92663445066031801837635935032717     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.92663445066031801837635935032717     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.92663445066031801837635935032717     -0.17923367299309985249014656836399     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.63137729211552737637783136043628     -0.17923367299309985249014656836399     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.17923367299309985249014656836399     -0.92663445066031801837635935032717     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.63137729211552737637783136043628     -0.92663445066031801837635935032717     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.17923367299309985249014656836399     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.92663445066031801837635935032717     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628     -0.63137729211552737637783136043628    0.0058480291329135006687108172025513
   -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.98282287247947630069074493145991     -0.88974368838796456334886656645883    0.0019404775656234758791374859188486
   -0.37581114637751971198679616736042     -0.98282287247947630069074493145991     -0.37581114637751971198679616736042     -0.88974368838796456334886656645883    0.0019404775656234758791374859188486
   -0.98282287247947630069074493145991     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.88974368838796456334886656645883    0.0019404775656234758791374859188486
   -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.88974368838796456334886656645883    0.0019404775656234758791374859188486
   -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.88974368838796456334886656645883     -0.98282287247947630069074493145991    0.0019404775656234758791374859188486
   -0.37581114637751971198679616736042     -0.88974368838796456334886656645883     -0.37581114637751971198679616736042     -0.98282287247947630069074493145991    0.0019404775656234758791374859188486
   -0.88974368838796456334886656645883     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.98282287247947630069074493145991    0.0019404775656234758791374859188486
   -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.98282287247947630069074493145991    0.0019404775656234758791374859188486
   -0.37581114637751971198679616736042     -0.98282287247947630069074493145991     -0.88974368838796456334886656645883     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.98282287247947630069074493145991     -0.37581114637751971198679616736042     -0.88974368838796456334886656645883     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.88974368838796456334886656645883     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.37581114637751971198679616736042     -0.88974368838796456334886656645883     -0.98282287247947630069074493145991     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.88974368838796456334886656645883     -0.37581114637751971198679616736042     -0.98282287247947630069074493145991     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.98282287247947630069074493145991     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.98282287247947630069074493145991     -0.88974368838796456334886656645883     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.37581114637751971198679616736042     -0.88974368838796456334886656645883     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.88974368838796456334886656645883     -0.98282287247947630069074493145991     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.37581114637751971198679616736042     -0.98282287247947630069074493145991     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.88974368838796456334886656645883     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.98282287247947630069074493145991     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042     -0.37581114637751971198679616736042    0.0019404775656234758791374859188486
   -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.11853859674308006525324222059442     -0.78134391801840880708946290273342   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.78134391801840880708946290273342   0.00058098056546347779266813604314748
   -0.99078944424771553120202632803887     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.78134391801840880708946290273342   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.78134391801840880708946290273342   0.00058098056546347779266813604314748
   -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.78134391801840880708946290273342   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.99078944424771553120202632803887     -0.78134391801840880708946290273342   0.00058098056546347779266813604314748
   -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.78134391801840880708946290273342     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.78134391801840880708946290273342     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.99078944424771553120202632803887     -0.99078944424771553120202632803887     -0.78134391801840880708946290273342     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.99078944424771553120202632803887     -0.78134391801840880708946290273342     -0.11853859674308006525324222059442     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.78134391801840880708946290273342     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.99078944424771553120202632803887     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.78134391801840880708946290273342     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.99078944424771553120202632803887     -0.78134391801840880708946290273342     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.78134391801840880708946290273342     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.78134391801840880708946290273342     -0.99078944424771553120202632803887     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.11853859674308006525324222059442     -0.78134391801840880708946290273342     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.78134391801840880708946290273342     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.78134391801840880708946290273342     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.78134391801840880708946290273342     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.99078944424771553120202632803887     -0.78134391801840880708946290273342     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.78134391801840880708946290273342     -0.11853859674308006525324222059442     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.78134391801840880708946290273342     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.78134391801840880708946290273342     -0.99078944424771553120202632803887     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.78134391801840880708946290273342     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.11853859674308006525324222059442     -0.11853859674308006525324222059442     -0.99078944424771553120202632803887     -0.99078944424771553120202632803887   0.00058098056546347779266813604314748
   -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     -0.59575015338557926128337419328208     0.055539026495727032017351214988512    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     0.055539026495727032017351214988512    0.0037072532976717128962166606760314
   -0.93201935986228425472530141421218     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     0.055539026495727032017351214988512    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     0.055539026495727032017351214988512    0.0037072532976717128962166606760314
   -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     0.055539026495727032017351214988512    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     -0.93201935986228425472530141421218     0.055539026495727032017351214988512    0.0037072532976717128962166606760314
   -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     0.055539026495727032017351214988512     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     0.055539026495727032017351214988512     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   -0.93201935986228425472530141421218     -0.93201935986228425472530141421218     0.055539026495727032017351214988512     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   -0.93201935986228425472530141421218     0.055539026495727032017351214988512     -0.59575015338557926128337419328208     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   0.055539026495727032017351214988512     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   -0.93201935986228425472530141421218     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     0.055539026495727032017351214988512     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   -0.93201935986228425472530141421218     0.055539026495727032017351214988512     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   0.055539026495727032017351214988512     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   0.055539026495727032017351214988512     -0.93201935986228425472530141421218     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     -0.59575015338557926128337419328208     0.055539026495727032017351214988512     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     0.055539026495727032017351214988512     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     0.055539026495727032017351214988512     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     0.055539026495727032017351214988512     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   -0.93201935986228425472530141421218     0.055539026495727032017351214988512     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   0.055539026495727032017351214988512     -0.59575015338557926128337419328208     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   0.055539026495727032017351214988512     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     0.055539026495727032017351214988512     -0.93201935986228425472530141421218     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   0.055539026495727032017351214988512     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   -0.59575015338557926128337419328208     -0.59575015338557926128337419328208     -0.93201935986228425472530141421218     -0.93201935986228425472530141421218    0.0037072532976717128962166606760314
   -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.22643787266195427170477867581514     -0.98291865613141122034464256590068     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.98291865613141122034464256590068     0.002447891855911591799359704201586
   -0.78210279927234011812290004123452     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.98291865613141122034464256590068     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.98291865613141122034464256590068     0.002447891855911591799359704201586
   -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.98291865613141122034464256590068     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.78210279927234011812290004123452     -0.98291865613141122034464256590068     0.002447891855911591799359704201586
   -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.98291865613141122034464256590068     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.98291865613141122034464256590068     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.78210279927234011812290004123452     -0.78210279927234011812290004123452     -0.98291865613141122034464256590068     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.78210279927234011812290004123452     -0.98291865613141122034464256590068     -0.22643787266195427170477867581514     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.98291865613141122034464256590068     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.78210279927234011812290004123452     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.98291865613141122034464256590068     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.78210279927234011812290004123452     -0.98291865613141122034464256590068     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.98291865613141122034464256590068     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.98291865613141122034464256590068     -0.78210279927234011812290004123452     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.22643787266195427170477867581514     -0.98291865613141122034464256590068     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.98291865613141122034464256590068     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.98291865613141122034464256590068     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.98291865613141122034464256590068     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.78210279927234011812290004123452     -0.98291865613141122034464256590068     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.98291865613141122034464256590068     -0.22643787266195427170477867581514     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.98291865613141122034464256590068     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.98291865613141122034464256590068     -0.78210279927234011812290004123452     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.98291865613141122034464256590068     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.22643787266195427170477867581514     -0.22643787266195427170477867581514     -0.78210279927234011812290004123452     -0.78210279927234011812290004123452     0.002447891855911591799359704201586
   -0.99364277257923049030510204881584     -0.86665233635478664483152807135803     -0.69427831635976460446064499494268      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.69427831635976460446064499494268     -0.86665233635478664483152807135803      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584      0.54821619787301222990237716393239   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.86665233635478664483152807135803      0.54821619787301222990237716393239     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803     -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.86665233635478664483152807135803     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803      0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.69427831635976460446064499494268      0.54821619787301222990237716393239     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268     -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.69427831635976460446064499494268     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268      0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803     -0.69427831635976460446064499494268      0.54821619787301222990237716393239     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.69427831635976460446064499494268      0.54821619787301222990237716393239     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268     -0.86665233635478664483152807135803      0.54821619787301222990237716393239     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.86665233635478664483152807135803      0.54821619787301222990237716393239     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268     -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803     -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803      0.54821619787301222990237716393239     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.86665233635478664483152807135803     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.86665233635478664483152807135803     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803     -0.99364277257923049030510204881584     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268      0.54821619787301222990237716393239     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584      0.54821619787301222990237716393239     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.69427831635976460446064499494268     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.99364277257923049030510204881584     -0.69427831635976460446064499494268     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268     -0.99364277257923049030510204881584     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268      0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803      0.54821619787301222990237716393239     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.86665233635478664483152807135803     -0.69427831635976460446064499494268     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
    0.54821619787301222990237716393239     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023
   -0.69427831635976460446064499494268     -0.86665233635478664483152807135803     -0.99364277257923049030510204881584     -0.99364277257923049030510204881584   0.00022207402321487659436253771718023

# Rule degree: 12 (445 pts)
  -0.96251890894383062555179960007833    -0.96251890894383062555179960007833    -0.96251890894383062555179960007833     0.85007563577532250220719840031332  0.00010901079512883945710000019901088
  -0.96251890894383062555179960007833    -0.96251890894383062555179960007833     0.85007563577532250220719840031332    -0.96251890894383062555179960007833  0.00010901079512883945710000019901088
  -0.96251890894383062555179960007833     0.85007563577532250220719840031332    -0.96251890894383062555179960007833    -0.96251890894383062555179960007833  0.00010901079512883945710000019901088
   0.85007563577532250220719840031332    -0.96251890894383062555179960007833    -0.96251890894383062555179960007833    -0.96251890894383062555179960007833  0.00010901079512883945710000019901088
  -0.96251890894383062555179960007833    -0.96251890894383062555179960007833    -0.96251890894383062555179960007833    -0.96251890894383062555179960007833  0.00010901079512883945710000019901088
   -0.6766186535173142922741788017913     -0.6766186535173142922741788017913     -0.6766186535173142922741788017913     -0.2935253859307428309032847928348   0.0091425145043740974682404971374831
   -0.6766186535173142922741788017913     -0.6766186535173142922741788017913     -0.2935253859307428309032847928348     -0.6766186535173142922741788017913   0.0091425145043740974682404971374831
   -0.6766186535173142922741788017913     -0.2935253859307428309032847928348     -0.6766186535173142922741788017913     -0.6766186535173142922741788017913   0.0091425145043740974682404971374831
   -0.2935253859307428309032847928348     -0.6766186535173142922741788017913     -0.6766186535173142922741788017913     -0.6766186535173142922741788017913   0.0091425145043740974682404971374831
   -0.6766186535173142922741788017913     -0.6766186535173142922741788017913     -0.6766186535173142922741788017913     -0.6766186535173142922741788017913   0.0091425145043740974682404971374831
  -0.51676671624990138065496489076536    -0.51676671624990138065496489076536    -0.51676671624990138065496489076536    -0.93293313500039447738014043693856   0.0054180671372915061628533176153274
  -0.51676671624990138065496489076536    -0.51676671624990138065496489076536    -0.93293313500039447738014043693856    -0.51676671624990138065496489076536   0.0054180671372915061628533176153274
  -0.51676671624990138065496489076536    -0.93293313500039447738014043693856    -0.51676671624990138065496489076536    -0.51676671624990138065496489076536   0.0054180671372915061628533176153274
  -0.93293313500039447738014043693856    -0.51676671624990138065496489076536    -0.51676671624990138065496489076536    -0.51676671624990138065496489076536   0.0054180671372915061628533176153274
  -0.51676671624990138065496489076536    -0.51676671624990138065496489076536    -0.51676671624990138065496489076536    -0.51676671624990138065496489076536   0.0054180671372915061628533176153274
  -0.95225827174555196639544127419116    -0.95225827174555196639544127419116   -0.071612592381672050406838088713263   -0.071612592381672050406838088713263  0.00071505827638047817429301157172302
  -0.95225827174555196639544127419116   -0.071612592381672050406838088713263    -0.95225827174555196639544127419116   -0.071612592381672050406838088713263  0.00071505827638047817429301157172302
 -0.071612592381672050406838088713263    -0.95225827174555196639544127419116    -0.95225827174555196639544127419116   -0.071612592381672050406838088713263  0.00071505827638047817429301157172302
  -0.95225827174555196639544127419116    -0.95225827174555196639544127419116    -0.95225827174555196639544127419116   -0.071612592381672050406838088713263  0.00071505827638047817429301157172302
  -0.95225827174555196639544127419116   -0.071612592381672050406838088713263   -0.071612592381672050406838088713263    -0.95225827174555196639544127419116  0.00071505827638047817429301157172302
 -0.071612592381672050406838088713263    -0.95225827174555196639544127419116   -0.071612592381672050406838088713263    -0.95225827174555196639544127419116  0.00071505827638047817429301157172302
  -0.95225827174555196639544127419116    -0.95225827174555196639544127419116   -0.071612592381672050406838088713263    -0.95225827174555196639544127419116  0.00071505827638047817429301157172302
 -0.071612592381672050406838088713263   -0.071612592381672050406838088713263    -0.95225827174555196639544127419116    -0.95225827174555196639544127419116  0.00071505827638047817429301157172302
  -0.95225827174555196639544127419116   -0.071612592381672050406838088713263    -0.95225827174555196639544127419116    -0.95225827174555196639544127419116  0.00071505827638047817429301157172302
 -0.071612592381672050406838088713263    -0.95225827174555196639544127419116    -0.95225827174555196639544127419116    -0.95225827174555196639544127419116  0.00071505827638047817429301157172302
  -0.82607669411137367921733050168682    -0.82607669411137367921733050168682    -0.26088495883293948117400424746977    -0.26088495883293948117400424746977   0.0045952753751608215985747650591364
  -0.82607669411137367921733050168682    -0.26088495883293948117400424746977    -0.82607669411137367921733050168682    -0.26088495883293948117400424746977   0.0045952753751608215985747650591364
  -0.26088495883293948117400424746977    -0.82607669411137367921733050168682    -0.82607669411137367921733050168682    -0.26088495883293948117400424746977   0.0045952753751608215985747650591364
  -0.82607669411137367921733050168682    -0.82607669411137367921733050168682    -0.82607669411137367921733050168682    -0.26088495883293948117400424746977   0.0045952753751608215985747650591364
  -0.82607669411137367921733050168682    -0.26088495883293948117400424746977    -0.26088495883293948117400424746977    -0.82607669411137367921733050168682   0.0045952753751608215985747650591364
  -0.26088495883293948117400424746977    -0.82607669411137367921733050168682    -0.26088495883293948117400424746977    -0.82607669411137367921733050168682   0.0045952753751608215985747650591364
  -0.82607669411137367921733050168682    -0.82607669411137367921733050168682    -0.26088495883293948117400424746977    -0.82607669411137367921733050168682   0.0045952753751608215985747650591364
  -0.26088495883293948117400424746977    -0.26088495883293948117400424746977    -0.82607669411137367921733050168682    -0.82607669411137367921733050168682   0.0045952753751608215985747650591364
  -0.82607669411137367921733050168682    -0.26088495883293948117400424746977    -0.82607669411137367921733050168682    -0.82607669411137367921733050168682   0.0045952753751608215985747650591364
  -0.26088495883293948117400424746977    -0.82607669411137367921733050168682    -0.82607669411137367921733050168682    -0.82607669411137367921733050168682   0.0045952753751608215985747650591364
  -0.44903333951612372699199045074936    -0.44903333951612372699199045074936    -0.82644999072581440951201432387596    -0.82644999072581440951201432387596   0.0069556417357976815728129102192107
  -0.44903333951612372699199045074936    -0.82644999072581440951201432387596    -0.44903333951612372699199045074936    -0.82644999072581440951201432387596   0.0069556417357976815728129102192107
  -0.82644999072581440951201432387596    -0.44903333951612372699199045074936    -0.44903333951612372699199045074936    -0.82644999072581440951201432387596   0.0069556417357976815728129102192107
  -0.44903333951612372699199045074936    -0.44903333951612372699199045074936    -0.44903333951612372699199045074936    -0.82644999072581440951201432387596   0.0069556417357976815728129102192107
  -0.44903333951612372699199045074936    -0.82644999072581440951201432387596    -0.82644999072581440951201432387596    -0.44903333951612372699199045074936   0.0069556417357976815728129102192107
  -0.82644999072581440951201432387596    -0.44903333951612372699199045074936    -0.82644999072581440951201432387596    -0.44903333951612372699199045074936   0.0069556417357976815728129102192107
  -0.44903333951612372699199045074936    -0.44903333951612372699199045074936    -0.82644999072581440951201432387596    -0.44903333951612372699199045074936   0.0069556417357976815728129102192107
  -0.82644999072581440951201432387596    -0.82644999072581440951201432387596    -0.44903333951612372699199045074936    -0.44903333951612372699199045074936   0.0069556417357976815728129102192107
  -0.44903333951612372699199045074936    -0.82644999072581440951201432387596    -0.44903333951612372699199045074936    -0.44903333951612372699199045074936   0.0069556417357976815728129102192107
  -0.82644999072581440951201432387596    -0.44903333951612372699199045074936    -0.44903333951612372699199045074936    -0.44903333951612372699199045074936   0.0069556417357976815728129102192107
  -0.99999999628840194647610418338678    -0.99999999628840194647610418338678    -0.44219110957466576567273955153884     0.44219109843987160510105210169918  4.4391089822499327054388711136918e-05
  -0.99999999628840194647610418338678    -0.44219110957466576567273955153884    -0.99999999628840194647610418338678     0.44219109843987160510105210169918  4.4391089822499327054388711136918e-05
  -0.44219110957466576567273955153884    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678     0.44219109843987160510105210169918  4.4391089822499327054388711136918e-05
  -0.99999999628840194647610418338678    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678     0.44219109843987160510105210169918  4.4391089822499327054388711136918e-05
  -0.99999999628840194647610418338678    -0.99999999628840194647610418338678     0.44219109843987160510105210169918    -0.44219110957466576567273955153884  4.4391089822499327054388711136918e-05
  -0.99999999628840194647610418338678     0.44219109843987160510105210169918    -0.99999999628840194647610418338678    -0.44219110957466576567273955153884  4.4391089822499327054388711136918e-05
   0.44219109843987160510105210169918    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678    -0.44219110957466576567273955153884  4.4391089822499327054388711136918e-05
  -0.99999999628840194647610418338678    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678    -0.44219110957466576567273955153884  4.4391089822499327054388711136918e-05
  -0.99999999628840194647610418338678    -0.44219110957466576567273955153884     0.44219109843987160510105210169918    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
  -0.44219110957466576567273955153884    -0.99999999628840194647610418338678     0.44219109843987160510105210169918    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
  -0.99999999628840194647610418338678    -0.99999999628840194647610418338678     0.44219109843987160510105210169918    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
  -0.99999999628840194647610418338678     0.44219109843987160510105210169918    -0.44219110957466576567273955153884    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
   0.44219109843987160510105210169918    -0.99999999628840194647610418338678    -0.44219110957466576567273955153884    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
  -0.99999999628840194647610418338678    -0.99999999628840194647610418338678    -0.44219110957466576567273955153884    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
  -0.44219110957466576567273955153884     0.44219109843987160510105210169918    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
  -0.99999999628840194647610418338678     0.44219109843987160510105210169918    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
   0.44219109843987160510105210169918    -0.44219110957466576567273955153884    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
  -0.99999999628840194647610418338678    -0.44219110957466576567273955153884    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
   0.44219109843987160510105210169918    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
  -0.44219110957466576567273955153884    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678    -0.99999999628840194647610418338678  4.4391089822499327054388711136918e-05
   -0.9478831933312566977812855330213     -0.9478831933312566977812855330213    -0.77792340484316117743934996103964     0.62157298483693127078320656010354   0.0005603905224613831822896751527256
   -0.9478831933312566977812855330213    -0.77792340484316117743934996103964     -0.9478831933312566977812855330213     0.62157298483693127078320656010354   0.0005603905224613831822896751527256
  -0.77792340484316117743934996103964     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213     0.62157298483693127078320656010354   0.0005603905224613831822896751527256
   -0.9478831933312566977812855330213     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213     0.62157298483693127078320656010354   0.0005603905224613831822896751527256
   -0.9478831933312566977812855330213     -0.9478831933312566977812855330213     0.62157298483693127078320656010354    -0.77792340484316117743934996103964   0.0005603905224613831822896751527256
   -0.9478831933312566977812855330213     0.62157298483693127078320656010354     -0.9478831933312566977812855330213    -0.77792340484316117743934996103964   0.0005603905224613831822896751527256
   0.62157298483693127078320656010354     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213    -0.77792340484316117743934996103964   0.0005603905224613831822896751527256
   -0.9478831933312566977812855330213     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213    -0.77792340484316117743934996103964   0.0005603905224613831822896751527256
   -0.9478831933312566977812855330213    -0.77792340484316117743934996103964     0.62157298483693127078320656010354     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
  -0.77792340484316117743934996103964     -0.9478831933312566977812855330213     0.62157298483693127078320656010354     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
   -0.9478831933312566977812855330213     -0.9478831933312566977812855330213     0.62157298483693127078320656010354     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
   -0.9478831933312566977812855330213     0.62157298483693127078320656010354    -0.77792340484316117743934996103964     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
   0.62157298483693127078320656010354     -0.9478831933312566977812855330213    -0.77792340484316117743934996103964     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
   -0.9478831933312566977812855330213     -0.9478831933312566977812855330213    -0.77792340484316117743934996103964     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
  -0.77792340484316117743934996103964     0.62157298483693127078320656010354     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
   -0.9478831933312566977812855330213     0.62157298483693127078320656010354     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
   0.62157298483693127078320656010354    -0.77792340484316117743934996103964     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
   -0.9478831933312566977812855330213    -0.77792340484316117743934996103964     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
   0.62157298483693127078320656010354     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
  -0.77792340484316117743934996103964     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213     -0.9478831933312566977812855330213   0.0005603905224613831822896751527256
  -0.88386747625833474703227681002844    -0.88386747625833474703227681002844    -0.65306858594659267500048778621834     0.30467101472159691609731821630367   0.0015754304100396505615892435724598
  -0.88386747625833474703227681002844    -0.65306858594659267500048778621834    -0.88386747625833474703227681002844     0.30467101472159691609731821630367   0.0015754304100396505615892435724598
  -0.65306858594659267500048778621834    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844     0.30467101472159691609731821630367   0.0015754304100396505615892435724598
  -0.88386747625833474703227681002844    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844     0.30467101472159691609731821630367   0.0015754304100396505615892435724598
  -0.88386747625833474703227681002844    -0.88386747625833474703227681002844     0.30467101472159691609731821630367    -0.65306858594659267500048778621834   0.0015754304100396505615892435724598
  -0.88386747625833474703227681002844     0.30467101472159691609731821630367    -0.88386747625833474703227681002844    -0.65306858594659267500048778621834   0.0015754304100396505615892435724598
   0.30467101472159691609731821630367    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844    -0.65306858594659267500048778621834   0.0015754304100396505615892435724598
  -0.88386747625833474703227681002844    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844    -0.65306858594659267500048778621834   0.0015754304100396505615892435724598
  -0.88386747625833474703227681002844    -0.65306858594659267500048778621834     0.30467101472159691609731821630367    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
  -0.65306858594659267500048778621834    -0.88386747625833474703227681002844     0.30467101472159691609731821630367    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
  -0.88386747625833474703227681002844    -0.88386747625833474703227681002844     0.30467101472159691609731821630367    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
  -0.88386747625833474703227681002844     0.30467101472159691609731821630367    -0.65306858594659267500048778621834    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
   0.30467101472159691609731821630367    -0.88386747625833474703227681002844    -0.65306858594659267500048778621834    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
  -0.88386747625833474703227681002844    -0.88386747625833474703227681002844    -0.65306858594659267500048778621834    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
  -0.65306858594659267500048778621834     0.30467101472159691609731821630367    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
  -0.88386747625833474703227681002844     0.30467101472159691609731821630367    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
   0.30467101472159691609731821630367    -0.65306858594659267500048778621834    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
  -0.88386747625833474703227681002844    -0.65306858594659267500048778621834    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
   0.30467101472159691609731821630367    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
  -0.65306858594659267500048778621834    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844    -0.88386747625833474703227681002844   0.0015754304100396505615892435724598
  -0.79130346257003669593592012932548    -0.79130346257003669593592012932548    -0.98139012185668418580795422347981     0.35530050956679427361571461145625   0.0010979278360789188324714723195449
  -0.79130346257003669593592012932548    -0.98139012185668418580795422347981    -0.79130346257003669593592012932548     0.35530050956679427361571461145625   0.0010979278360789188324714723195449
  -0.98139012185668418580795422347981    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548     0.35530050956679427361571461145625   0.0010979278360789188324714723195449
  -0.79130346257003669593592012932548    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548     0.35530050956679427361571461145625   0.0010979278360789188324714723195449
  -0.79130346257003669593592012932548    -0.79130346257003669593592012932548     0.35530050956679427361571461145625    -0.98139012185668418580795422347981   0.0010979278360789188324714723195449
  -0.79130346257003669593592012932548     0.35530050956679427361571461145625    -0.79130346257003669593592012932548    -0.98139012185668418580795422347981   0.0010979278360789188324714723195449
   0.35530050956679427361571461145625    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548    -0.98139012185668418580795422347981   0.0010979278360789188324714723195449
  -0.79130346257003669593592012932548    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548    -0.98139012185668418580795422347981   0.0010979278360789188324714723195449
  -0.79130346257003669593592012932548    -0.98139012185668418580795422347981     0.35530050956679427361571461145625    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
  -0.98139012185668418580795422347981    -0.79130346257003669593592012932548     0.35530050956679427361571461145625    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
  -0.79130346257003669593592012932548    -0.79130346257003669593592012932548     0.35530050956679427361571461145625    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
  -0.79130346257003669593592012932548     0.35530050956679427361571461145625    -0.98139012185668418580795422347981    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
   0.35530050956679427361571461145625    -0.79130346257003669593592012932548    -0.98139012185668418580795422347981    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
  -0.79130346257003669593592012932548    -0.79130346257003669593592012932548    -0.98139012185668418580795422347981    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
  -0.98139012185668418580795422347981     0.35530050956679427361571461145625    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
  -0.79130346257003669593592012932548     0.35530050956679427361571461145625    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
   0.35530050956679427361571461145625    -0.98139012185668418580795422347981    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
  -0.79130346257003669593592012932548    -0.98139012185668418580795422347981    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
   0.35530050956679427361571461145625    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
  -0.98139012185668418580795422347981    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548    -0.79130346257003669593592012932548   0.0010979278360789188324714723195449
  -0.37230315760326949119776224110016    -0.37230315760326949119776224110016     -0.9882078985014459497626477832406    -0.89488262868874557664406549345892   0.0014796923657289731077466183751731
  -0.37230315760326949119776224110016     -0.9882078985014459497626477832406    -0.37230315760326949119776224110016    -0.89488262868874557664406549345892   0.0014796923657289731077466183751731
   -0.9882078985014459497626477832406    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016    -0.89488262868874557664406549345892   0.0014796923657289731077466183751731
  -0.37230315760326949119776224110016    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016    -0.89488262868874557664406549345892   0.0014796923657289731077466183751731
  -0.37230315760326949119776224110016    -0.37230315760326949119776224110016    -0.89488262868874557664406549345892     -0.9882078985014459497626477832406   0.0014796923657289731077466183751731
  -0.37230315760326949119776224110016    -0.89488262868874557664406549345892    -0.37230315760326949119776224110016     -0.9882078985014459497626477832406   0.0014796923657289731077466183751731
  -0.89488262868874557664406549345892    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016     -0.9882078985014459497626477832406   0.0014796923657289731077466183751731
  -0.37230315760326949119776224110016    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016     -0.9882078985014459497626477832406   0.0014796923657289731077466183751731
  -0.37230315760326949119776224110016     -0.9882078985014459497626477832406    -0.89488262868874557664406549345892    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
   -0.9882078985014459497626477832406    -0.37230315760326949119776224110016    -0.89488262868874557664406549345892    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
  -0.37230315760326949119776224110016    -0.37230315760326949119776224110016    -0.89488262868874557664406549345892    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
  -0.37230315760326949119776224110016    -0.89488262868874557664406549345892     -0.9882078985014459497626477832406    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
  -0.89488262868874557664406549345892    -0.37230315760326949119776224110016     -0.9882078985014459497626477832406    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
  -0.37230315760326949119776224110016    -0.37230315760326949119776224110016     -0.9882078985014459497626477832406    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
   -0.9882078985014459497626477832406    -0.89488262868874557664406549345892    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
  -0.37230315760326949119776224110016    -0.89488262868874557664406549345892    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
  -0.89488262868874557664406549345892     -0.9882078985014459497626477832406    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
  -0.37230315760326949119776224110016     -0.9882078985014459497626477832406    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
  -0.89488262868874557664406549345892    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
   -0.9882078985014459497626477832406    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016    -0.37230315760326949119776224110016   0.0014796923657289731077466183751731
  -0.99947294257486468368023209322511    -0.73424223177057023515104851992714    -0.73424223177057023515104851992714     0.46743034869086983766256122630451  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714     0.46743034869086983766256122630451  0.00019309934725570870048092108752166
  -0.99947294257486468368023209322511    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714     0.46743034869086983766256122630451  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511     0.46743034869086983766256122630451  0.00019309934725570870048092108752166
  -0.99947294257486468368023209322511    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511     0.46743034869086983766256122630451  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714    -0.99947294257486468368023209322511    -0.99947294257486468368023209322511     0.46743034869086983766256122630451  0.00019309934725570870048092108752166
  -0.99947294257486468368023209322511    -0.73424223177057023515104851992714     0.46743034869086983766256122630451    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714    -0.99947294257486468368023209322511     0.46743034869086983766256122630451    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
  -0.99947294257486468368023209322511    -0.99947294257486468368023209322511     0.46743034869086983766256122630451    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
  -0.99947294257486468368023209322511     0.46743034869086983766256122630451    -0.73424223177057023515104851992714    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
   0.46743034869086983766256122630451    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
  -0.99947294257486468368023209322511    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714     0.46743034869086983766256122630451    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
  -0.99947294257486468368023209322511     0.46743034869086983766256122630451    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
   0.46743034869086983766256122630451    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
  -0.99947294257486468368023209322511    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
   0.46743034869086983766256122630451    -0.99947294257486468368023209322511    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714    -0.99947294257486468368023209322511    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714    -0.73424223177057023515104851992714     0.46743034869086983766256122630451    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
  -0.99947294257486468368023209322511    -0.73424223177057023515104851992714     0.46743034869086983766256122630451    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714    -0.99947294257486468368023209322511     0.46743034869086983766256122630451    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714     0.46743034869086983766256122630451    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
  -0.99947294257486468368023209322511     0.46743034869086983766256122630451    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
   0.46743034869086983766256122630451    -0.73424223177057023515104851992714    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
  -0.99947294257486468368023209322511    -0.73424223177057023515104851992714    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
   0.46743034869086983766256122630451    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714    -0.99947294257486468368023209322511    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714     0.46743034869086983766256122630451    -0.99947294257486468368023209322511    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
   0.46743034869086983766256122630451    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
  -0.73424223177057023515104851992714    -0.73424223177057023515104851992714    -0.99947294257486468368023209322511    -0.99947294257486468368023209322511  0.00019309934725570870048092108752166
  -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    -0.63293767954977242193005060076982    0.009433832747507738084755174401424   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    0.009433832747507738084755174401424   0.0035081354316578317670353071800338
  -0.87177923682398144711232698643089    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    0.009433832747507738084755174401424   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    0.009433832747507738084755174401424   0.0035081354316578317670353071800338
  -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    0.009433832747507738084755174401424   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    -0.87177923682398144711232698643089    0.009433832747507738084755174401424   0.0035081354316578317670353071800338
  -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    0.009433832747507738084755174401424    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    0.009433832747507738084755174401424    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  -0.87177923682398144711232698643089    -0.87177923682398144711232698643089    0.009433832747507738084755174401424    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  -0.87177923682398144711232698643089    0.009433832747507738084755174401424    -0.63293767954977242193005060076982    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  0.009433832747507738084755174401424    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  -0.87177923682398144711232698643089    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    0.009433832747507738084755174401424    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  -0.87177923682398144711232698643089    0.009433832747507738084755174401424    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  0.009433832747507738084755174401424    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  0.009433832747507738084755174401424    -0.87177923682398144711232698643089    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    -0.63293767954977242193005060076982    0.009433832747507738084755174401424    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    0.009433832747507738084755174401424    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    0.009433832747507738084755174401424    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    0.009433832747507738084755174401424    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  -0.87177923682398144711232698643089    0.009433832747507738084755174401424    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  0.009433832747507738084755174401424    -0.63293767954977242193005060076982    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  0.009433832747507738084755174401424    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    0.009433832747507738084755174401424    -0.87177923682398144711232698643089    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  0.009433832747507738084755174401424    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  -0.63293767954977242193005060076982    -0.63293767954977242193005060076982    -0.87177923682398144711232698643089    -0.87177923682398144711232698643089   0.0035081354316578317670353071800338
  -0.95403327399472615077876438460577    -0.73140367941837700261581702255756    -0.28281873588210024674380281967562   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.28281873588210024674380281967562    -0.73140367941837700261581702255756   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.73140367941837700261581702255756   -0.077711036710070449082851388555272    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.73140367941837700261581702255756    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.28281873588210024674380281967562   -0.077711036710070449082851388555272    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.28281873588210024674380281967562    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756    -0.28281873588210024674380281967562   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.28281873588210024674380281967562   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562    -0.73140367941837700261581702255756   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.73140367941837700261581702255756   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756    -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756   -0.077711036710070449082851388555272    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.73140367941837700261581702255756    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.73140367941837700261581702255756    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756    -0.95403327399472615077876438460577    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562   -0.077711036710070449082851388555272    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577   -0.077711036710070449082851388555272    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.28281873588210024674380281967562    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.95403327399472615077876438460577    -0.28281873588210024674380281967562    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562    -0.95403327399472615077876438460577    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756   -0.077711036710070449082851388555272    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.73140367941837700261581702255756    -0.28281873588210024674380281967562    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
 -0.077711036710070449082851388555272    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.28281873588210024674380281967562    -0.73140367941837700261581702255756    -0.95403327399472615077876438460577    -0.95403327399472615077876438460577  0.00095348928407855078613962362893849
  -0.88447748742482686965564171301947    -0.99050462826034445605415621627614    -0.45176970563241929428790463253918     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.45176970563241929428790463253918    -0.99050462826034445605415621627614     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947     0.21122930874241748965334427485427  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.99050462826034445605415621627614     0.21122930874241748965334427485427    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614    -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.99050462826034445605415621627614    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614     0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.45176970563241929428790463253918     0.21122930874241748965334427485427    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918    -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.45176970563241929428790463253918    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918     0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614    -0.45176970563241929428790463253918     0.21122930874241748965334427485427    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.45176970563241929428790463253918     0.21122930874241748965334427485427    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918    -0.99050462826034445605415621627614     0.21122930874241748965334427485427    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.99050462826034445605415621627614     0.21122930874241748965334427485427    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918    -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614    -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614     0.21122930874241748965334427485427    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.99050462826034445605415621627614    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.99050462826034445605415621627614    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614    -0.88447748742482686965564171301947    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918     0.21122930874241748965334427485427    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947     0.21122930874241748965334427485427    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.45176970563241929428790463253918    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.88447748742482686965564171301947    -0.45176970563241929428790463253918    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918    -0.88447748742482686965564171301947    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918     0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614     0.21122930874241748965334427485427    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.99050462826034445605415621627614    -0.45176970563241929428790463253918    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
   0.21122930874241748965334427485427    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.45176970563241929428790463253918    -0.99050462826034445605415621627614    -0.88447748742482686965564171301947    -0.88447748742482686965564171301947  0.00069895533157737437450584973979747
  -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.44750890560799929501117115891818    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.96576257769662759272242078601685    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.15483110622318952549982832411753    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.96576257769662759272242078601685    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.15483110622318952549982832411753    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.44750890560799929501117115891818    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.44750890560799929501117115891818    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.96576257769662759272242078601685    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.15483110622318952549982832411753    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.96576257769662759272242078601685    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.15483110622318952549982832411753    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.15483110622318952549982832411753    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.44750890560799929501117115891818    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.71594870523609179338328986547372    -0.44750890560799929501117115891818    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.15483110622318952549982832411753    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.96576257769662759272242078601685    -0.44750890560799929501117115891818    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.15483110622318952549982832411753    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
  -0.44750890560799929501117115891818    -0.96576257769662759272242078601685    -0.71594870523609179338328986547372    -0.71594870523609179338328986547372   0.0022327661522810753707904570890399
   -0.5806113517446927844211602479706    -0.98755041582396099354333844776024    -0.92701170543361606790301419681883    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    -0.92701170543361606790301419681883    -0.98755041582396099354333844776024    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    0.075784824746962630288673140520266   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    -0.98755041582396099354333844776024    0.075784824746962630288673140520266    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024     -0.5806113517446927844211602479706    0.075784824746962630288673140520266    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    0.075784824746962630288673140520266    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    0.075784824746962630288673140520266    -0.98755041582396099354333844776024    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024    0.075784824746962630288673140520266     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    0.075784824746962630288673140520266     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    -0.92701170543361606790301419681883    0.075784824746962630288673140520266    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883     -0.5806113517446927844211602479706    0.075784824746962630288673140520266    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    0.075784824746962630288673140520266    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    0.075784824746962630288673140520266    -0.92701170543361606790301419681883    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883    0.075784824746962630288673140520266     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    0.075784824746962630288673140520266     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024    -0.92701170543361606790301419681883    0.075784824746962630288673140520266     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    -0.92701170543361606790301419681883    0.075784824746962630288673140520266     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883    -0.98755041582396099354333844776024    0.075784824746962630288673140520266     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    -0.98755041582396099354333844776024    0.075784824746962630288673140520266     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883     -0.5806113517446927844211602479706    0.075784824746962630288673140520266     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024     -0.5806113517446927844211602479706    0.075784824746962630288673140520266     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024    0.075784824746962630288673140520266    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    0.075784824746962630288673140520266    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266    -0.98755041582396099354333844776024    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    -0.98755041582396099354333844776024    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024     -0.5806113517446927844211602479706    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883    0.075784824746962630288673140520266    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    0.075784824746962630288673140520266    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266    -0.92701170543361606790301419681883    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
   -0.5806113517446927844211602479706    -0.92701170543361606790301419681883    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883     -0.5806113517446927844211602479706    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883    0.075784824746962630288673140520266     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024    0.075784824746962630288673140520266     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  -0.98755041582396099354333844776024    -0.92701170543361606790301419681883     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  0.075784824746962630288673140520266    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806
  -0.92701170543361606790301419681883    -0.98755041582396099354333844776024     -0.5806113517446927844211602479706     -0.5806113517446927844211602479706   0.0005225436113841648605703347548806

# Rule degree: 13 (555 pts)
  -0.97848514241825874796299825030251    -0.97848514241825874796299825030251    -0.97848514241825874796299825030251     0.91394056967303499185199300121004  1.7236532338817041328668152168315e-05
  -0.97848514241825874796299825030251    -0.97848514241825874796299825030251     0.91394056967303499185199300121004    -0.97848514241825874796299825030251  1.7236532338817041328668152168315e-05
  -0.97848514241825874796299825030251     0.91394056967303499185199300121004    -0.97848514241825874796299825030251    -0.97848514241825874796299825030251  1.7236532338817041328668152168315e-05
   0.91394056967303499185199300121004    -0.97848514241825874796299825030251    -0.97848514241825874796299825030251    -0.97848514241825874796299825030251  1.7236532338817041328668152168315e-05
  -0.97848514241825874796299825030251    -0.97848514241825874796299825030251    -0.97848514241825874796299825030251    -0.97848514241825874796299825030251  1.7236532338817041328668152168315e-05
  -0.84234655550429884110925262956092    -0.84234655550429884110925262956092    -0.84234655550429884110925262956092     0.36938622201719536443701051824368   0.0016094374589176408036215692186256
  -0.84234655550429884110925262956092    -0.84234655550429884110925262956092     0.36938622201719536443701051824368    -0.84234655550429884110925262956092   0.0016094374589176408036215692186256
  -0.84234655550429884110925262956092     0.36938622201719536443701051824368    -0.84234655550429884110925262956092    -0.84234655550429884110925262956092   0.0016094374589176408036215692186256
   0.36938622201719536443701051824368    -0.84234655550429884110925262956092    -0.84234655550429884110925262956092    -0.84234655550429884110925262956092   0.0016094374589176408036215692186256
  -0.84234655550429884110925262956092    -0.84234655550429884110925262956092    -0.84234655550429884110925262956092    -0.84234655550429884110925262956092   0.0016094374589176408036215692186256
  -0.70921430811182045453136851607964    -0.70921430811182045453136851607964    -0.70921430811182045453136851607964    -0.16314276755271818187452593568144   0.0062979483629307793616629247472987
  -0.70921430811182045453136851607964    -0.70921430811182045453136851607964    -0.16314276755271818187452593568144    -0.70921430811182045453136851607964   0.0062979483629307793616629247472987
  -0.70921430811182045453136851607964    -0.16314276755271818187452593568144    -0.70921430811182045453136851607964    -0.70921430811182045453136851607964   0.0062979483629307793616629247472987
  -0.16314276755271818187452593568144    -0.70921430811182045453136851607964    -0.70921430811182045453136851607964    -0.70921430811182045453136851607964   0.0062979483629307793616629247472987
  -0.70921430811182045453136851607964    -0.70921430811182045453136851607964    -0.70921430811182045453136851607964    -0.70921430811182045453136851607964   0.0062979483629307793616629247472987
  -0.54679142123310176920156236966198    -0.54679142123310176920156236966198    -0.54679142123310176920156236966198    -0.81283431506759292319375052135208   0.0069342184494637455313067367738568
  -0.54679142123310176920156236966198    -0.54679142123310176920156236966198    -0.81283431506759292319375052135208    -0.54679142123310176920156236966198   0.0069342184494637455313067367738568
  -0.54679142123310176920156236966198    -0.81283431506759292319375052135208    -0.54679142123310176920156236966198    -0.54679142123310176920156236966198   0.0069342184494637455313067367738568
  -0.81283431506759292319375052135208    -0.54679142123310176920156236966198    -0.54679142123310176920156236966198    -0.54679142123310176920156236966198   0.0069342184494637455313067367738568
  -0.54679142123310176920156236966198    -0.54679142123310176920156236966198    -0.54679142123310176920156236966198    -0.54679142123310176920156236966198   0.0069342184494637455313067367738568
  -0.50444385289501596653266826971748    -0.50444385289501596653266826971748    -0.50444385289501596653266826971748    -0.98222458841993613386932692113008   0.0023269534405900119350078056189707
  -0.50444385289501596653266826971748    -0.50444385289501596653266826971748    -0.98222458841993613386932692113008    -0.50444385289501596653266826971748   0.0023269534405900119350078056189707
  -0.50444385289501596653266826971748    -0.98222458841993613386932692113008    -0.50444385289501596653266826971748    -0.50444385289501596653266826971748   0.0023269534405900119350078056189707
  -0.98222458841993613386932692113008    -0.50444385289501596653266826971748    -0.50444385289501596653266826971748    -0.50444385289501596653266826971748   0.0023269534405900119350078056189707
  -0.50444385289501596653266826971748    -0.50444385289501596653266826971748    -0.50444385289501596653266826971748    -0.50444385289501596653266826971748   0.0023269534405900119350078056189707
  -0.91389150471750681622782425785501    -0.91389150471750681622782425785501    -0.12916274292373977565826361321748    -0.12916274292373977565826361321748   0.0013833256177018106320886653475745
  -0.91389150471750681622782425785501    -0.12916274292373977565826361321748    -0.91389150471750681622782425785501    -0.12916274292373977565826361321748   0.0013833256177018106320886653475745
  -0.12916274292373977565826361321748    -0.91389150471750681622782425785501    -0.91389150471750681622782425785501    -0.12916274292373977565826361321748   0.0013833256177018106320886653475745
  -0.91389150471750681622782425785501    -0.91389150471750681622782425785501    -0.91389150471750681622782425785501    -0.12916274292373977565826361321748   0.0013833256177018106320886653475745
  -0.91389150471750681622782425785501    -0.12916274292373977565826361321748    -0.12916274292373977565826361321748    -0.91389150471750681622782425785501   0.0013833256177018106320886653475745
  -0.12916274292373977565826361321748    -0.91389150471750681622782425785501    -0.12916274292373977565826361321748    -0.91389150471750681622782425785501   0.0013833256177018106320886653475745
  -0.91389150471750681622782425785501    -0.91389150471750681622782425785501    -0.12916274292373977565826361321748    -0.91389150471750681622782425785501   0.0013833256177018106320886653475745
  -0.12916274292373977565826361321748    -0.12916274292373977565826361321748    -0.91389150471750681622782425785501    -0.91389150471750681622782425785501   0.0013833256177018106320886653475745
  -0.91389150471750681622782425785501    -0.12916274292373977565826361321748    -0.91389150471750681622782425785501    -0.91389150471750681622782425785501   0.0013833256177018106320886653475745
  -0.12916274292373977565826361321748    -0.91389150471750681622782425785501    -0.91389150471750681622782425785501    -0.91389150471750681622782425785501   0.0013833256177018106320886653475745
  -0.78234232956983613297057100905984    -0.78234232956983613297057100905984    -0.32648650564524580054414348641024    -0.32648650564524580054414348641024   0.0041571620799626931058802801422707
  -0.78234232956983613297057100905984    -0.32648650564524580054414348641024    -0.78234232956983613297057100905984    -0.32648650564524580054414348641024   0.0041571620799626931058802801422707
  -0.32648650564524580054414348641024    -0.78234232956983613297057100905984    -0.78234232956983613297057100905984    -0.32648650564524580054414348641024   0.0041571620799626931058802801422707
  -0.78234232956983613297057100905984    -0.78234232956983613297057100905984    -0.78234232956983613297057100905984    -0.32648650564524580054414348641024   0.0041571620799626931058802801422707
  -0.78234232956983613297057100905984    -0.32648650564524580054414348641024    -0.32648650564524580054414348641024    -0.78234232956983613297057100905984   0.0041571620799626931058802801422707
  -0.32648650564524580054414348641024    -0.78234232956983613297057100905984    -0.32648650564524580054414348641024    -0.78234232956983613297057100905984   0.0041571620799626931058802801422707
  -0.78234232956983613297057100905984    -0.78234232956983613297057100905984    -0.32648650564524580054414348641024    -0.78234232956983613297057100905984   0.0041571620799626931058802801422707
  -0.32648650564524580054414348641024    -0.32648650564524580054414348641024    -0.78234232956983613297057100905984    -0.78234232956983613297057100905984   0.0041571620799626931058802801422707
  -0.78234232956983613297057100905984    -0.32648650564524580054414348641024    -0.78234232956983613297057100905984    -0.78234232956983613297057100905984   0.0041571620799626931058802801422707
  -0.32648650564524580054414348641024    -0.78234232956983613297057100905984    -0.78234232956983613297057100905984    -0.78234232956983613297057100905984   0.0041571620799626931058802801422707
  -0.43277424824183338091622027480162    -0.43277424824183338091622027480162    -0.85083862763724992862566958779757    -0.85083862763724992862566958779757   0.0049137708066271774489202457407826
  -0.43277424824183338091622027480162    -0.85083862763724992862566958779757    -0.43277424824183338091622027480162    -0.85083862763724992862566958779757   0.0049137708066271774489202457407826
  -0.85083862763724992862566958779757    -0.43277424824183338091622027480162    -0.43277424824183338091622027480162    -0.85083862763724992862566958779757   0.0049137708066271774489202457407826
  -0.43277424824183338091622027480162    -0.43277424824183338091622027480162    -0.43277424824183338091622027480162    -0.85083862763724992862566958779757   0.0049137708066271774489202457407826
  -0.43277424824183338091622027480162    -0.85083862763724992862566958779757    -0.85083862763724992862566958779757    -0.43277424824183338091622027480162   0.0049137708066271774489202457407826
  -0.85083862763724992862566958779757    -0.43277424824183338091622027480162    -0.85083862763724992862566958779757    -0.43277424824183338091622027480162   0.0049137708066271774489202457407826
  -0.43277424824183338091622027480162    -0.43277424824183338091622027480162    -0.85083862763724992862566958779757    -0.43277424824183338091622027480162   0.0049137708066271774489202457407826
  -0.85083862763724992862566958779757    -0.85083862763724992862566958779757    -0.43277424824183338091622027480162    -0.43277424824183338091622027480162   0.0049137708066271774489202457407826
  -0.43277424824183338091622027480162    -0.85083862763724992862566958779757    -0.43277424824183338091622027480162    -0.43277424824183338091622027480162   0.0049137708066271774489202457407826
  -0.85083862763724992862566958779757    -0.43277424824183338091622027480162    -0.43277424824183338091622027480162    -0.43277424824183338091622027480162   0.0049137708066271774489202457407826
  -0.95884673516325377000172400315411    -0.95884673516325377000172400315411    -0.78042960616575333772144579935328     0.65696981165551464772661780881561  0.00028368597936009264347429665625849
  -0.95884673516325377000172400315411    -0.78042960616575333772144579935328    -0.95884673516325377000172400315411     0.65696981165551464772661780881561  0.00028368597936009264347429665625849
  -0.78042960616575333772144579935328    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411     0.65696981165551464772661780881561  0.00028368597936009264347429665625849
  -0.95884673516325377000172400315411    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411     0.65696981165551464772661780881561  0.00028368597936009264347429665625849
  -0.95884673516325377000172400315411    -0.95884673516325377000172400315411     0.65696981165551464772661780881561    -0.78042960616575333772144579935328  0.00028368597936009264347429665625849
  -0.95884673516325377000172400315411     0.65696981165551464772661780881561    -0.95884673516325377000172400315411    -0.78042960616575333772144579935328  0.00028368597936009264347429665625849
   0.65696981165551464772661780881561    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411    -0.78042960616575333772144579935328  0.00028368597936009264347429665625849
  -0.95884673516325377000172400315411    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411    -0.78042960616575333772144579935328  0.00028368597936009264347429665625849
  -0.95884673516325377000172400315411    -0.78042960616575333772144579935328     0.65696981165551464772661780881561    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
  -0.78042960616575333772144579935328    -0.95884673516325377000172400315411     0.65696981165551464772661780881561    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
  -0.95884673516325377000172400315411    -0.95884673516325377000172400315411     0.65696981165551464772661780881561    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
  -0.95884673516325377000172400315411     0.65696981165551464772661780881561    -0.78042960616575333772144579935328    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
   0.65696981165551464772661780881561    -0.95884673516325377000172400315411    -0.78042960616575333772144579935328    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
  -0.95884673516325377000172400315411    -0.95884673516325377000172400315411    -0.78042960616575333772144579935328    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
  -0.78042960616575333772144579935328     0.65696981165551464772661780881561    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
  -0.95884673516325377000172400315411     0.65696981165551464772661780881561    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
   0.65696981165551464772661780881561    -0.78042960616575333772144579935328    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
  -0.95884673516325377000172400315411    -0.78042960616575333772144579935328    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
   0.65696981165551464772661780881561    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
  -0.78042960616575333772144579935328    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411    -0.95884673516325377000172400315411  0.00028368597936009264347429665625849
  -0.95556420164000666723207967607923    -0.95556420164000666723207967607923    -0.90140804153876847155029447876266     0.76810064645878847324653350700035   5.534146059016623550860469223667e-05
  -0.95556420164000666723207967607923    -0.90140804153876847155029447876266    -0.95556420164000666723207967607923     0.76810064645878847324653350700035   5.534146059016623550860469223667e-05
  -0.90140804153876847155029447876266    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923     0.76810064645878847324653350700035   5.534146059016623550860469223667e-05
  -0.95556420164000666723207967607923    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923     0.76810064645878847324653350700035   5.534146059016623550860469223667e-05
  -0.95556420164000666723207967607923    -0.95556420164000666723207967607923     0.76810064645878847324653350700035    -0.90140804153876847155029447876266   5.534146059016623550860469223667e-05
  -0.95556420164000666723207967607923     0.76810064645878847324653350700035    -0.95556420164000666723207967607923    -0.90140804153876847155029447876266   5.534146059016623550860469223667e-05
   0.76810064645878847324653350700035    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923    -0.90140804153876847155029447876266   5.534146059016623550860469223667e-05
  -0.95556420164000666723207967607923    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923    -0.90140804153876847155029447876266   5.534146059016623550860469223667e-05
  -0.95556420164000666723207967607923    -0.90140804153876847155029447876266     0.76810064645878847324653350700035    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
  -0.90140804153876847155029447876266    -0.95556420164000666723207967607923     0.76810064645878847324653350700035    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
  -0.95556420164000666723207967607923    -0.95556420164000666723207967607923     0.76810064645878847324653350700035    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
  -0.95556420164000666723207967607923     0.76810064645878847324653350700035    -0.90140804153876847155029447876266    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
   0.76810064645878847324653350700035    -0.95556420164000666723207967607923    -0.90140804153876847155029447876266    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
  -0.95556420164000666723207967607923    -0.95556420164000666723207967607923    -0.90140804153876847155029447876266    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
  -0.90140804153876847155029447876266     0.76810064645878847324653350700035    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
  -0.95556420164000666723207967607923     0.76810064645878847324653350700035    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
   0.76810064645878847324653350700035    -0.90140804153876847155029447876266    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
  -0.95556420164000666723207967607923    -0.90140804153876847155029447876266    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
   0.76810064645878847324653350700035    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
  -0.90140804153876847155029447876266    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923    -0.95556420164000666723207967607923   5.534146059016623550860469223667e-05
  -0.95386138528062907711631559167655    -0.95386138528062907711631559167655    -0.49348528322613307354410569166446     0.35506943906802030489305246669412  0.00053837323571563926105538554475416
  -0.95386138528062907711631559167655    -0.49348528322613307354410569166446    -0.95386138528062907711631559167655     0.35506943906802030489305246669412  0.00053837323571563926105538554475416
  -0.49348528322613307354410569166446    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655     0.35506943906802030489305246669412  0.00053837323571563926105538554475416
  -0.95386138528062907711631559167655    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655     0.35506943906802030489305246669412  0.00053837323571563926105538554475416
  -0.95386138528062907711631559167655    -0.95386138528062907711631559167655     0.35506943906802030489305246669412    -0.49348528322613307354410569166446  0.00053837323571563926105538554475416
  -0.95386138528062907711631559167655     0.35506943906802030489305246669412    -0.95386138528062907711631559167655    -0.49348528322613307354410569166446  0.00053837323571563926105538554475416
   0.35506943906802030489305246669412    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655    -0.49348528322613307354410569166446  0.00053837323571563926105538554475416
  -0.95386138528062907711631559167655    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655    -0.49348528322613307354410569166446  0.00053837323571563926105538554475416
  -0.95386138528062907711631559167655    -0.49348528322613307354410569166446     0.35506943906802030489305246669412    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
  -0.49348528322613307354410569166446    -0.95386138528062907711631559167655     0.35506943906802030489305246669412    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
  -0.95386138528062907711631559167655    -0.95386138528062907711631559167655     0.35506943906802030489305246669412    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
  -0.95386138528062907711631559167655     0.35506943906802030489305246669412    -0.49348528322613307354410569166446    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
   0.35506943906802030489305246669412    -0.95386138528062907711631559167655    -0.49348528322613307354410569166446    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
  -0.95386138528062907711631559167655    -0.95386138528062907711631559167655    -0.49348528322613307354410569166446    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
  -0.49348528322613307354410569166446     0.35506943906802030489305246669412    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
  -0.95386138528062907711631559167655     0.35506943906802030489305246669412    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
   0.35506943906802030489305246669412    -0.49348528322613307354410569166446    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
  -0.95386138528062907711631559167655    -0.49348528322613307354410569166446    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
   0.35506943906802030489305246669412    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
  -0.49348528322613307354410569166446    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655    -0.95386138528062907711631559167655  0.00053837323571563926105538554475416
  -0.85557769056396234647095778700062    -0.85557769056396234647095778700062    -0.56752234588403900752315180485996     0.13425541757592604693602516586181   0.0028897801344188057525337683360275
  -0.85557769056396234647095778700062    -0.56752234588403900752315180485996    -0.85557769056396234647095778700062     0.13425541757592604693602516586181   0.0028897801344188057525337683360275
  -0.56752234588403900752315180485996    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062     0.13425541757592604693602516586181   0.0028897801344188057525337683360275
  -0.85557769056396234647095778700062    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062     0.13425541757592604693602516586181   0.0028897801344188057525337683360275
  -0.85557769056396234647095778700062    -0.85557769056396234647095778700062     0.13425541757592604693602516586181    -0.56752234588403900752315180485996   0.0028897801344188057525337683360275
  -0.85557769056396234647095778700062     0.13425541757592604693602516586181    -0.85557769056396234647095778700062    -0.56752234588403900752315180485996   0.0028897801344188057525337683360275
   0.13425541757592604693602516586181    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062    -0.56752234588403900752315180485996   0.0028897801344188057525337683360275
  -0.85557769056396234647095778700062    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062    -0.56752234588403900752315180485996   0.0028897801344188057525337683360275
  -0.85557769056396234647095778700062    -0.56752234588403900752315180485996     0.13425541757592604693602516586181    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
  -0.56752234588403900752315180485996    -0.85557769056396234647095778700062     0.13425541757592604693602516586181    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
  -0.85557769056396234647095778700062    -0.85557769056396234647095778700062     0.13425541757592604693602516586181    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
  -0.85557769056396234647095778700062     0.13425541757592604693602516586181    -0.56752234588403900752315180485996    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
   0.13425541757592604693602516586181    -0.85557769056396234647095778700062    -0.56752234588403900752315180485996    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
  -0.85557769056396234647095778700062    -0.85557769056396234647095778700062    -0.56752234588403900752315180485996    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
  -0.56752234588403900752315180485996     0.13425541757592604693602516586181    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
  -0.85557769056396234647095778700062     0.13425541757592604693602516586181    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
   0.13425541757592604693602516586181    -0.56752234588403900752315180485996    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
  -0.85557769056396234647095778700062    -0.56752234588403900752315180485996    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
   0.13425541757592604693602516586181    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
  -0.56752234588403900752315180485996    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062    -0.85557769056396234647095778700062   0.0028897801344188057525337683360275
  -0.82223247944970115772603245648901    -0.82223247944970115772603245648901    -0.99802550466206672290525449365371     0.46472294301117019608335186312074  0.00021776529838592833583697960817863
  -0.82223247944970115772603245648901    -0.99802550466206672290525449365371    -0.82223247944970115772603245648901     0.46472294301117019608335186312074  0.00021776529838592833583697960817863
  -0.99802550466206672290525449365371    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901     0.46472294301117019608335186312074  0.00021776529838592833583697960817863
  -0.82223247944970115772603245648901    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901     0.46472294301117019608335186312074  0.00021776529838592833583697960817863
  -0.82223247944970115772603245648901    -0.82223247944970115772603245648901     0.46472294301117019608335186312074    -0.99802550466206672290525449365371  0.00021776529838592833583697960817863
  -0.82223247944970115772603245648901     0.46472294301117019608335186312074    -0.82223247944970115772603245648901    -0.99802550466206672290525449365371  0.00021776529838592833583697960817863
   0.46472294301117019608335186312074    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901    -0.99802550466206672290525449365371  0.00021776529838592833583697960817863
  -0.82223247944970115772603245648901    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901    -0.99802550466206672290525449365371  0.00021776529838592833583697960817863
  -0.82223247944970115772603245648901    -0.99802550466206672290525449365371     0.46472294301117019608335186312074    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
  -0.99802550466206672290525449365371    -0.82223247944970115772603245648901     0.46472294301117019608335186312074    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
  -0.82223247944970115772603245648901    -0.82223247944970115772603245648901     0.46472294301117019608335186312074    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
  -0.82223247944970115772603245648901     0.46472294301117019608335186312074    -0.99802550466206672290525449365371    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
   0.46472294301117019608335186312074    -0.82223247944970115772603245648901    -0.99802550466206672290525449365371    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
  -0.82223247944970115772603245648901    -0.82223247944970115772603245648901    -0.99802550466206672290525449365371    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
  -0.99802550466206672290525449365371     0.46472294301117019608335186312074    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
  -0.82223247944970115772603245648901     0.46472294301117019608335186312074    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
   0.46472294301117019608335186312074    -0.99802550466206672290525449365371    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
  -0.82223247944970115772603245648901    -0.99802550466206672290525449365371    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
   0.46472294301117019608335186312074    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
  -0.99802550466206672290525449365371    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901    -0.82223247944970115772603245648901  0.00021776529838592833583697960817863
  -0.72996932742909587997801607645422    -0.72996932742909587997801607645422    -0.97904309357372289250016441173157     0.16895107586101053243421264109423   0.0010410920576768461788501092222082
  -0.72996932742909587997801607645422    -0.97904309357372289250016441173157    -0.72996932742909587997801607645422     0.16895107586101053243421264109423   0.0010410920576768461788501092222082
  -0.97904309357372289250016441173157    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422     0.16895107586101053243421264109423   0.0010410920576768461788501092222082
  -0.72996932742909587997801607645422    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422     0.16895107586101053243421264109423   0.0010410920576768461788501092222082
  -0.72996932742909587997801607645422    -0.72996932742909587997801607645422     0.16895107586101053243421264109423    -0.97904309357372289250016441173157   0.0010410920576768461788501092222082
  -0.72996932742909587997801607645422     0.16895107586101053243421264109423    -0.72996932742909587997801607645422    -0.97904309357372289250016441173157   0.0010410920576768461788501092222082
   0.16895107586101053243421264109423    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422    -0.97904309357372289250016441173157   0.0010410920576768461788501092222082
  -0.72996932742909587997801607645422    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422    -0.97904309357372289250016441173157   0.0010410920576768461788501092222082
  -0.72996932742909587997801607645422    -0.97904309357372289250016441173157     0.16895107586101053243421264109423    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
  -0.97904309357372289250016441173157    -0.72996932742909587997801607645422     0.16895107586101053243421264109423    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
  -0.72996932742909587997801607645422    -0.72996932742909587997801607645422     0.16895107586101053243421264109423    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
  -0.72996932742909587997801607645422     0.16895107586101053243421264109423    -0.97904309357372289250016441173157    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
   0.16895107586101053243421264109423    -0.72996932742909587997801607645422    -0.97904309357372289250016441173157    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
  -0.72996932742909587997801607645422    -0.72996932742909587997801607645422    -0.97904309357372289250016441173157    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
  -0.97904309357372289250016441173157     0.16895107586101053243421264109423    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
  -0.72996932742909587997801607645422     0.16895107586101053243421264109423    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
   0.16895107586101053243421264109423    -0.97904309357372289250016441173157    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
  -0.72996932742909587997801607645422    -0.97904309357372289250016441173157    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
   0.16895107586101053243421264109423    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
  -0.97904309357372289250016441173157    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422    -0.72996932742909587997801607645422   0.0010410920576768461788501092222082
  -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.99991801379647314700925974431219    -0.97062721960459234122393022263363    0.000264297834008831498669368312883
  -0.34315158886631150392227001101806    -0.99991801379647314700925974431219    -0.34315158886631150392227001101806    -0.97062721960459234122393022263363    0.000264297834008831498669368312883
  -0.99991801379647314700925974431219    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.97062721960459234122393022263363    0.000264297834008831498669368312883
  -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.97062721960459234122393022263363    0.000264297834008831498669368312883
  -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.97062721960459234122393022263363    -0.99991801379647314700925974431219    0.000264297834008831498669368312883
  -0.34315158886631150392227001101806    -0.97062721960459234122393022263363    -0.34315158886631150392227001101806    -0.99991801379647314700925974431219    0.000264297834008831498669368312883
  -0.97062721960459234122393022263363    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.99991801379647314700925974431219    0.000264297834008831498669368312883
  -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.99991801379647314700925974431219    0.000264297834008831498669368312883
  -0.34315158886631150392227001101806    -0.99991801379647314700925974431219    -0.97062721960459234122393022263363    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.99991801379647314700925974431219    -0.34315158886631150392227001101806    -0.97062721960459234122393022263363    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.97062721960459234122393022263363    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.34315158886631150392227001101806    -0.97062721960459234122393022263363    -0.99991801379647314700925974431219    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.97062721960459234122393022263363    -0.34315158886631150392227001101806    -0.99991801379647314700925974431219    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.99991801379647314700925974431219    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.99991801379647314700925974431219    -0.97062721960459234122393022263363    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.34315158886631150392227001101806    -0.97062721960459234122393022263363    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.97062721960459234122393022263363    -0.99991801379647314700925974431219    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.34315158886631150392227001101806    -0.99991801379647314700925974431219    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.97062721960459234122393022263363    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.99991801379647314700925974431219    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    -0.34315158886631150392227001101806    0.000264297834008831498669368312883
  -0.99159197200263186589699799157784    -0.04417853516892677200054404541736    -0.04417853516892677200054404541736     -0.9284589856568827242049159260096  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736     -0.9284589856568827242049159260096  8.9846461575912740184863349470408e-05
  -0.99159197200263186589699799157784    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736     -0.9284589856568827242049159260096  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784     -0.9284589856568827242049159260096  8.9846461575912740184863349470408e-05
  -0.99159197200263186589699799157784    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784     -0.9284589856568827242049159260096  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736    -0.99159197200263186589699799157784    -0.99159197200263186589699799157784     -0.9284589856568827242049159260096  8.9846461575912740184863349470408e-05
  -0.99159197200263186589699799157784    -0.04417853516892677200054404541736     -0.9284589856568827242049159260096    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736    -0.99159197200263186589699799157784     -0.9284589856568827242049159260096    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
  -0.99159197200263186589699799157784    -0.99159197200263186589699799157784     -0.9284589856568827242049159260096    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
  -0.99159197200263186589699799157784     -0.9284589856568827242049159260096    -0.04417853516892677200054404541736    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
   -0.9284589856568827242049159260096    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
  -0.99159197200263186589699799157784    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736     -0.9284589856568827242049159260096    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
  -0.99159197200263186589699799157784     -0.9284589856568827242049159260096    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
   -0.9284589856568827242049159260096    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
  -0.99159197200263186589699799157784    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
   -0.9284589856568827242049159260096    -0.99159197200263186589699799157784    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736    -0.99159197200263186589699799157784    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736    -0.04417853516892677200054404541736     -0.9284589856568827242049159260096    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
  -0.99159197200263186589699799157784    -0.04417853516892677200054404541736     -0.9284589856568827242049159260096    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736    -0.99159197200263186589699799157784     -0.9284589856568827242049159260096    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736     -0.9284589856568827242049159260096    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
  -0.99159197200263186589699799157784     -0.9284589856568827242049159260096    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
   -0.9284589856568827242049159260096    -0.04417853516892677200054404541736    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
  -0.99159197200263186589699799157784    -0.04417853516892677200054404541736    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
   -0.9284589856568827242049159260096    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736    -0.99159197200263186589699799157784    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736     -0.9284589856568827242049159260096    -0.99159197200263186589699799157784    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
   -0.9284589856568827242049159260096    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
  -0.04417853516892677200054404541736    -0.04417853516892677200054404541736    -0.99159197200263186589699799157784    -0.99159197200263186589699799157784  8.9846461575912740184863349470408e-05
  -0.95816036587458579076014507363843    -0.76062577937416271695731232775108    -0.76062577937416271695731232775108     0.43757229049749701543491480277902  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108     0.43757229049749701543491480277902  0.00081410007922495879403606698086844
  -0.95816036587458579076014507363843    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108     0.43757229049749701543491480277902  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843     0.43757229049749701543491480277902  0.00081410007922495879403606698086844
  -0.95816036587458579076014507363843    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843     0.43757229049749701543491480277902  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108    -0.95816036587458579076014507363843    -0.95816036587458579076014507363843     0.43757229049749701543491480277902  0.00081410007922495879403606698086844
  -0.95816036587458579076014507363843    -0.76062577937416271695731232775108     0.43757229049749701543491480277902    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108    -0.95816036587458579076014507363843     0.43757229049749701543491480277902    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
  -0.95816036587458579076014507363843    -0.95816036587458579076014507363843     0.43757229049749701543491480277902    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
  -0.95816036587458579076014507363843     0.43757229049749701543491480277902    -0.76062577937416271695731232775108    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
   0.43757229049749701543491480277902    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
  -0.95816036587458579076014507363843    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108     0.43757229049749701543491480277902    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
  -0.95816036587458579076014507363843     0.43757229049749701543491480277902    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
   0.43757229049749701543491480277902    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
  -0.95816036587458579076014507363843    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
   0.43757229049749701543491480277902    -0.95816036587458579076014507363843    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108    -0.95816036587458579076014507363843    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108    -0.76062577937416271695731232775108     0.43757229049749701543491480277902    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
  -0.95816036587458579076014507363843    -0.76062577937416271695731232775108     0.43757229049749701543491480277902    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108    -0.95816036587458579076014507363843     0.43757229049749701543491480277902    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108     0.43757229049749701543491480277902    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
  -0.95816036587458579076014507363843     0.43757229049749701543491480277902    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
   0.43757229049749701543491480277902    -0.76062577937416271695731232775108    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
  -0.95816036587458579076014507363843    -0.76062577937416271695731232775108    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
   0.43757229049749701543491480277902    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108    -0.95816036587458579076014507363843    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108     0.43757229049749701543491480277902    -0.95816036587458579076014507363843    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
   0.43757229049749701543491480277902    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
  -0.76062577937416271695731232775108    -0.76062577937416271695731232775108    -0.95816036587458579076014507363843    -0.95816036587458579076014507363843  0.00081410007922495879403606698086844
  -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.19440350050128560963933739658206    -0.73021902306028886440933608888797   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.73021902306028886440933608888797   0.0014251138443668737113609194463751
  -0.94048698796856995815599455897395    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.73021902306028886440933608888797   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.73021902306028886440933608888797   0.0014251138443668737113609194463751
  -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.73021902306028886440933608888797   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.94048698796856995815599455897395    -0.73021902306028886440933608888797   0.0014251138443668737113609194463751
  -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.73021902306028886440933608888797    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.73021902306028886440933608888797    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.94048698796856995815599455897395    -0.94048698796856995815599455897395    -0.73021902306028886440933608888797    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.94048698796856995815599455897395    -0.73021902306028886440933608888797    -0.19440350050128560963933739658206    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.73021902306028886440933608888797    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.94048698796856995815599455897395    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.73021902306028886440933608888797    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.94048698796856995815599455897395    -0.73021902306028886440933608888797    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.73021902306028886440933608888797    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.73021902306028886440933608888797    -0.94048698796856995815599455897395    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.19440350050128560963933739658206    -0.73021902306028886440933608888797    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
  -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.73021902306028886440933608888797    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.73021902306028886440933608888797    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.73021902306028886440933608888797    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
  -0.94048698796856995815599455897395    -0.73021902306028886440933608888797    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
  -0.73021902306028886440933608888797    -0.19440350050128560963933739658206    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
  -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
  -0.73021902306028886440933608888797    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.73021902306028886440933608888797    -0.94048698796856995815599455897395    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
  -0.73021902306028886440933608888797    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
  -0.19440350050128560963933739658206    -0.19440350050128560963933739658206    -0.94048698796856995815599455897395    -0.94048698796856995815599455897395   0.0014251138443668737113609194463751
   -0.9349862813292823052676373757274    -0.57741939461556520466086561407794    -0.57741939461556520466086561407794    0.024811351889695019857005979610684   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794    0.024811351889695019857005979610684   0.0021276025009569957768767488637511
   -0.9349862813292823052676373757274     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794    0.024811351889695019857005979610684   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274    0.024811351889695019857005979610684   0.0021276025009569957768767488637511
   -0.9349862813292823052676373757274    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274    0.024811351889695019857005979610684   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794     -0.9349862813292823052676373757274     -0.9349862813292823052676373757274    0.024811351889695019857005979610684   0.0021276025009569957768767488637511
   -0.9349862813292823052676373757274    -0.57741939461556520466086561407794    0.024811351889695019857005979610684    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794     -0.9349862813292823052676373757274    0.024811351889695019857005979610684    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
   -0.9349862813292823052676373757274     -0.9349862813292823052676373757274    0.024811351889695019857005979610684    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
   -0.9349862813292823052676373757274    0.024811351889695019857005979610684    -0.57741939461556520466086561407794    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
  0.024811351889695019857005979610684     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
   -0.9349862813292823052676373757274     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794    0.024811351889695019857005979610684     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
   -0.9349862813292823052676373757274    0.024811351889695019857005979610684     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
  0.024811351889695019857005979610684    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
   -0.9349862813292823052676373757274    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
  0.024811351889695019857005979610684     -0.9349862813292823052676373757274     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794     -0.9349862813292823052676373757274     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794    -0.57741939461556520466086561407794    0.024811351889695019857005979610684     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
   -0.9349862813292823052676373757274    -0.57741939461556520466086561407794    0.024811351889695019857005979610684     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794     -0.9349862813292823052676373757274    0.024811351889695019857005979610684     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794    0.024811351889695019857005979610684    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
   -0.9349862813292823052676373757274    0.024811351889695019857005979610684    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
  0.024811351889695019857005979610684    -0.57741939461556520466086561407794    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
   -0.9349862813292823052676373757274    -0.57741939461556520466086561407794    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
  0.024811351889695019857005979610684     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794     -0.9349862813292823052676373757274    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794    0.024811351889695019857005979610684     -0.9349862813292823052676373757274     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
  0.024811351889695019857005979610684    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
  -0.57741939461556520466086561407794    -0.57741939461556520466086561407794     -0.9349862813292823052676373757274     -0.9349862813292823052676373757274   0.0021276025009569957768767488637511
  -0.99959755707851297557617560398638    -0.75791330478331111864110441219556    -0.39594634716604465687216587318984     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.39594634716604465687216587318984    -0.75791330478331111864110441219556     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638     0.15305476610638172666562149335817  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.75791330478331111864110441219556     0.15305476610638172666562149335817    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556    -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.75791330478331111864110441219556    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556     0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.39594634716604465687216587318984     0.15305476610638172666562149335817    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984    -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.39594634716604465687216587318984    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984     0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556    -0.39594634716604465687216587318984     0.15305476610638172666562149335817    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.39594634716604465687216587318984     0.15305476610638172666562149335817    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984    -0.75791330478331111864110441219556     0.15305476610638172666562149335817    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.75791330478331111864110441219556     0.15305476610638172666562149335817    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984    -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556    -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556     0.15305476610638172666562149335817    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.75791330478331111864110441219556    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.75791330478331111864110441219556    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556    -0.99959755707851297557617560398638    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984     0.15305476610638172666562149335817    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638     0.15305476610638172666562149335817    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.39594634716604465687216587318984    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.99959755707851297557617560398638    -0.39594634716604465687216587318984    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984    -0.99959755707851297557617560398638    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984     0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556     0.15305476610638172666562149335817    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.75791330478331111864110441219556    -0.39594634716604465687216587318984    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
   0.15305476610638172666562149335817    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.39594634716604465687216587318984    -0.75791330478331111864110441219556    -0.99959755707851297557617560398638    -0.99959755707851297557617560398638  0.00013380170502241224837457756526415
  -0.85212735725321288831871592079242                                     -1    -0.43805860405826225368168379002598     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
                                   -1    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.43805860405826225368168379002598                                     -1     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598    -0.85212735725321288831871592079242                                     -1     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.85212735725321288831871592079242                                     -1     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
                                   -1    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598                                     -1    -0.85212735725321288831871592079242     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242                                     -1    -0.85212735725321288831871592079242     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
                                   -1    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242     0.14231331856468803031911563161082  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242                                     -1     0.14231331856468803031911563161082    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
                                   -1    -0.85212735725321288831871592079242     0.14231331856468803031911563161082    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.85212735725321288831871592079242     0.14231331856468803031911563161082    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242     0.14231331856468803031911563161082                                     -1    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082    -0.85212735725321288831871592079242                                     -1    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.85212735725321288831871592079242                                     -1    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
                                   -1     0.14231331856468803031911563161082    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242     0.14231331856468803031911563161082    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082                                     -1    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242                                     -1    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
                                   -1    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.43805860405826225368168379002598     0.14231331856468803031911563161082                                     -1  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598    -0.85212735725321288831871592079242     0.14231331856468803031911563161082                                     -1  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.85212735725321288831871592079242     0.14231331856468803031911563161082                                     -1  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242     0.14231331856468803031911563161082    -0.43805860405826225368168379002598                                     -1  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598                                     -1  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598                                     -1  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598     0.14231331856468803031911563161082    -0.85212735725321288831871592079242                                     -1  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242     0.14231331856468803031911563161082    -0.85212735725321288831871592079242                                     -1  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242                                     -1  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242                                     -1  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242                                     -1  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242                                     -1  0.00058704235584400902300143483696645
                                   -1    -0.43805860405826225368168379002598     0.14231331856468803031911563161082    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.43805860405826225368168379002598     0.14231331856468803031911563161082    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598                                     -1     0.14231331856468803031911563161082    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242                                     -1     0.14231331856468803031911563161082    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598    -0.85212735725321288831871592079242     0.14231331856468803031911563161082    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
                                   -1    -0.85212735725321288831871592079242     0.14231331856468803031911563161082    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
                                   -1     0.14231331856468803031911563161082    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242     0.14231331856468803031911563161082    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082                                     -1    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242                                     -1    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
                                   -1    -0.85212735725321288831871592079242    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598     0.14231331856468803031911563161082                                     -1    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242     0.14231331856468803031911563161082                                     -1    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082    -0.43805860405826225368168379002598                                     -1    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.85212735725321288831871592079242    -0.43805860405826225368168379002598                                     -1    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082    -0.85212735725321288831871592079242                                     -1    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598    -0.85212735725321288831871592079242                                     -1    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598     0.14231331856468803031911563161082    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
                                   -1     0.14231331856468803031911563161082    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
                                   -1    -0.43805860405826225368168379002598    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
   0.14231331856468803031911563161082                                     -1    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.43805860405826225368168379002598                                     -1    -0.85212735725321288831871592079242    -0.85212735725321288831871592079242  0.00058704235584400902300143483696645
  -0.70737140547456602102723778119096    -0.93537402840322110769945856913582    -0.49061266405599827730554820356486     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.49061266405599827730554820356486    -0.93537402840322110769945856913582     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.93537402840322110769945856913582     -0.1592704965916485729405176649174    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.93537402840322110769945856913582    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.49061266405599827730554820356486     -0.1592704965916485729405176649174    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.49061266405599827730554820356486    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582    -0.49061266405599827730554820356486     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.49061266405599827730554820356486     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486    -0.93537402840322110769945856913582     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.93537402840322110769945856913582     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582    -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582     -0.1592704965916485729405176649174    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.93537402840322110769945856913582    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.93537402840322110769945856913582    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582    -0.70737140547456602102723778119096    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486     -0.1592704965916485729405176649174    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096     -0.1592704965916485729405176649174    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.49061266405599827730554820356486    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.70737140547456602102723778119096    -0.49061266405599827730554820356486    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486    -0.70737140547456602102723778119096    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582     -0.1592704965916485729405176649174    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.93537402840322110769945856913582    -0.49061266405599827730554820356486    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
   -0.1592704965916485729405176649174    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.49061266405599827730554820356486    -0.93537402840322110769945856913582    -0.70737140547456602102723778119096    -0.70737140547456602102723778119096   0.0023410306677999012378188777127837
  -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.83578862543811319627518733620027    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.98875617757753877922637410452321    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.58911612564385586564649940132616    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.98875617757753877922637410452321    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.58911612564385586564649940132616    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.83578862543811319627518733620027    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.83578862543811319627518733620027    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.98875617757753877922637410452321    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.58911612564385586564649940132616    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.98875617757753877922637410452321    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.58911612564385586564649940132616    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.58911612564385586564649940132616    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.83578862543811319627518733620027    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.29316953567024607942596957897518    -0.83578862543811319627518733620027    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.58911612564385586564649940132616    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.98875617757753877922637410452321    -0.83578862543811319627518733620027    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.58911612564385586564649940132616    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078
  -0.83578862543811319627518733620027    -0.98875617757753877922637410452321    -0.29316953567024607942596957897518    -0.29316953567024607942596957897518  0.00088293366826161836815191030400078

# Rule degree: 14 (725 pts)
  -0.99999999881780516983512272371245    -0.99999999881780516983512272371245    -0.99999999881780516983512272371245     0.99999999527122067934049089484982  3.0073541330048102613110491933495e-06
  -0.99999999881780516983512272371245    -0.99999999881780516983512272371245     0.99999999527122067934049089484982    -0.99999999881780516983512272371245  3.0073541330048102613110491933495e-06
  -0.99999999881780516983512272371245     0.99999999527122067934049089484982    -0.99999999881780516983512272371245    -0.99999999881780516983512272371245  3.0073541330048102613110491933495e-06
   0.99999999527122067934049089484982    -0.99999999881780516983512272371245    -0.99999999881780516983512272371245    -0.99999999881780516983512272371245  3.0073541330048102613110491933495e-06
  -0.99999999881780516983512272371245    -0.99999999881780516983512272371245    -0.99999999881780516983512272371245    -0.99999999881780516983512272371245  3.0073541330048102613110491933495e-06
  -0.90056328911988395845561838354139    -0.90056328911988395845561838354139    -0.90056328911988395845561838354139     0.60225315647953583382247353416554  0.00058517421460927017532313992738998
  -0.90056328911988395845561838354139    -0.90056328911988395845561838354139     0.60225315647953583382247353416554    -0.90056328911988395845561838354139  0.00058517421460927017532313992738998
  -0.90056328911988395845561838354139     0.60225315647953583382247353416554    -0.90056328911988395845561838354139    -0.90056328911988395845561838354139  0.00058517421460927017532313992738998
   0.60225315647953583382247353416554    -0.90056328911988395845561838354139    -0.90056328911988395845561838354139    -0.90056328911988395845561838354139  0.00058517421460927017532313992738998
  -0.90056328911988395845561838354139    -0.90056328911988395845561838354139    -0.90056328911988395845561838354139    -0.90056328911988395845561838354139  0.00058517421460927017532313992738998
  -0.51103434972905399640621169893634    -0.51103434972905399640621169893634    -0.51103434972905399640621169893634    -0.95586260108378401437515320425464   0.0023619265932323985063856725207528
  -0.51103434972905399640621169893634    -0.51103434972905399640621169893634    -0.95586260108378401437515320425464    -0.51103434972905399640621169893634   0.0023619265932323985063856725207528
  -0.51103434972905399640621169893634    -0.95586260108378401437515320425464    -0.51103434972905399640621169893634    -0.51103434972905399640621169893634   0.0023619265932323985063856725207528
  -0.95586260108378401437515320425464    -0.51103434972905399640621169893634    -0.51103434972905399640621169893634    -0.51103434972905399640621169893634   0.0023619265932323985063856725207528
  -0.51103434972905399640621169893634    -0.51103434972905399640621169893634    -0.51103434972905399640621169893634    -0.51103434972905399640621169893634   0.0023619265932323985063856725207528
  -0.96805431395126811013918412711218    -0.96805431395126811013918412711218   -0.047918529073097834791223809331733   -0.047918529073097834791223809331733  0.00024123934780981655238658129693137
  -0.96805431395126811013918412711218   -0.047918529073097834791223809331733    -0.96805431395126811013918412711218   -0.047918529073097834791223809331733  0.00024123934780981655238658129693137
 -0.047918529073097834791223809331733    -0.96805431395126811013918412711218    -0.96805431395126811013918412711218   -0.047918529073097834791223809331733  0.00024123934780981655238658129693137
  -0.96805431395126811013918412711218    -0.96805431395126811013918412711218    -0.96805431395126811013918412711218   -0.047918529073097834791223809331733  0.00024123934780981655238658129693137
  -0.96805431395126811013918412711218   -0.047918529073097834791223809331733   -0.047918529073097834791223809331733    -0.96805431395126811013918412711218  0.00024123934780981655238658129693137
 -0.047918529073097834791223809331733    -0.96805431395126811013918412711218   -0.047918529073097834791223809331733    -0.96805431395126811013918412711218  0.00024123934780981655238658129693137
  -0.96805431395126811013918412711218    -0.96805431395126811013918412711218   -0.047918529073097834791223809331733    -0.96805431395126811013918412711218  0.00024123934780981655238658129693137
 -0.047918529073097834791223809331733   -0.047918529073097834791223809331733    -0.96805431395126811013918412711218    -0.96805431395126811013918412711218  0.00024123934780981655238658129693137
  -0.96805431395126811013918412711218   -0.047918529073097834791223809331733    -0.96805431395126811013918412711218    -0.96805431395126811013918412711218  0.00024123934780981655238658129693137
 -0.047918529073097834791223809331733    -0.96805431395126811013918412711218    -0.96805431395126811013918412711218    -0.96805431395126811013918412711218  0.00024123934780981655238658129693137
  -0.90242985412304021037491360222132    -0.90242985412304021037491360222132    -0.14635521881543968443762959666802    -0.14635521881543968443762959666802   0.0010993041118927717105380686925177
  -0.90242985412304021037491360222132    -0.14635521881543968443762959666802    -0.90242985412304021037491360222132    -0.14635521881543968443762959666802   0.0010993041118927717105380686925177
  -0.14635521881543968443762959666802    -0.90242985412304021037491360222132    -0.90242985412304021037491360222132    -0.14635521881543968443762959666802   0.0010993041118927717105380686925177
  -0.90242985412304021037491360222132    -0.90242985412304021037491360222132    -0.90242985412304021037491360222132    -0.14635521881543968443762959666802   0.0010993041118927717105380686925177
  -0.90242985412304021037491360222132    -0.14635521881543968443762959666802    -0.14635521881543968443762959666802    -0.90242985412304021037491360222132   0.0010993041118927717105380686925177
  -0.14635521881543968443762959666802    -0.90242985412304021037491360222132    -0.14635521881543968443762959666802    -0.90242985412304021037491360222132   0.0010993041118927717105380686925177
  -0.90242985412304021037491360222132    -0.90242985412304021037491360222132    -0.14635521881543968443762959666802    -0.90242985412304021037491360222132   0.0010993041118927717105380686925177
  -0.14635521881543968443762959666802    -0.14635521881543968443762959666802    -0.90242985412304021037491360222132    -0.90242985412304021037491360222132   0.0010993041118927717105380686925177
  -0.90242985412304021037491360222132    -0.14635521881543968443762959666802    -0.90242985412304021037491360222132    -0.90242985412304021037491360222132   0.0010993041118927717105380686925177
  -0.14635521881543968443762959666802    -0.90242985412304021037491360222132    -0.90242985412304021037491360222132    -0.90242985412304021037491360222132   0.0010993041118927717105380686925177
  -0.50269707684226769595540667510098    -0.50269707684226769595540667510098    -0.74595438473659845606688998734853    -0.74595438473659845606688998734853   0.0039726483948590053842077135839068
  -0.50269707684226769595540667510098    -0.74595438473659845606688998734853    -0.50269707684226769595540667510098    -0.74595438473659845606688998734853   0.0039726483948590053842077135839068
  -0.74595438473659845606688998734853    -0.50269707684226769595540667510098    -0.50269707684226769595540667510098    -0.74595438473659845606688998734853   0.0039726483948590053842077135839068
  -0.50269707684226769595540667510098    -0.50269707684226769595540667510098    -0.50269707684226769595540667510098    -0.74595438473659845606688998734853   0.0039726483948590053842077135839068
  -0.50269707684226769595540667510098    -0.74595438473659845606688998734853    -0.74595438473659845606688998734853    -0.50269707684226769595540667510098   0.0039726483948590053842077135839068
  -0.74595438473659845606688998734853    -0.50269707684226769595540667510098    -0.74595438473659845606688998734853    -0.50269707684226769595540667510098   0.0039726483948590053842077135839068
  -0.50269707684226769595540667510098    -0.50269707684226769595540667510098    -0.74595438473659845606688998734853    -0.50269707684226769595540667510098   0.0039726483948590053842077135839068
  -0.74595438473659845606688998734853    -0.74595438473659845606688998734853    -0.50269707684226769595540667510098    -0.50269707684226769595540667510098   0.0039726483948590053842077135839068
  -0.50269707684226769595540667510098    -0.74595438473659845606688998734853    -0.50269707684226769595540667510098    -0.50269707684226769595540667510098   0.0039726483948590053842077135839068
  -0.74595438473659845606688998734853    -0.50269707684226769595540667510098    -0.50269707684226769595540667510098    -0.50269707684226769595540667510098   0.0039726483948590053842077135839068
  -0.37784641486990774446043682758608    -0.37784641486990774446043682758608    -0.93323037769513838330934475862088    -0.93323037769513838330934475862088    0.001980334246459273872281781000679
  -0.37784641486990774446043682758608    -0.93323037769513838330934475862088    -0.37784641486990774446043682758608    -0.93323037769513838330934475862088    0.001980334246459273872281781000679
  -0.93323037769513838330934475862088    -0.37784641486990774446043682758608    -0.37784641486990774446043682758608    -0.93323037769513838330934475862088    0.001980334246459273872281781000679
  -0.37784641486990774446043682758608    -0.37784641486990774446043682758608    -0.37784641486990774446043682758608    -0.93323037769513838330934475862088    0.001980334246459273872281781000679
  -0.37784641486990774446043682758608    -0.93323037769513838330934475862088    -0.93323037769513838330934475862088    -0.37784641486990774446043682758608    0.001980334246459273872281781000679
  -0.93323037769513838330934475862088    -0.37784641486990774446043682758608    -0.93323037769513838330934475862088    -0.37784641486990774446043682758608    0.001980334246459273872281781000679
  -0.37784641486990774446043682758608    -0.37784641486990774446043682758608    -0.93323037769513838330934475862088    -0.37784641486990774446043682758608    0.001980334246459273872281781000679
  -0.93323037769513838330934475862088    -0.93323037769513838330934475862088    -0.37784641486990774446043682758608    -0.37784641486990774446043682758608    0.001980334246459273872281781000679
  -0.37784641486990774446043682758608    -0.93323037769513838330934475862088    -0.37784641486990774446043682758608    -0.37784641486990774446043682758608    0.001980334246459273872281781000679
  -0.93323037769513838330934475862088    -0.37784641486990774446043682758608    -0.37784641486990774446043682758608    -0.37784641486990774446043682758608    0.001980334246459273872281781000679
  -0.97981362554627759761042991049853    -0.97981362554627759761042991049853    -0.49931191987729151763822697873042     0.43875279651612431046951671022602   8.220206130482492388354768908395e-05
  -0.97981362554627759761042991049853    -0.49931191987729151763822697873042    -0.97981362554627759761042991049853     0.43875279651612431046951671022602   8.220206130482492388354768908395e-05
  -0.49931191987729151763822697873042    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853     0.43875279651612431046951671022602   8.220206130482492388354768908395e-05
  -0.97981362554627759761042991049853    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853     0.43875279651612431046951671022602   8.220206130482492388354768908395e-05
  -0.97981362554627759761042991049853    -0.97981362554627759761042991049853     0.43875279651612431046951671022602    -0.49931191987729151763822697873042   8.220206130482492388354768908395e-05
  -0.97981362554627759761042991049853     0.43875279651612431046951671022602    -0.97981362554627759761042991049853    -0.49931191987729151763822697873042   8.220206130482492388354768908395e-05
   0.43875279651612431046951671022602    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853    -0.49931191987729151763822697873042   8.220206130482492388354768908395e-05
  -0.97981362554627759761042991049853    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853    -0.49931191987729151763822697873042   8.220206130482492388354768908395e-05
  -0.97981362554627759761042991049853    -0.49931191987729151763822697873042     0.43875279651612431046951671022602    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
  -0.49931191987729151763822697873042    -0.97981362554627759761042991049853     0.43875279651612431046951671022602    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
  -0.97981362554627759761042991049853    -0.97981362554627759761042991049853     0.43875279651612431046951671022602    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
  -0.97981362554627759761042991049853     0.43875279651612431046951671022602    -0.49931191987729151763822697873042    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
   0.43875279651612431046951671022602    -0.97981362554627759761042991049853    -0.49931191987729151763822697873042    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
  -0.97981362554627759761042991049853    -0.97981362554627759761042991049853    -0.49931191987729151763822697873042    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
  -0.49931191987729151763822697873042     0.43875279651612431046951671022602    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
  -0.97981362554627759761042991049853     0.43875279651612431046951671022602    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
   0.43875279651612431046951671022602    -0.49931191987729151763822697873042    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
  -0.97981362554627759761042991049853    -0.49931191987729151763822697873042    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
   0.43875279651612431046951671022602    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
  -0.49931191987729151763822697873042    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853    -0.97981362554627759761042991049853   8.220206130482492388354768908395e-05
  -0.95935953120648241723768516795067    -0.95935953120648241723768516795067    -0.74540984971752909273971412600978     0.62348844333697634445276962986178  0.00018342973197947307760962630784946
  -0.95935953120648241723768516795067    -0.74540984971752909273971412600978    -0.95935953120648241723768516795067     0.62348844333697634445276962986178  0.00018342973197947307760962630784946
  -0.74540984971752909273971412600978    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067     0.62348844333697634445276962986178  0.00018342973197947307760962630784946
  -0.95935953120648241723768516795067    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067     0.62348844333697634445276962986178  0.00018342973197947307760962630784946
  -0.95935953120648241723768516795067    -0.95935953120648241723768516795067     0.62348844333697634445276962986178    -0.74540984971752909273971412600978  0.00018342973197947307760962630784946
  -0.95935953120648241723768516795067     0.62348844333697634445276962986178    -0.95935953120648241723768516795067    -0.74540984971752909273971412600978  0.00018342973197947307760962630784946
   0.62348844333697634445276962986178    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067    -0.74540984971752909273971412600978  0.00018342973197947307760962630784946
  -0.95935953120648241723768516795067    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067    -0.74540984971752909273971412600978  0.00018342973197947307760962630784946
  -0.95935953120648241723768516795067    -0.74540984971752909273971412600978     0.62348844333697634445276962986178    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
  -0.74540984971752909273971412600978    -0.95935953120648241723768516795067     0.62348844333697634445276962986178    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
  -0.95935953120648241723768516795067    -0.95935953120648241723768516795067     0.62348844333697634445276962986178    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
  -0.95935953120648241723768516795067     0.62348844333697634445276962986178    -0.74540984971752909273971412600978    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
   0.62348844333697634445276962986178    -0.95935953120648241723768516795067    -0.74540984971752909273971412600978    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
  -0.95935953120648241723768516795067    -0.95935953120648241723768516795067    -0.74540984971752909273971412600978    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
  -0.74540984971752909273971412600978     0.62348844333697634445276962986178    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
  -0.95935953120648241723768516795067     0.62348844333697634445276962986178    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
   0.62348844333697634445276962986178    -0.74540984971752909273971412600978    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
  -0.95935953120648241723768516795067    -0.74540984971752909273971412600978    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
   0.62348844333697634445276962986178    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
  -0.74540984971752909273971412600978    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067    -0.95935953120648241723768516795067  0.00018342973197947307760962630784946
  -0.87973843128361305984296484859365    -0.87973843128361305984296484859365    -0.69645483504525495291563994705534     0.33567012889609413244453449283628  0.00098295678332121514704159374225605
  -0.87973843128361305984296484859365    -0.69645483504525495291563994705534    -0.87973843128361305984296484859365     0.33567012889609413244453449283628  0.00098295678332121514704159374225605
  -0.69645483504525495291563994705534    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365     0.33567012889609413244453449283628  0.00098295678332121514704159374225605
  -0.87973843128361305984296484859365    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365     0.33567012889609413244453449283628  0.00098295678332121514704159374225605
  -0.87973843128361305984296484859365    -0.87973843128361305984296484859365     0.33567012889609413244453449283628    -0.69645483504525495291563994705534  0.00098295678332121514704159374225605
  -0.87973843128361305984296484859365     0.33567012889609413244453449283628    -0.87973843128361305984296484859365    -0.69645483504525495291563994705534  0.00098295678332121514704159374225605
   0.33567012889609413244453449283628    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365    -0.69645483504525495291563994705534  0.00098295678332121514704159374225605
  -0.87973843128361305984296484859365    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365    -0.69645483504525495291563994705534  0.00098295678332121514704159374225605
  -0.87973843128361305984296484859365    -0.69645483504525495291563994705534     0.33567012889609413244453449283628    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
  -0.69645483504525495291563994705534    -0.87973843128361305984296484859365     0.33567012889609413244453449283628    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
  -0.87973843128361305984296484859365    -0.87973843128361305984296484859365     0.33567012889609413244453449283628    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
  -0.87973843128361305984296484859365     0.33567012889609413244453449283628    -0.69645483504525495291563994705534    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
   0.33567012889609413244453449283628    -0.87973843128361305984296484859365    -0.69645483504525495291563994705534    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
  -0.87973843128361305984296484859365    -0.87973843128361305984296484859365    -0.69645483504525495291563994705534    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
  -0.69645483504525495291563994705534     0.33567012889609413244453449283628    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
  -0.87973843128361305984296484859365     0.33567012889609413244453449283628    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
   0.33567012889609413244453449283628    -0.69645483504525495291563994705534    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
  -0.87973843128361305984296484859365    -0.69645483504525495291563994705534    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
   0.33567012889609413244453449283628    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
  -0.69645483504525495291563994705534    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365    -0.87973843128361305984296484859365  0.00098295678332121514704159374225605
  -0.82671134022685813204883140438161    -0.82671134022685813204883140438161    -0.99999999982606443661850105030846     0.48013402050663883276499526345328  0.00029597661245149022766241938107153
  -0.82671134022685813204883140438161    -0.99999999982606443661850105030846    -0.82671134022685813204883140438161     0.48013402050663883276499526345328  0.00029597661245149022766241938107153
  -0.99999999982606443661850105030846    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161     0.48013402050663883276499526345328  0.00029597661245149022766241938107153
  -0.82671134022685813204883140438161    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161     0.48013402050663883276499526345328  0.00029597661245149022766241938107153
  -0.82671134022685813204883140438161    -0.82671134022685813204883140438161     0.48013402050663883276499526345328    -0.99999999982606443661850105030846  0.00029597661245149022766241938107153
  -0.82671134022685813204883140438161     0.48013402050663883276499526345328    -0.82671134022685813204883140438161    -0.99999999982606443661850105030846  0.00029597661245149022766241938107153
   0.48013402050663883276499526345328    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161    -0.99999999982606443661850105030846  0.00029597661245149022766241938107153
  -0.82671134022685813204883140438161    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161    -0.99999999982606443661850105030846  0.00029597661245149022766241938107153
  -0.82671134022685813204883140438161    -0.99999999982606443661850105030846     0.48013402050663883276499526345328    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
  -0.99999999982606443661850105030846    -0.82671134022685813204883140438161     0.48013402050663883276499526345328    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
  -0.82671134022685813204883140438161    -0.82671134022685813204883140438161     0.48013402050663883276499526345328    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
  -0.82671134022685813204883140438161     0.48013402050663883276499526345328    -0.99999999982606443661850105030846    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
   0.48013402050663883276499526345328    -0.82671134022685813204883140438161    -0.99999999982606443661850105030846    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
  -0.82671134022685813204883140438161    -0.82671134022685813204883140438161    -0.99999999982606443661850105030846    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
  -0.99999999982606443661850105030846     0.48013402050663883276499526345328    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
  -0.82671134022685813204883140438161     0.48013402050663883276499526345328    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
   0.48013402050663883276499526345328    -0.99999999982606443661850105030846    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
  -0.82671134022685813204883140438161    -0.99999999982606443661850105030846    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
   0.48013402050663883276499526345328    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
  -0.99999999982606443661850105030846    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161    -0.82671134022685813204883140438161  0.00029597661245149022766241938107153
  -0.73584406380106276300489822865566    -0.73584406380106276300489822865566    -0.91978449593010983553852133612816     0.12731668733329812455321602209514   0.0018093799192479132958941328559026
  -0.73584406380106276300489822865566    -0.91978449593010983553852133612816    -0.73584406380106276300489822865566     0.12731668733329812455321602209514   0.0018093799192479132958941328559026
  -0.91978449593010983553852133612816    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566     0.12731668733329812455321602209514   0.0018093799192479132958941328559026
  -0.73584406380106276300489822865566    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566     0.12731668733329812455321602209514   0.0018093799192479132958941328559026
  -0.73584406380106276300489822865566    -0.73584406380106276300489822865566     0.12731668733329812455321602209514    -0.91978449593010983553852133612816   0.0018093799192479132958941328559026
  -0.73584406380106276300489822865566     0.12731668733329812455321602209514    -0.73584406380106276300489822865566    -0.91978449593010983553852133612816   0.0018093799192479132958941328559026
   0.12731668733329812455321602209514    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566    -0.91978449593010983553852133612816   0.0018093799192479132958941328559026
  -0.73584406380106276300489822865566    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566    -0.91978449593010983553852133612816   0.0018093799192479132958941328559026
  -0.73584406380106276300489822865566    -0.91978449593010983553852133612816     0.12731668733329812455321602209514    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
  -0.91978449593010983553852133612816    -0.73584406380106276300489822865566     0.12731668733329812455321602209514    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
  -0.73584406380106276300489822865566    -0.73584406380106276300489822865566     0.12731668733329812455321602209514    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
  -0.73584406380106276300489822865566     0.12731668733329812455321602209514    -0.91978449593010983553852133612816    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
   0.12731668733329812455321602209514    -0.73584406380106276300489822865566    -0.91978449593010983553852133612816    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
  -0.73584406380106276300489822865566    -0.73584406380106276300489822865566    -0.91978449593010983553852133612816    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
  -0.91978449593010983553852133612816     0.12731668733329812455321602209514    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
  -0.73584406380106276300489822865566     0.12731668733329812455321602209514    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
   0.12731668733329812455321602209514    -0.91978449593010983553852133612816    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
  -0.73584406380106276300489822865566    -0.91978449593010983553852133612816    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
   0.12731668733329812455321602209514    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
  -0.91978449593010983553852133612816    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566    -0.73584406380106276300489822865566   0.0018093799192479132958941328559026
  -0.99319979272487590472424255932537    -0.46275576765748034261164063500766    -0.46275576765748034261164063500766   -0.088088879235287505328233611333944  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766   -0.088088879235287505328233611333944  0.00016659966511669068519133498538543
  -0.99319979272487590472424255932537    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766   -0.088088879235287505328233611333944  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537   -0.088088879235287505328233611333944  0.00016659966511669068519133498538543
  -0.99319979272487590472424255932537    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537   -0.088088879235287505328233611333944  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766    -0.99319979272487590472424255932537    -0.99319979272487590472424255932537   -0.088088879235287505328233611333944  0.00016659966511669068519133498538543
  -0.99319979272487590472424255932537    -0.46275576765748034261164063500766   -0.088088879235287505328233611333944    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766    -0.99319979272487590472424255932537   -0.088088879235287505328233611333944    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
  -0.99319979272487590472424255932537    -0.99319979272487590472424255932537   -0.088088879235287505328233611333944    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
  -0.99319979272487590472424255932537   -0.088088879235287505328233611333944    -0.46275576765748034261164063500766    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
 -0.088088879235287505328233611333944    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
  -0.99319979272487590472424255932537    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766   -0.088088879235287505328233611333944    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
  -0.99319979272487590472424255932537   -0.088088879235287505328233611333944    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
 -0.088088879235287505328233611333944    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
  -0.99319979272487590472424255932537    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
 -0.088088879235287505328233611333944    -0.99319979272487590472424255932537    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766    -0.99319979272487590472424255932537    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766    -0.46275576765748034261164063500766   -0.088088879235287505328233611333944    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
  -0.99319979272487590472424255932537    -0.46275576765748034261164063500766   -0.088088879235287505328233611333944    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766    -0.99319979272487590472424255932537   -0.088088879235287505328233611333944    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766   -0.088088879235287505328233611333944    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
  -0.99319979272487590472424255932537   -0.088088879235287505328233611333944    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
 -0.088088879235287505328233611333944    -0.46275576765748034261164063500766    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
  -0.99319979272487590472424255932537    -0.46275576765748034261164063500766    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
 -0.088088879235287505328233611333944    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766    -0.99319979272487590472424255932537    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766   -0.088088879235287505328233611333944    -0.99319979272487590472424255932537    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
 -0.088088879235287505328233611333944    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
  -0.46275576765748034261164063500766    -0.46275576765748034261164063500766    -0.99319979272487590472424255932537    -0.99319979272487590472424255932537  0.00016659966511669068519133498538543
  -0.98692382588620508636655306837916    -0.89556573043451333631558245123316    -0.89556573043451333631558245123316     0.76497911264143684536427103922464  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316     0.76497911264143684536427103922464  6.5056976217704341610029972562071e-05
  -0.98692382588620508636655306837916    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316     0.76497911264143684536427103922464  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916     0.76497911264143684536427103922464  6.5056976217704341610029972562071e-05
  -0.98692382588620508636655306837916    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916     0.76497911264143684536427103922464  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316    -0.98692382588620508636655306837916    -0.98692382588620508636655306837916     0.76497911264143684536427103922464  6.5056976217704341610029972562071e-05
  -0.98692382588620508636655306837916    -0.89556573043451333631558245123316     0.76497911264143684536427103922464    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316    -0.98692382588620508636655306837916     0.76497911264143684536427103922464    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
  -0.98692382588620508636655306837916    -0.98692382588620508636655306837916     0.76497911264143684536427103922464    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
  -0.98692382588620508636655306837916     0.76497911264143684536427103922464    -0.89556573043451333631558245123316    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
   0.76497911264143684536427103922464    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
  -0.98692382588620508636655306837916    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316     0.76497911264143684536427103922464    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
  -0.98692382588620508636655306837916     0.76497911264143684536427103922464    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
   0.76497911264143684536427103922464    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
  -0.98692382588620508636655306837916    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
   0.76497911264143684536427103922464    -0.98692382588620508636655306837916    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316    -0.98692382588620508636655306837916    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316    -0.89556573043451333631558245123316     0.76497911264143684536427103922464    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
  -0.98692382588620508636655306837916    -0.89556573043451333631558245123316     0.76497911264143684536427103922464    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316    -0.98692382588620508636655306837916     0.76497911264143684536427103922464    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316     0.76497911264143684536427103922464    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
  -0.98692382588620508636655306837916     0.76497911264143684536427103922464    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
   0.76497911264143684536427103922464    -0.89556573043451333631558245123316    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
  -0.98692382588620508636655306837916    -0.89556573043451333631558245123316    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
   0.76497911264143684536427103922464    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316    -0.98692382588620508636655306837916    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316     0.76497911264143684536427103922464    -0.98692382588620508636655306837916    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
   0.76497911264143684536427103922464    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
  -0.89556573043451333631558245123316    -0.89556573043451333631558245123316    -0.98692382588620508636655306837916    -0.98692382588620508636655306837916  6.5056976217704341610029972562071e-05
  -0.97238321207979672459449527118373      -0.752199915615545957975327925457      -0.752199915615545957975327925457     0.44916625539068536513964639328146   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457    -0.97238321207979672459449527118373      -0.752199915615545957975327925457     0.44916625539068536513964639328146   0.0001825333741255748254166163123264
  -0.97238321207979672459449527118373    -0.97238321207979672459449527118373      -0.752199915615545957975327925457     0.44916625539068536513964639328146   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457      -0.752199915615545957975327925457    -0.97238321207979672459449527118373     0.44916625539068536513964639328146   0.0001825333741255748254166163123264
  -0.97238321207979672459449527118373      -0.752199915615545957975327925457    -0.97238321207979672459449527118373     0.44916625539068536513964639328146   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457    -0.97238321207979672459449527118373    -0.97238321207979672459449527118373     0.44916625539068536513964639328146   0.0001825333741255748254166163123264
  -0.97238321207979672459449527118373      -0.752199915615545957975327925457     0.44916625539068536513964639328146      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457    -0.97238321207979672459449527118373     0.44916625539068536513964639328146      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
  -0.97238321207979672459449527118373    -0.97238321207979672459449527118373     0.44916625539068536513964639328146      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
  -0.97238321207979672459449527118373     0.44916625539068536513964639328146      -0.752199915615545957975327925457      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
   0.44916625539068536513964639328146    -0.97238321207979672459449527118373      -0.752199915615545957975327925457      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
  -0.97238321207979672459449527118373    -0.97238321207979672459449527118373      -0.752199915615545957975327925457      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457     0.44916625539068536513964639328146    -0.97238321207979672459449527118373      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
  -0.97238321207979672459449527118373     0.44916625539068536513964639328146    -0.97238321207979672459449527118373      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
   0.44916625539068536513964639328146      -0.752199915615545957975327925457    -0.97238321207979672459449527118373      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
  -0.97238321207979672459449527118373      -0.752199915615545957975327925457    -0.97238321207979672459449527118373      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
   0.44916625539068536513964639328146    -0.97238321207979672459449527118373    -0.97238321207979672459449527118373      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457    -0.97238321207979672459449527118373    -0.97238321207979672459449527118373      -0.752199915615545957975327925457   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457      -0.752199915615545957975327925457     0.44916625539068536513964639328146    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
  -0.97238321207979672459449527118373      -0.752199915615545957975327925457     0.44916625539068536513964639328146    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457    -0.97238321207979672459449527118373     0.44916625539068536513964639328146    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457     0.44916625539068536513964639328146      -0.752199915615545957975327925457    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
  -0.97238321207979672459449527118373     0.44916625539068536513964639328146      -0.752199915615545957975327925457    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
   0.44916625539068536513964639328146      -0.752199915615545957975327925457      -0.752199915615545957975327925457    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
  -0.97238321207979672459449527118373      -0.752199915615545957975327925457      -0.752199915615545957975327925457    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
   0.44916625539068536513964639328146    -0.97238321207979672459449527118373      -0.752199915615545957975327925457    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457    -0.97238321207979672459449527118373      -0.752199915615545957975327925457    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457     0.44916625539068536513964639328146    -0.97238321207979672459449527118373    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
   0.44916625539068536513964639328146      -0.752199915615545957975327925457    -0.97238321207979672459449527118373    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
    -0.752199915615545957975327925457      -0.752199915615545957975327925457    -0.97238321207979672459449527118373    -0.97238321207979672459449527118373   0.0001825333741255748254166163123264
  -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    -0.59365897458729151060681266201534    0.081959859721537859913612872223564   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    0.081959859721537859913612872223564   0.0012931566319907626335890323611099
  -0.94732095527347741934999377409644    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    0.081959859721537859913612872223564   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    0.081959859721537859913612872223564   0.0012931566319907626335890323611099
  -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    0.081959859721537859913612872223564   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    -0.94732095527347741934999377409644    0.081959859721537859913612872223564   0.0012931566319907626335890323611099
  -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    0.081959859721537859913612872223564    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    0.081959859721537859913612872223564    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  -0.94732095527347741934999377409644    -0.94732095527347741934999377409644    0.081959859721537859913612872223564    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  -0.94732095527347741934999377409644    0.081959859721537859913612872223564    -0.59365897458729151060681266201534    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  0.081959859721537859913612872223564    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  -0.94732095527347741934999377409644    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    0.081959859721537859913612872223564    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  -0.94732095527347741934999377409644    0.081959859721537859913612872223564    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  0.081959859721537859913612872223564    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  0.081959859721537859913612872223564    -0.94732095527347741934999377409644    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    -0.59365897458729151060681266201534    0.081959859721537859913612872223564    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    0.081959859721537859913612872223564    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    0.081959859721537859913612872223564    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    0.081959859721537859913612872223564    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  -0.94732095527347741934999377409644    0.081959859721537859913612872223564    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  0.081959859721537859913612872223564    -0.59365897458729151060681266201534    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  0.081959859721537859913612872223564    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    0.081959859721537859913612872223564    -0.94732095527347741934999377409644    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  0.081959859721537859913612872223564    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  -0.59365897458729151060681266201534    -0.59365897458729151060681266201534    -0.94732095527347741934999377409644    -0.94732095527347741934999377409644   0.0012931566319907626335890323611099
  -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.26706247894275728522954228832162    -0.67606680943328244600420678049665   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.67606680943328244600420678049665   0.0016578402286307867071131452762793
  -0.89490411634060149176835432143006    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.67606680943328244600420678049665   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.67606680943328244600420678049665   0.0016578402286307867071131452762793
  -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.67606680943328244600420678049665   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.89490411634060149176835432143006    -0.67606680943328244600420678049665   0.0016578402286307867071131452762793
  -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.67606680943328244600420678049665    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.67606680943328244600420678049665    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.89490411634060149176835432143006    -0.89490411634060149176835432143006    -0.67606680943328244600420678049665    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.89490411634060149176835432143006    -0.67606680943328244600420678049665    -0.26706247894275728522954228832162    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.67606680943328244600420678049665    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.89490411634060149176835432143006    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.67606680943328244600420678049665    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.89490411634060149176835432143006    -0.67606680943328244600420678049665    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.67606680943328244600420678049665    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.67606680943328244600420678049665    -0.89490411634060149176835432143006    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.26706247894275728522954228832162    -0.67606680943328244600420678049665    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
  -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.67606680943328244600420678049665    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.67606680943328244600420678049665    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.67606680943328244600420678049665    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
  -0.89490411634060149176835432143006    -0.67606680943328244600420678049665    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
  -0.67606680943328244600420678049665    -0.26706247894275728522954228832162    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
  -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
  -0.67606680943328244600420678049665    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.67606680943328244600420678049665    -0.89490411634060149176835432143006    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
  -0.67606680943328244600420678049665    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
  -0.26706247894275728522954228832162    -0.26706247894275728522954228832162    -0.89490411634060149176835432143006    -0.89490411634060149176835432143006   0.0016578402286307867071131452762793
   -0.8105088844109418021823075242507    -0.60294867645106111109950626693258    -0.60294867645106111109950626693258    -0.17308487827599417343637241763344   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258    -0.17308487827599417343637241763344   0.0028913680313025723145051638304781
   -0.8105088844109418021823075242507     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258    -0.17308487827599417343637241763344   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507    -0.17308487827599417343637241763344   0.0028913680313025723145051638304781
   -0.8105088844109418021823075242507    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507    -0.17308487827599417343637241763344   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258     -0.8105088844109418021823075242507     -0.8105088844109418021823075242507    -0.17308487827599417343637241763344   0.0028913680313025723145051638304781
   -0.8105088844109418021823075242507    -0.60294867645106111109950626693258    -0.17308487827599417343637241763344    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258     -0.8105088844109418021823075242507    -0.17308487827599417343637241763344    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
   -0.8105088844109418021823075242507     -0.8105088844109418021823075242507    -0.17308487827599417343637241763344    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
   -0.8105088844109418021823075242507    -0.17308487827599417343637241763344    -0.60294867645106111109950626693258    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
  -0.17308487827599417343637241763344     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
   -0.8105088844109418021823075242507     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258    -0.17308487827599417343637241763344     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
   -0.8105088844109418021823075242507    -0.17308487827599417343637241763344     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
  -0.17308487827599417343637241763344    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
   -0.8105088844109418021823075242507    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
  -0.17308487827599417343637241763344     -0.8105088844109418021823075242507     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258     -0.8105088844109418021823075242507     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258    -0.60294867645106111109950626693258    -0.17308487827599417343637241763344     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
   -0.8105088844109418021823075242507    -0.60294867645106111109950626693258    -0.17308487827599417343637241763344     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258     -0.8105088844109418021823075242507    -0.17308487827599417343637241763344     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258    -0.17308487827599417343637241763344    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
   -0.8105088844109418021823075242507    -0.17308487827599417343637241763344    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
  -0.17308487827599417343637241763344    -0.60294867645106111109950626693258    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
   -0.8105088844109418021823075242507    -0.60294867645106111109950626693258    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
  -0.17308487827599417343637241763344     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258     -0.8105088844109418021823075242507    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258    -0.17308487827599417343637241763344     -0.8105088844109418021823075242507     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
  -0.17308487827599417343637241763344    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
  -0.60294867645106111109950626693258    -0.60294867645106111109950626693258     -0.8105088844109418021823075242507     -0.8105088844109418021823075242507   0.0028913680313025723145051638304781
  -0.68645258855795395291762927715432     -0.3595749560638923118350185328259     -0.3595749560638923118350185328259    -0.90794491075630747049470438003956   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259    -0.90794491075630747049470438003956   0.0024937569363625532744130248231054
  -0.68645258855795395291762927715432    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259    -0.90794491075630747049470438003956   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432    -0.90794491075630747049470438003956   0.0024937569363625532744130248231054
  -0.68645258855795395291762927715432     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432    -0.90794491075630747049470438003956   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259    -0.68645258855795395291762927715432    -0.68645258855795395291762927715432    -0.90794491075630747049470438003956   0.0024937569363625532744130248231054
  -0.68645258855795395291762927715432     -0.3595749560638923118350185328259    -0.90794491075630747049470438003956     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259    -0.68645258855795395291762927715432    -0.90794491075630747049470438003956     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
  -0.68645258855795395291762927715432    -0.68645258855795395291762927715432    -0.90794491075630747049470438003956     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
  -0.68645258855795395291762927715432    -0.90794491075630747049470438003956     -0.3595749560638923118350185328259     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
  -0.90794491075630747049470438003956    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
  -0.68645258855795395291762927715432    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259    -0.90794491075630747049470438003956    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
  -0.68645258855795395291762927715432    -0.90794491075630747049470438003956    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
  -0.90794491075630747049470438003956     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
  -0.68645258855795395291762927715432     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
  -0.90794491075630747049470438003956    -0.68645258855795395291762927715432    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259    -0.68645258855795395291762927715432    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259     -0.3595749560638923118350185328259    -0.90794491075630747049470438003956    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
  -0.68645258855795395291762927715432     -0.3595749560638923118350185328259    -0.90794491075630747049470438003956    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259    -0.68645258855795395291762927715432    -0.90794491075630747049470438003956    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259    -0.90794491075630747049470438003956     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
  -0.68645258855795395291762927715432    -0.90794491075630747049470438003956     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
  -0.90794491075630747049470438003956     -0.3595749560638923118350185328259     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
  -0.68645258855795395291762927715432     -0.3595749560638923118350185328259     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
  -0.90794491075630747049470438003956    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259    -0.68645258855795395291762927715432     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259    -0.90794491075630747049470438003956    -0.68645258855795395291762927715432    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
  -0.90794491075630747049470438003956     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
   -0.3595749560638923118350185328259     -0.3595749560638923118350185328259    -0.68645258855795395291762927715432    -0.68645258855795395291762927715432   0.0024937569363625532744130248231054
  -0.97065784802238845975440787481906    -0.85354461777938502089697373242518    -0.35579126510952717440881733640438     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.35579126510952717440881733640438    -0.85354461777938502089697373242518     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906     0.15065157893368911481460681846768  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.85354461777938502089697373242518     0.15065157893368911481460681846768    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518    -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.85354461777938502089697373242518    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518     0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.35579126510952717440881733640438     0.15065157893368911481460681846768    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438    -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.35579126510952717440881733640438    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438     0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518    -0.35579126510952717440881733640438     0.15065157893368911481460681846768    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.35579126510952717440881733640438     0.15065157893368911481460681846768    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438    -0.85354461777938502089697373242518     0.15065157893368911481460681846768    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.85354461777938502089697373242518     0.15065157893368911481460681846768    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438    -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518    -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518     0.15065157893368911481460681846768    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.85354461777938502089697373242518    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.85354461777938502089697373242518    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518    -0.97065784802238845975440787481906    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438     0.15065157893368911481460681846768    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906     0.15065157893368911481460681846768    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.35579126510952717440881733640438    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.97065784802238845975440787481906    -0.35579126510952717440881733640438    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438    -0.97065784802238845975440787481906    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438     0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518     0.15065157893368911481460681846768    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.85354461777938502089697373242518    -0.35579126510952717440881733640438    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
   0.15065157893368911481460681846768    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.35579126510952717440881733640438    -0.85354461777938502089697373242518    -0.97065784802238845975440787481906    -0.97065784802238845975440787481906  0.00041711685806064406032571143279458
  -0.96229463504288907989608740613645    -0.83937806917320995704577837944708    -0.63177542161674112978854305834226     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.63177542161674112978854305834226    -0.83937806917320995704577837944708     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645     0.39574276087572924662649625006224  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.83937806917320995704577837944708     0.39574276087572924662649625006224    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708    -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.83937806917320995704577837944708    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708     0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.63177542161674112978854305834226     0.39574276087572924662649625006224    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226    -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.63177542161674112978854305834226    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226     0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708    -0.63177542161674112978854305834226     0.39574276087572924662649625006224    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.63177542161674112978854305834226     0.39574276087572924662649625006224    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226    -0.83937806917320995704577837944708     0.39574276087572924662649625006224    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.83937806917320995704577837944708     0.39574276087572924662649625006224    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226    -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708    -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708     0.39574276087572924662649625006224    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.83937806917320995704577837944708    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.83937806917320995704577837944708    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708    -0.96229463504288907989608740613645    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226     0.39574276087572924662649625006224    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645     0.39574276087572924662649625006224    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.63177542161674112978854305834226    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.96229463504288907989608740613645    -0.63177542161674112978854305834226    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226    -0.96229463504288907989608740613645    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226     0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708     0.39574276087572924662649625006224    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.83937806917320995704577837944708    -0.63177542161674112978854305834226    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
   0.39574276087572924662649625006224    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.63177542161674112978854305834226    -0.83937806917320995704577837944708    -0.96229463504288907989608740613645    -0.96229463504288907989608740613645  0.00031252047920610448286589984881795
  -0.81440303911675541810120652635119    -0.99355525250115064876952016110073    -0.55769237842144886389278649382224     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.55769237842144886389278649382224    -0.99355525250115064876952016110073     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119     0.18005370915611034886471970762535  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.99355525250115064876952016110073     0.18005370915611034886471970762535    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073    -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.99355525250115064876952016110073    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073     0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.55769237842144886389278649382224     0.18005370915611034886471970762535    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224    -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.55769237842144886389278649382224    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224     0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073    -0.55769237842144886389278649382224     0.18005370915611034886471970762535    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.55769237842144886389278649382224     0.18005370915611034886471970762535    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224    -0.99355525250115064876952016110073     0.18005370915611034886471970762535    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.99355525250115064876952016110073     0.18005370915611034886471970762535    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224    -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073    -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073     0.18005370915611034886471970762535    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.99355525250115064876952016110073    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.99355525250115064876952016110073    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073    -0.81440303911675541810120652635119    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224     0.18005370915611034886471970762535    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119     0.18005370915611034886471970762535    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.55769237842144886389278649382224    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.81440303911675541810120652635119    -0.55769237842144886389278649382224    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224    -0.81440303911675541810120652635119    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224     0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073     0.18005370915611034886471970762535    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.99355525250115064876952016110073    -0.55769237842144886389278649382224    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
   0.18005370915611034886471970762535    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.55769237842144886389278649382224    -0.99355525250115064876952016110073    -0.81440303911675541810120652635119    -0.81440303911675541810120652635119  0.00038852969331977050590944574992399
  -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    -0.45918326750030584677260328595844    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    -0.93506802780239080101172230145095    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    0.010734795357959696344270927517062   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    0.010734795357959696344270927517062    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.93506802780239080101172230145095    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    0.010734795357959696344270927517062    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.45918326750030584677260328595844    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    -0.45918326750030584677260328595844    0.010734795357959696344270927517062    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    0.010734795357959696344270927517062    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    -0.93506802780239080101172230145095    0.010734795357959696344270927517062    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    0.010734795357959696344270927517062    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    0.010734795357959696344270927517062    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.93506802780239080101172230145095    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    0.010734795357959696344270927517062    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    0.010734795357959696344270927517062    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.45918326750030584677260328595844    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.80824175002763152427997267005384    -0.45918326750030584677260328595844    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    0.010734795357959696344270927517062    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.93506802780239080101172230145095    -0.45918326750030584677260328595844    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  0.010734795357959696344270927517062    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.45918326750030584677260328595844    -0.93506802780239080101172230145095    -0.80824175002763152427997267005384    -0.80824175002763152427997267005384   0.0012886940869449469444454082262577
  -0.52983927308158931634006559222556    -0.98173913199711876638174773632815     -0.7774183875893255172470934617514    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.98173913199711876638174773632815    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.98173913199711876638174773632815    -0.18116393425037708369102761746933     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.18116393425037708369102761746933    -0.98173913199711876638174773632815     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.18116393425037708369102761746933    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.18116393425037708369102761746933     -0.7774183875893255172470934617514    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815     -0.7774183875893255172470934617514    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.98173913199711876638174773632815    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.98173913199711876638174773632815    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815    -0.52983927308158931634006559222556    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815    -0.18116393425037708369102761746933     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.18116393425037708369102761746933     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933    -0.98173913199711876638174773632815     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.98173913199711876638174773632815     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815    -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.18116393425037708369102761746933    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556    -0.18116393425037708369102761746933    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933     -0.7774183875893255172470934617514    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.52983927308158931634006559222556     -0.7774183875893255172470934617514    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815    -0.18116393425037708369102761746933    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.98173913199711876638174773632815     -0.7774183875893255172470934617514    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.18116393425037708369102761746933    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
   -0.7774183875893255172470934617514    -0.98173913199711876638174773632815    -0.52983927308158931634006559222556    -0.52983927308158931634006559222556   0.0012455585485110985857325225906657
  -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.91056705403112620202009005389521    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.99968677639027502416504115750439    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.71472265578795636393287153890276    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.99968677639027502416504115750439    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.71472265578795636393287153890276    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.91056705403112620202009005389521    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.91056705403112620202009005389521    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.99968677639027502416504115750439    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.71472265578795636393287153890276    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.99968677639027502416504115750439    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.71472265578795636393287153890276    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.71472265578795636393287153890276    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.91056705403112620202009005389521    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.18751175689532120494099862484882    -0.91056705403112620202009005389521    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.71472265578795636393287153890276    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.99968677639027502416504115750439    -0.91056705403112620202009005389521    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.71472265578795636393287153890276    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954
  -0.91056705403112620202009005389521    -0.99968677639027502416504115750439    -0.18751175689532120494099862484882    -0.18751175689532120494099862484882  0.00050412379009221787264930843618954

# Rule degree: 15 (905 pts)
  -0.97405055725763465047396707420889    -0.97405055725763465047396707420889    -0.97405055725763465047396707420889     0.89620222903053860189586829683556  2.6820300648342555456576479913047e-05
  -0.97405055725763465047396707420889    -0.97405055725763465047396707420889     0.89620222903053860189586829683556    -0.97405055725763465047396707420889  2.6820300648342555456576479913047e-05
  -0.97405055725763465047396707420889     0.89620222903053860189586829683556    -0.97405055725763465047396707420889    -0.97405055725763465047396707420889  2.6820300648342555456576479913047e-05
   0.89620222903053860189586829683556    -0.97405055725763465047396707420889    -0.97405055725763465047396707420889    -0.97405055725763465047396707420889  2.6820300648342555456576479913047e-05
  -0.97405055725763465047396707420889    -0.97405055725763465047396707420889    -0.97405055725763465047396707420889    -0.97405055725763465047396707420889  2.6820300648342555456576479913047e-05
  -0.55427154023744869317085402274166    -0.55427154023744869317085402274166    -0.55427154023744869317085402274166    -0.78291383905020522731658390903336   0.0042375834446926052218314477269477
  -0.55427154023744869317085402274166    -0.55427154023744869317085402274166    -0.78291383905020522731658390903336    -0.55427154023744869317085402274166   0.0042375834446926052218314477269477
  -0.55427154023744869317085402274166    -0.78291383905020522731658390903336    -0.55427154023744869317085402274166    -0.55427154023744869317085402274166   0.0042375834446926052218314477269477
  -0.78291383905020522731658390903336    -0.55427154023744869317085402274166    -0.55427154023744869317085402274166    -0.55427154023744869317085402274166   0.0042375834446926052218314477269477
  -0.55427154023744869317085402274166    -0.55427154023744869317085402274166    -0.55427154023744869317085402274166    -0.55427154023744869317085402274166   0.0042375834446926052218314477269477
  -0.50000000001477618231824744354468    -0.50000000001477618231824744354468    -0.50000000001477618231824744354468    -0.99999999994089527072701022582128  0.00070947902012422704826399166608639
  -0.50000000001477618231824744354468    -0.50000000001477618231824744354468    -0.99999999994089527072701022582128    -0.50000000001477618231824744354468  0.00070947902012422704826399166608639
  -0.50000000001477618231824744354468    -0.99999999994089527072701022582128    -0.50000000001477618231824744354468    -0.50000000001477618231824744354468  0.00070947902012422704826399166608639
  -0.99999999994089527072701022582128    -0.50000000001477618231824744354468    -0.50000000001477618231824744354468    -0.50000000001477618231824744354468  0.00070947902012422704826399166608639
  -0.50000000001477618231824744354468    -0.50000000001477618231824744354468    -0.50000000001477618231824744354468    -0.50000000001477618231824744354468  0.00070947902012422704826399166608639
  -0.99466446984986607322775099367458    -0.99466446984986607322775099367458  -0.0080032952252008901583735094881252  -0.0080032952252008901583735094881252  2.9760844326761798174590110099047e-05
  -0.99466446984986607322775099367458  -0.0080032952252008901583735094881252    -0.99466446984986607322775099367458  -0.0080032952252008901583735094881252  2.9760844326761798174590110099047e-05
-0.0080032952252008901583735094881252    -0.99466446984986607322775099367458    -0.99466446984986607322775099367458  -0.0080032952252008901583735094881252  2.9760844326761798174590110099047e-05
  -0.99466446984986607322775099367458    -0.99466446984986607322775099367458    -0.99466446984986607322775099367458  -0.0080032952252008901583735094881252  2.9760844326761798174590110099047e-05
  -0.99466446984986607322775099367458  -0.0080032952252008901583735094881252  -0.0080032952252008901583735094881252    -0.99466446984986607322775099367458  2.9760844326761798174590110099047e-05
-0.0080032952252008901583735094881252    -0.99466446984986607322775099367458  -0.0080032952252008901583735094881252    -0.99466446984986607322775099367458  2.9760844326761798174590110099047e-05
  -0.99466446984986607322775099367458    -0.99466446984986607322775099367458  -0.0080032952252008901583735094881252    -0.99466446984986607322775099367458  2.9760844326761798174590110099047e-05
-0.0080032952252008901583735094881252  -0.0080032952252008901583735094881252    -0.99466446984986607322775099367458    -0.99466446984986607322775099367458  2.9760844326761798174590110099047e-05
  -0.99466446984986607322775099367458  -0.0080032952252008901583735094881252    -0.99466446984986607322775099367458    -0.99466446984986607322775099367458  2.9760844326761798174590110099047e-05
-0.0080032952252008901583735094881252    -0.99466446984986607322775099367458    -0.99466446984986607322775099367458    -0.99466446984986607322775099367458  2.9760844326761798174590110099047e-05
  -0.87972889227251577624579409423019    -0.87972889227251577624579409423019    -0.18040666159122633563130885865471    -0.18040666159122633563130885865471  0.00070136321358766817851434889957546
  -0.87972889227251577624579409423019    -0.18040666159122633563130885865471    -0.87972889227251577624579409423019    -0.18040666159122633563130885865471  0.00070136321358766817851434889957546
  -0.18040666159122633563130885865471    -0.87972889227251577624579409423019    -0.87972889227251577624579409423019    -0.18040666159122633563130885865471  0.00070136321358766817851434889957546
  -0.87972889227251577624579409423019    -0.87972889227251577624579409423019    -0.87972889227251577624579409423019    -0.18040666159122633563130885865471  0.00070136321358766817851434889957546
  -0.87972889227251577624579409423019    -0.18040666159122633563130885865471    -0.18040666159122633563130885865471    -0.87972889227251577624579409423019  0.00070136321358766817851434889957546
  -0.18040666159122633563130885865471    -0.87972889227251577624579409423019    -0.18040666159122633563130885865471    -0.87972889227251577624579409423019  0.00070136321358766817851434889957546
  -0.87972889227251577624579409423019    -0.87972889227251577624579409423019    -0.18040666159122633563130885865471    -0.87972889227251577624579409423019  0.00070136321358766817851434889957546
  -0.18040666159122633563130885865471    -0.18040666159122633563130885865471    -0.87972889227251577624579409423019    -0.87972889227251577624579409423019  0.00070136321358766817851434889957546
  -0.87972889227251577624579409423019    -0.18040666159122633563130885865471    -0.87972889227251577624579409423019    -0.87972889227251577624579409423019  0.00070136321358766817851434889957546
  -0.18040666159122633563130885865471    -0.87972889227251577624579409423019    -0.87972889227251577624579409423019    -0.87972889227251577624579409423019  0.00070136321358766817851434889957546
  -0.77001057299409278474058645521644    -0.77001057299409278474058645521644    -0.34498414050886082288912031717534    -0.34498414050886082288912031717534    0.002239384068025242541731313055766
  -0.77001057299409278474058645521644    -0.34498414050886082288912031717534    -0.77001057299409278474058645521644    -0.34498414050886082288912031717534    0.002239384068025242541731313055766
  -0.34498414050886082288912031717534    -0.77001057299409278474058645521644    -0.77001057299409278474058645521644    -0.34498414050886082288912031717534    0.002239384068025242541731313055766
  -0.77001057299409278474058645521644    -0.77001057299409278474058645521644    -0.77001057299409278474058645521644    -0.34498414050886082288912031717534    0.002239384068025242541731313055766
  -0.77001057299409278474058645521644    -0.34498414050886082288912031717534    -0.34498414050886082288912031717534    -0.77001057299409278474058645521644    0.002239384068025242541731313055766
  -0.34498414050886082288912031717534    -0.77001057299409278474058645521644    -0.34498414050886082288912031717534    -0.77001057299409278474058645521644    0.002239384068025242541731313055766
  -0.77001057299409278474058645521644    -0.77001057299409278474058645521644    -0.34498414050886082288912031717534    -0.77001057299409278474058645521644    0.002239384068025242541731313055766
  -0.34498414050886082288912031717534    -0.34498414050886082288912031717534    -0.77001057299409278474058645521644    -0.77001057299409278474058645521644    0.002239384068025242541731313055766
  -0.77001057299409278474058645521644    -0.34498414050886082288912031717534    -0.77001057299409278474058645521644    -0.77001057299409278474058645521644    0.002239384068025242541731313055766
  -0.34498414050886082288912031717534    -0.77001057299409278474058645521644    -0.77001057299409278474058645521644    -0.77001057299409278474058645521644    0.002239384068025242541731313055766
  -0.39736799089227924308638594054782    -0.39736799089227924308638594054782    -0.90394801366158113537042108917827    -0.90394801366158113537042108917827   0.0022348735247568739948842655697053
  -0.39736799089227924308638594054782    -0.90394801366158113537042108917827    -0.39736799089227924308638594054782    -0.90394801366158113537042108917827   0.0022348735247568739948842655697053
  -0.90394801366158113537042108917827    -0.39736799089227924308638594054782    -0.39736799089227924308638594054782    -0.90394801366158113537042108917827   0.0022348735247568739948842655697053
  -0.39736799089227924308638594054782    -0.39736799089227924308638594054782    -0.39736799089227924308638594054782    -0.90394801366158113537042108917827   0.0022348735247568739948842655697053
  -0.39736799089227924308638594054782    -0.90394801366158113537042108917827    -0.90394801366158113537042108917827    -0.39736799089227924308638594054782   0.0022348735247568739948842655697053
  -0.90394801366158113537042108917827    -0.39736799089227924308638594054782    -0.90394801366158113537042108917827    -0.39736799089227924308638594054782   0.0022348735247568739948842655697053
  -0.39736799089227924308638594054782    -0.39736799089227924308638594054782    -0.90394801366158113537042108917827    -0.39736799089227924308638594054782   0.0022348735247568739948842655697053
  -0.90394801366158113537042108917827    -0.90394801366158113537042108917827    -0.39736799089227924308638594054782    -0.39736799089227924308638594054782   0.0022348735247568739948842655697053
  -0.39736799089227924308638594054782    -0.90394801366158113537042108917827    -0.39736799089227924308638594054782    -0.39736799089227924308638594054782   0.0022348735247568739948842655697053
  -0.90394801366158113537042108917827    -0.39736799089227924308638594054782    -0.39736799089227924308638594054782    -0.39736799089227924308638594054782   0.0022348735247568739948842655697053
  -0.97623215237508012177303986364521    -0.97623215237508012177303986364521    -0.81396130943248631788826272020068      0.7426577665577266832073823111363  6.0838610712086257543606486496938e-05
  -0.97623215237508012177303986364521    -0.81396130943248631788826272020068    -0.97623215237508012177303986364521      0.7426577665577266832073823111363  6.0838610712086257543606486496938e-05
  -0.81396130943248631788826272020068    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521      0.7426577665577266832073823111363  6.0838610712086257543606486496938e-05
  -0.97623215237508012177303986364521    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521      0.7426577665577266832073823111363  6.0838610712086257543606486496938e-05
  -0.97623215237508012177303986364521    -0.97623215237508012177303986364521      0.7426577665577266832073823111363    -0.81396130943248631788826272020068  6.0838610712086257543606486496938e-05
  -0.97623215237508012177303986364521      0.7426577665577266832073823111363    -0.97623215237508012177303986364521    -0.81396130943248631788826272020068  6.0838610712086257543606486496938e-05
    0.7426577665577266832073823111363    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521    -0.81396130943248631788826272020068  6.0838610712086257543606486496938e-05
  -0.97623215237508012177303986364521    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521    -0.81396130943248631788826272020068  6.0838610712086257543606486496938e-05
  -0.97623215237508012177303986364521    -0.81396130943248631788826272020068      0.7426577665577266832073823111363    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
  -0.81396130943248631788826272020068    -0.97623215237508012177303986364521      0.7426577665577266832073823111363    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
  -0.97623215237508012177303986364521    -0.97623215237508012177303986364521      0.7426577665577266832073823111363    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
  -0.97623215237508012177303986364521      0.7426577665577266832073823111363    -0.81396130943248631788826272020068    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
    0.7426577665577266832073823111363    -0.97623215237508012177303986364521    -0.81396130943248631788826272020068    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
  -0.97623215237508012177303986364521    -0.97623215237508012177303986364521    -0.81396130943248631788826272020068    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
  -0.81396130943248631788826272020068      0.7426577665577266832073823111363    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
  -0.97623215237508012177303986364521      0.7426577665577266832073823111363    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
    0.7426577665577266832073823111363    -0.81396130943248631788826272020068    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
  -0.97623215237508012177303986364521    -0.81396130943248631788826272020068    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
    0.7426577665577266832073823111363    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
  -0.81396130943248631788826272020068    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521    -0.97623215237508012177303986364521  6.0838610712086257543606486496938e-05
  -0.96960134077387495762986088595069    -0.96960134077387495762986088595069    -0.47160042572123880593362953968038     0.38040444804286367882321219753246  0.00015734502523226074779674940061221
  -0.96960134077387495762986088595069    -0.47160042572123880593362953968038    -0.96960134077387495762986088595069     0.38040444804286367882321219753246  0.00015734502523226074779674940061221
  -0.47160042572123880593362953968038    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069     0.38040444804286367882321219753246  0.00015734502523226074779674940061221
  -0.96960134077387495762986088595069    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069     0.38040444804286367882321219753246  0.00015734502523226074779674940061221
  -0.96960134077387495762986088595069    -0.96960134077387495762986088595069     0.38040444804286367882321219753246    -0.47160042572123880593362953968038  0.00015734502523226074779674940061221
  -0.96960134077387495762986088595069     0.38040444804286367882321219753246    -0.96960134077387495762986088595069    -0.47160042572123880593362953968038  0.00015734502523226074779674940061221
   0.38040444804286367882321219753246    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069    -0.47160042572123880593362953968038  0.00015734502523226074779674940061221
  -0.96960134077387495762986088595069    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069    -0.47160042572123880593362953968038  0.00015734502523226074779674940061221
  -0.96960134077387495762986088595069    -0.47160042572123880593362953968038     0.38040444804286367882321219753246    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
  -0.47160042572123880593362953968038    -0.96960134077387495762986088595069     0.38040444804286367882321219753246    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
  -0.96960134077387495762986088595069    -0.96960134077387495762986088595069     0.38040444804286367882321219753246    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
  -0.96960134077387495762986088595069     0.38040444804286367882321219753246    -0.47160042572123880593362953968038    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
   0.38040444804286367882321219753246    -0.96960134077387495762986088595069    -0.47160042572123880593362953968038    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
  -0.96960134077387495762986088595069    -0.96960134077387495762986088595069    -0.47160042572123880593362953968038    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
  -0.47160042572123880593362953968038     0.38040444804286367882321219753246    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
  -0.96960134077387495762986088595069     0.38040444804286367882321219753246    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
   0.38040444804286367882321219753246    -0.47160042572123880593362953968038    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
  -0.96960134077387495762986088595069    -0.47160042572123880593362953968038    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
   0.38040444804286367882321219753246    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
  -0.47160042572123880593362953968038    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069    -0.96960134077387495762986088595069  0.00015734502523226074779674940061221
  -0.90240089068198355782069459186332    -0.90240089068198355782069459186332    -0.99069288330794901837039065567807     0.69789555535389969183247443126802  0.00014655543484494276154115831688982
  -0.90240089068198355782069459186332    -0.99069288330794901837039065567807    -0.90240089068198355782069459186332     0.69789555535389969183247443126802  0.00014655543484494276154115831688982
  -0.99069288330794901837039065567807    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332     0.69789555535389969183247443126802  0.00014655543484494276154115831688982
  -0.90240089068198355782069459186332    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332     0.69789555535389969183247443126802  0.00014655543484494276154115831688982
  -0.90240089068198355782069459186332    -0.90240089068198355782069459186332     0.69789555535389969183247443126802    -0.99069288330794901837039065567807  0.00014655543484494276154115831688982
  -0.90240089068198355782069459186332     0.69789555535389969183247443126802    -0.90240089068198355782069459186332    -0.99069288330794901837039065567807  0.00014655543484494276154115831688982
   0.69789555535389969183247443126802    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332    -0.99069288330794901837039065567807  0.00014655543484494276154115831688982
  -0.90240089068198355782069459186332    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332    -0.99069288330794901837039065567807  0.00014655543484494276154115831688982
  -0.90240089068198355782069459186332    -0.99069288330794901837039065567807     0.69789555535389969183247443126802    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
  -0.99069288330794901837039065567807    -0.90240089068198355782069459186332     0.69789555535389969183247443126802    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
  -0.90240089068198355782069459186332    -0.90240089068198355782069459186332     0.69789555535389969183247443126802    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
  -0.90240089068198355782069459186332     0.69789555535389969183247443126802    -0.99069288330794901837039065567807    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
   0.69789555535389969183247443126802    -0.90240089068198355782069459186332    -0.99069288330794901837039065567807    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
  -0.90240089068198355782069459186332    -0.90240089068198355782069459186332    -0.99069288330794901837039065567807    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
  -0.99069288330794901837039065567807     0.69789555535389969183247443126802    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
  -0.90240089068198355782069459186332     0.69789555535389969183247443126802    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
   0.69789555535389969183247443126802    -0.99069288330794901837039065567807    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
  -0.90240089068198355782069459186332    -0.99069288330794901837039065567807    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
   0.69789555535389969183247443126802    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
  -0.99069288330794901837039065567807    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332    -0.90240089068198355782069459186332  0.00014655543484494276154115831688982
  -0.88369074649549341027798118682115    -0.88369074649549341027798118682115    -0.58672928470389066833309803658534      0.2378015241903708991670415970488   0.0012248373681592374223828014577735
  -0.88369074649549341027798118682115    -0.58672928470389066833309803658534    -0.88369074649549341027798118682115      0.2378015241903708991670415970488   0.0012248373681592374223828014577735
  -0.58672928470389066833309803658534    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115      0.2378015241903708991670415970488   0.0012248373681592374223828014577735
  -0.88369074649549341027798118682115    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115      0.2378015241903708991670415970488   0.0012248373681592374223828014577735
  -0.88369074649549341027798118682115    -0.88369074649549341027798118682115      0.2378015241903708991670415970488    -0.58672928470389066833309803658534   0.0012248373681592374223828014577735
  -0.88369074649549341027798118682115      0.2378015241903708991670415970488    -0.88369074649549341027798118682115    -0.58672928470389066833309803658534   0.0012248373681592374223828014577735
    0.2378015241903708991670415970488    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115    -0.58672928470389066833309803658534   0.0012248373681592374223828014577735
  -0.88369074649549341027798118682115    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115    -0.58672928470389066833309803658534   0.0012248373681592374223828014577735
  -0.88369074649549341027798118682115    -0.58672928470389066833309803658534      0.2378015241903708991670415970488    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
  -0.58672928470389066833309803658534    -0.88369074649549341027798118682115      0.2378015241903708991670415970488    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
  -0.88369074649549341027798118682115    -0.88369074649549341027798118682115      0.2378015241903708991670415970488    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
  -0.88369074649549341027798118682115      0.2378015241903708991670415970488    -0.58672928470389066833309803658534    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
    0.2378015241903708991670415970488    -0.88369074649549341027798118682115    -0.58672928470389066833309803658534    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
  -0.88369074649549341027798118682115    -0.88369074649549341027798118682115    -0.58672928470389066833309803658534    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
  -0.58672928470389066833309803658534      0.2378015241903708991670415970488    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
  -0.88369074649549341027798118682115      0.2378015241903708991670415970488    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
    0.2378015241903708991670415970488    -0.58672928470389066833309803658534    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
  -0.88369074649549341027798118682115    -0.58672928470389066833309803658534    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
    0.2378015241903708991670415970488    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
  -0.58672928470389066833309803658534    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115    -0.88369074649549341027798118682115   0.0012248373681592374223828014577735
  -0.79946736843215662396026599798974    -0.79946736843215662396026599798974    -0.97339304358798864155334885052367     0.37179514888445851343414684449289  0.00045622160020938926027664129392749
  -0.79946736843215662396026599798974    -0.97339304358798864155334885052367    -0.79946736843215662396026599798974     0.37179514888445851343414684449289  0.00045622160020938926027664129392749
  -0.97339304358798864155334885052367    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974     0.37179514888445851343414684449289  0.00045622160020938926027664129392749
  -0.79946736843215662396026599798974    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974     0.37179514888445851343414684449289  0.00045622160020938926027664129392749
  -0.79946736843215662396026599798974    -0.79946736843215662396026599798974     0.37179514888445851343414684449289    -0.97339304358798864155334885052367  0.00045622160020938926027664129392749
  -0.79946736843215662396026599798974     0.37179514888445851343414684449289    -0.79946736843215662396026599798974    -0.97339304358798864155334885052367  0.00045622160020938926027664129392749
   0.37179514888445851343414684449289    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974    -0.97339304358798864155334885052367  0.00045622160020938926027664129392749
  -0.79946736843215662396026599798974    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974    -0.97339304358798864155334885052367  0.00045622160020938926027664129392749
  -0.79946736843215662396026599798974    -0.97339304358798864155334885052367     0.37179514888445851343414684449289    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
  -0.97339304358798864155334885052367    -0.79946736843215662396026599798974     0.37179514888445851343414684449289    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
  -0.79946736843215662396026599798974    -0.79946736843215662396026599798974     0.37179514888445851343414684449289    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
  -0.79946736843215662396026599798974     0.37179514888445851343414684449289    -0.97339304358798864155334885052367    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
   0.37179514888445851343414684449289    -0.79946736843215662396026599798974    -0.97339304358798864155334885052367    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
  -0.79946736843215662396026599798974    -0.79946736843215662396026599798974    -0.97339304358798864155334885052367    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
  -0.97339304358798864155334885052367     0.37179514888445851343414684449289    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
  -0.79946736843215662396026599798974     0.37179514888445851343414684449289    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
   0.37179514888445851343414684449289    -0.97339304358798864155334885052367    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
  -0.79946736843215662396026599798974    -0.97339304358798864155334885052367    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
   0.37179514888445851343414684449289    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
  -0.97339304358798864155334885052367    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974    -0.79946736843215662396026599798974  0.00045622160020938926027664129392749
  -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    -0.90371480814094776788565458878646    0.090652566638425622461576746217104   0.0022133381597279819527202209456412
  -0.72897925283249261819197405247688    -0.90371480814094776788565458878646    -0.72897925283249261819197405247688    0.090652566638425622461576746217104   0.0022133381597279819527202209456412
  -0.90371480814094776788565458878646    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    0.090652566638425622461576746217104   0.0022133381597279819527202209456412
  -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    0.090652566638425622461576746217104   0.0022133381597279819527202209456412
  -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    0.090652566638425622461576746217104    -0.90371480814094776788565458878646   0.0022133381597279819527202209456412
  -0.72897925283249261819197405247688    0.090652566638425622461576746217104    -0.72897925283249261819197405247688    -0.90371480814094776788565458878646   0.0022133381597279819527202209456412
  0.090652566638425622461576746217104    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    -0.90371480814094776788565458878646   0.0022133381597279819527202209456412
  -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    -0.90371480814094776788565458878646   0.0022133381597279819527202209456412
  -0.72897925283249261819197405247688    -0.90371480814094776788565458878646    0.090652566638425622461576746217104    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
  -0.90371480814094776788565458878646    -0.72897925283249261819197405247688    0.090652566638425622461576746217104    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
  -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    0.090652566638425622461576746217104    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
  -0.72897925283249261819197405247688    0.090652566638425622461576746217104    -0.90371480814094776788565458878646    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
  0.090652566638425622461576746217104    -0.72897925283249261819197405247688    -0.90371480814094776788565458878646    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
  -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    -0.90371480814094776788565458878646    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
  -0.90371480814094776788565458878646    0.090652566638425622461576746217104    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
  -0.72897925283249261819197405247688    0.090652566638425622461576746217104    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
  0.090652566638425622461576746217104    -0.90371480814094776788565458878646    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
  -0.72897925283249261819197405247688    -0.90371480814094776788565458878646    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
  0.090652566638425622461576746217104    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
  -0.90371480814094776788565458878646    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688    -0.72897925283249261819197405247688   0.0022133381597279819527202209456412
   -0.4591302099050188764288413514355     -0.4591302099050188764288413514355    -0.90834438914565384617243035359616    -0.71426498113928952454104559209734   0.0013908091953323463506180837565308
   -0.4591302099050188764288413514355    -0.90834438914565384617243035359616     -0.4591302099050188764288413514355    -0.71426498113928952454104559209734   0.0013908091953323463506180837565308
  -0.90834438914565384617243035359616     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355    -0.71426498113928952454104559209734   0.0013908091953323463506180837565308
   -0.4591302099050188764288413514355     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355    -0.71426498113928952454104559209734   0.0013908091953323463506180837565308
   -0.4591302099050188764288413514355     -0.4591302099050188764288413514355    -0.71426498113928952454104559209734    -0.90834438914565384617243035359616   0.0013908091953323463506180837565308
   -0.4591302099050188764288413514355    -0.71426498113928952454104559209734     -0.4591302099050188764288413514355    -0.90834438914565384617243035359616   0.0013908091953323463506180837565308
  -0.71426498113928952454104559209734     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355    -0.90834438914565384617243035359616   0.0013908091953323463506180837565308
   -0.4591302099050188764288413514355     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355    -0.90834438914565384617243035359616   0.0013908091953323463506180837565308
   -0.4591302099050188764288413514355    -0.90834438914565384617243035359616    -0.71426498113928952454104559209734     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
  -0.90834438914565384617243035359616     -0.4591302099050188764288413514355    -0.71426498113928952454104559209734     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
   -0.4591302099050188764288413514355     -0.4591302099050188764288413514355    -0.71426498113928952454104559209734     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
   -0.4591302099050188764288413514355    -0.71426498113928952454104559209734    -0.90834438914565384617243035359616     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
  -0.71426498113928952454104559209734     -0.4591302099050188764288413514355    -0.90834438914565384617243035359616     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
   -0.4591302099050188764288413514355     -0.4591302099050188764288413514355    -0.90834438914565384617243035359616     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
  -0.90834438914565384617243035359616    -0.71426498113928952454104559209734     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
   -0.4591302099050188764288413514355    -0.71426498113928952454104559209734     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
  -0.71426498113928952454104559209734    -0.90834438914565384617243035359616     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
   -0.4591302099050188764288413514355    -0.90834438914565384617243035359616     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
  -0.71426498113928952454104559209734     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
  -0.90834438914565384617243035359616     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355     -0.4591302099050188764288413514355   0.0013908091953323463506180837565308
  -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.99999999952006080136705337818888    -0.80477003929391745425851280920856  0.00038179637001577521249721243507536
  -0.39840998706200724812481127086752    -0.99999999952006080136705337818888    -0.39840998706200724812481127086752    -0.80477003929391745425851280920856  0.00038179637001577521249721243507536
  -0.99999999952006080136705337818888    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.80477003929391745425851280920856  0.00038179637001577521249721243507536
  -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.80477003929391745425851280920856  0.00038179637001577521249721243507536
  -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.80477003929391745425851280920856    -0.99999999952006080136705337818888  0.00038179637001577521249721243507536
  -0.39840998706200724812481127086752    -0.80477003929391745425851280920856    -0.39840998706200724812481127086752    -0.99999999952006080136705337818888  0.00038179637001577521249721243507536
  -0.80477003929391745425851280920856    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.99999999952006080136705337818888  0.00038179637001577521249721243507536
  -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.99999999952006080136705337818888  0.00038179637001577521249721243507536
  -0.39840998706200724812481127086752    -0.99999999952006080136705337818888    -0.80477003929391745425851280920856    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.99999999952006080136705337818888    -0.39840998706200724812481127086752    -0.80477003929391745425851280920856    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.80477003929391745425851280920856    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.39840998706200724812481127086752    -0.80477003929391745425851280920856    -0.99999999952006080136705337818888    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.80477003929391745425851280920856    -0.39840998706200724812481127086752    -0.99999999952006080136705337818888    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.99999999952006080136705337818888    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.99999999952006080136705337818888    -0.80477003929391745425851280920856    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.39840998706200724812481127086752    -0.80477003929391745425851280920856    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.80477003929391745425851280920856    -0.99999999952006080136705337818888    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.39840998706200724812481127086752    -0.99999999952006080136705337818888    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.80477003929391745425851280920856    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.99999999952006080136705337818888    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752    -0.39840998706200724812481127086752  0.00038179637001577521249721243507536
  -0.98071820446707857834254115041634    -0.47412728342861668238527550810386    -0.47412728342861668238527550810386   -0.090309024208609478544366682959597  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386   -0.090309024208609478544366682959597  0.00030168848954491041559826861143153
  -0.98071820446707857834254115041634    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386   -0.090309024208609478544366682959597  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634   -0.090309024208609478544366682959597  0.00030168848954491041559826861143153
  -0.98071820446707857834254115041634    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634   -0.090309024208609478544366682959597  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386    -0.98071820446707857834254115041634    -0.98071820446707857834254115041634   -0.090309024208609478544366682959597  0.00030168848954491041559826861143153
  -0.98071820446707857834254115041634    -0.47412728342861668238527550810386   -0.090309024208609478544366682959597    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386    -0.98071820446707857834254115041634   -0.090309024208609478544366682959597    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
  -0.98071820446707857834254115041634    -0.98071820446707857834254115041634   -0.090309024208609478544366682959597    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
  -0.98071820446707857834254115041634   -0.090309024208609478544366682959597    -0.47412728342861668238527550810386    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
 -0.090309024208609478544366682959597    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
  -0.98071820446707857834254115041634    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386   -0.090309024208609478544366682959597    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
  -0.98071820446707857834254115041634   -0.090309024208609478544366682959597    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
 -0.090309024208609478544366682959597    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
  -0.98071820446707857834254115041634    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
 -0.090309024208609478544366682959597    -0.98071820446707857834254115041634    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386    -0.98071820446707857834254115041634    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386    -0.47412728342861668238527550810386   -0.090309024208609478544366682959597    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
  -0.98071820446707857834254115041634    -0.47412728342861668238527550810386   -0.090309024208609478544366682959597    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386    -0.98071820446707857834254115041634   -0.090309024208609478544366682959597    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386   -0.090309024208609478544366682959597    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
  -0.98071820446707857834254115041634   -0.090309024208609478544366682959597    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
 -0.090309024208609478544366682959597    -0.47412728342861668238527550810386    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
  -0.98071820446707857834254115041634    -0.47412728342861668238527550810386    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
 -0.090309024208609478544366682959597    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386    -0.98071820446707857834254115041634    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386   -0.090309024208609478544366682959597    -0.98071820446707857834254115041634    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
 -0.090309024208609478544366682959597    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
  -0.47412728342861668238527550810386    -0.47412728342861668238527550810386    -0.98071820446707857834254115041634    -0.98071820446707857834254115041634  0.00030168848954491041559826861143153
  -0.97349572126764499562164244995582    -0.09698100189186379198569699439228    -0.09698100189186379198569699439228     -0.8590465536809824247853211113038   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228     -0.8590465536809824247853211113038   0.0002371477165419416638662344363153
  -0.97349572126764499562164244995582    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228     -0.8590465536809824247853211113038   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582     -0.8590465536809824247853211113038   0.0002371477165419416638662344363153
  -0.97349572126764499562164244995582    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582     -0.8590465536809824247853211113038   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228    -0.97349572126764499562164244995582    -0.97349572126764499562164244995582     -0.8590465536809824247853211113038   0.0002371477165419416638662344363153
  -0.97349572126764499562164244995582    -0.09698100189186379198569699439228     -0.8590465536809824247853211113038    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228    -0.97349572126764499562164244995582     -0.8590465536809824247853211113038    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
  -0.97349572126764499562164244995582    -0.97349572126764499562164244995582     -0.8590465536809824247853211113038    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
  -0.97349572126764499562164244995582     -0.8590465536809824247853211113038    -0.09698100189186379198569699439228    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
   -0.8590465536809824247853211113038    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
  -0.97349572126764499562164244995582    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228     -0.8590465536809824247853211113038    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
  -0.97349572126764499562164244995582     -0.8590465536809824247853211113038    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
   -0.8590465536809824247853211113038    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
  -0.97349572126764499562164244995582    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
   -0.8590465536809824247853211113038    -0.97349572126764499562164244995582    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228    -0.97349572126764499562164244995582    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228    -0.09698100189186379198569699439228     -0.8590465536809824247853211113038    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
  -0.97349572126764499562164244995582    -0.09698100189186379198569699439228     -0.8590465536809824247853211113038    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228    -0.97349572126764499562164244995582     -0.8590465536809824247853211113038    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228     -0.8590465536809824247853211113038    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
  -0.97349572126764499562164244995582     -0.8590465536809824247853211113038    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
   -0.8590465536809824247853211113038    -0.09698100189186379198569699439228    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
  -0.97349572126764499562164244995582    -0.09698100189186379198569699439228    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
   -0.8590465536809824247853211113038    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228    -0.97349572126764499562164244995582    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228     -0.8590465536809824247853211113038    -0.97349572126764499562164244995582    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
   -0.8590465536809824247853211113038    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
  -0.09698100189186379198569699439228    -0.09698100189186379198569699439228    -0.97349572126764499562164244995582    -0.97349572126764499562164244995582   0.0002371477165419416638662344363153
  -0.95369789116351196839674120490341     -0.6523582978486250392627134241117     -0.6523582978486250392627134241117     0.21211237802427401531890925803022  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117     0.21211237802427401531890925803022  0.00076005414876799337650438504064642
  -0.95369789116351196839674120490341    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117     0.21211237802427401531890925803022  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341     0.21211237802427401531890925803022  0.00076005414876799337650438504064642
  -0.95369789116351196839674120490341     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341     0.21211237802427401531890925803022  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117    -0.95369789116351196839674120490341    -0.95369789116351196839674120490341     0.21211237802427401531890925803022  0.00076005414876799337650438504064642
  -0.95369789116351196839674120490341     -0.6523582978486250392627134241117     0.21211237802427401531890925803022     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117    -0.95369789116351196839674120490341     0.21211237802427401531890925803022     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
  -0.95369789116351196839674120490341    -0.95369789116351196839674120490341     0.21211237802427401531890925803022     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
  -0.95369789116351196839674120490341     0.21211237802427401531890925803022     -0.6523582978486250392627134241117     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
   0.21211237802427401531890925803022    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
  -0.95369789116351196839674120490341    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117     0.21211237802427401531890925803022    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
  -0.95369789116351196839674120490341     0.21211237802427401531890925803022    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
   0.21211237802427401531890925803022     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
  -0.95369789116351196839674120490341     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
   0.21211237802427401531890925803022    -0.95369789116351196839674120490341    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117    -0.95369789116351196839674120490341    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117     -0.6523582978486250392627134241117     0.21211237802427401531890925803022    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
  -0.95369789116351196839674120490341     -0.6523582978486250392627134241117     0.21211237802427401531890925803022    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117    -0.95369789116351196839674120490341     0.21211237802427401531890925803022    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117     0.21211237802427401531890925803022     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
  -0.95369789116351196839674120490341     0.21211237802427401531890925803022     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
   0.21211237802427401531890925803022     -0.6523582978486250392627134241117     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
  -0.95369789116351196839674120490341     -0.6523582978486250392627134241117     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
   0.21211237802427401531890925803022    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117    -0.95369789116351196839674120490341     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117     0.21211237802427401531890925803022    -0.95369789116351196839674120490341    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
   0.21211237802427401531890925803022     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
   -0.6523582978486250392627134241117     -0.6523582978486250392627134241117    -0.95369789116351196839674120490341    -0.95369789116351196839674120490341  0.00076005414876799337650438504064642
  -0.92373063571957466796794259645375    -0.81286712956365830612413779046673    -0.81286712956365830612413779046673     0.47319553056646594818416077384097  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673     0.47319553056646594818416077384097  0.00034971750562327633547755118954793
  -0.92373063571957466796794259645375    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673     0.47319553056646594818416077384097  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375     0.47319553056646594818416077384097  0.00034971750562327633547755118954793
  -0.92373063571957466796794259645375    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375     0.47319553056646594818416077384097  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673    -0.92373063571957466796794259645375    -0.92373063571957466796794259645375     0.47319553056646594818416077384097  0.00034971750562327633547755118954793
  -0.92373063571957466796794259645375    -0.81286712956365830612413779046673     0.47319553056646594818416077384097    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673    -0.92373063571957466796794259645375     0.47319553056646594818416077384097    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
  -0.92373063571957466796794259645375    -0.92373063571957466796794259645375     0.47319553056646594818416077384097    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
  -0.92373063571957466796794259645375     0.47319553056646594818416077384097    -0.81286712956365830612413779046673    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
   0.47319553056646594818416077384097    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
  -0.92373063571957466796794259645375    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673     0.47319553056646594818416077384097    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
  -0.92373063571957466796794259645375     0.47319553056646594818416077384097    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
   0.47319553056646594818416077384097    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
  -0.92373063571957466796794259645375    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
   0.47319553056646594818416077384097    -0.92373063571957466796794259645375    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673    -0.92373063571957466796794259645375    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673    -0.81286712956365830612413779046673     0.47319553056646594818416077384097    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
  -0.92373063571957466796794259645375    -0.81286712956365830612413779046673     0.47319553056646594818416077384097    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673    -0.92373063571957466796794259645375     0.47319553056646594818416077384097    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673     0.47319553056646594818416077384097    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
  -0.92373063571957466796794259645375     0.47319553056646594818416077384097    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
   0.47319553056646594818416077384097    -0.81286712956365830612413779046673    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
  -0.92373063571957466796794259645375    -0.81286712956365830612413779046673    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
   0.47319553056646594818416077384097    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673    -0.92373063571957466796794259645375    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673     0.47319553056646594818416077384097    -0.92373063571957466796794259645375    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
   0.47319553056646594818416077384097    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
  -0.81286712956365830612413779046673    -0.81286712956365830612413779046673    -0.92373063571957466796794259645375    -0.92373063571957466796794259645375  0.00034971750562327633547755118954793
  -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.58782049205294336425928036218344    -0.23495866709683996034010603318748    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.23495866709683996034010603318748    0.002669916800664455420306802827111
  -0.79470017439863665557066662122282    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.23495866709683996034010603318748    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.23495866709683996034010603318748    0.002669916800664455420306802827111
  -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.23495866709683996034010603318748    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.79470017439863665557066662122282    -0.23495866709683996034010603318748    0.002669916800664455420306802827111
  -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.23495866709683996034010603318748    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.23495866709683996034010603318748    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.79470017439863665557066662122282    -0.79470017439863665557066662122282    -0.23495866709683996034010603318748    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.79470017439863665557066662122282    -0.23495866709683996034010603318748    -0.58782049205294336425928036218344    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.23495866709683996034010603318748    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.79470017439863665557066662122282    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.23495866709683996034010603318748    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.79470017439863665557066662122282    -0.23495866709683996034010603318748    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.23495866709683996034010603318748    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.23495866709683996034010603318748    -0.79470017439863665557066662122282    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.58782049205294336425928036218344    -0.23495866709683996034010603318748    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.23495866709683996034010603318748    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.23495866709683996034010603318748    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.23495866709683996034010603318748    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.79470017439863665557066662122282    -0.23495866709683996034010603318748    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.23495866709683996034010603318748    -0.58782049205294336425928036218344    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.23495866709683996034010603318748    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.23495866709683996034010603318748    -0.79470017439863665557066662122282    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.23495866709683996034010603318748    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.58782049205294336425928036218344    -0.58782049205294336425928036218344    -0.79470017439863665557066662122282    -0.79470017439863665557066662122282    0.002669916800664455420306802827111
  -0.97863036987166703828330116368783    -0.78917733431323081356299756082282    -0.38984938861261083565427114146374     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.38984938861261083565427114146374    -0.78917733431323081356299756082282     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783     0.13628746266917572578387102966222  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.78917733431323081356299756082282     0.13628746266917572578387102966222    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282    -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.78917733431323081356299756082282    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282     0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.38984938861261083565427114146374     0.13628746266917572578387102966222    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374    -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.38984938861261083565427114146374    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374     0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282    -0.38984938861261083565427114146374     0.13628746266917572578387102966222    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.38984938861261083565427114146374     0.13628746266917572578387102966222    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374    -0.78917733431323081356299756082282     0.13628746266917572578387102966222    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.78917733431323081356299756082282     0.13628746266917572578387102966222    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374    -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282    -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282     0.13628746266917572578387102966222    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.78917733431323081356299756082282    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.78917733431323081356299756082282    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282    -0.97863036987166703828330116368783    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374     0.13628746266917572578387102966222    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783     0.13628746266917572578387102966222    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.38984938861261083565427114146374    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.97863036987166703828330116368783    -0.38984938861261083565427114146374    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374    -0.97863036987166703828330116368783    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374     0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282     0.13628746266917572578387102966222    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.78917733431323081356299756082282    -0.38984938861261083565427114146374    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
   0.13628746266917572578387102966222    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.38984938861261083565427114146374    -0.78917733431323081356299756082282    -0.97863036987166703828330116368783    -0.97863036987166703828330116368783  0.00025945556102955099173835416431525
  -0.97484001790323201607755664507759     -0.8671077310793334987185862088688    -0.68902896963861916786166241719568     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.68902896963861916786166241719568     -0.8671077310793334987185862088688     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759     0.50581673652441669873536191621967  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759     -0.8671077310793334987185862088688     0.50581673652441669873536191621967    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688    -0.97484001790323201607755664507759     0.50581673652441669873536191621967    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.97484001790323201607755664507759     0.50581673652441669873536191621967    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759     0.50581673652441669873536191621967     -0.8671077310793334987185862088688    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688     0.50581673652441669873536191621967    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759     0.50581673652441669873536191621967    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.68902896963861916786166241719568     0.50581673652441669873536191621967     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568    -0.97484001790323201607755664507759     0.50581673652441669873536191621967     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.97484001790323201607755664507759     0.50581673652441669873536191621967     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759     0.50581673652441669873536191621967    -0.68902896963861916786166241719568     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568     0.50581673652441669873536191621967    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759     0.50581673652441669873536191621967    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688    -0.68902896963861916786166241719568     0.50581673652441669873536191621967    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.68902896963861916786166241719568     0.50581673652441669873536191621967    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568     -0.8671077310793334987185862088688     0.50581673652441669873536191621967    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759     -0.8671077310793334987185862088688     0.50581673652441669873536191621967    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568    -0.97484001790323201607755664507759     0.50581673652441669873536191621967    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688    -0.97484001790323201607755664507759     0.50581673652441669873536191621967    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688     0.50581673652441669873536191621967    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759     0.50581673652441669873536191621967    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967     -0.8671077310793334987185862088688    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759     -0.8671077310793334987185862088688    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688    -0.97484001790323201607755664507759    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568     0.50581673652441669873536191621967     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759     0.50581673652441669873536191621967     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967    -0.68902896963861916786166241719568     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.97484001790323201607755664507759    -0.68902896963861916786166241719568     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568    -0.97484001790323201607755664507759     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568     0.50581673652441669873536191621967    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688     0.50581673652441669873536191621967    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
   -0.8671077310793334987185862088688    -0.68902896963861916786166241719568    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
   0.50581673652441669873536191621967     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.68902896963861916786166241719568     -0.8671077310793334987185862088688    -0.97484001790323201607755664507759    -0.97484001790323201607755664507759  0.00021718144619529366491659322238571
  -0.93307363295660602732714291440293    -0.96261271953178540627673305380773    -0.29799243085659508729965290992992     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.29799243085659508729965290992992    -0.96261271953178540627673305380773     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293     0.12675241630159254823067179254351   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.96261271953178540627673305380773     0.12675241630159254823067179254351    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773    -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.96261271953178540627673305380773    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773     0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.29799243085659508729965290992992     0.12675241630159254823067179254351    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992    -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.29799243085659508729965290992992    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992     0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773    -0.29799243085659508729965290992992     0.12675241630159254823067179254351    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.29799243085659508729965290992992     0.12675241630159254823067179254351    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992    -0.96261271953178540627673305380773     0.12675241630159254823067179254351    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.96261271953178540627673305380773     0.12675241630159254823067179254351    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992    -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773    -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773     0.12675241630159254823067179254351    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.96261271953178540627673305380773    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.96261271953178540627673305380773    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773    -0.93307363295660602732714291440293    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992     0.12675241630159254823067179254351    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293     0.12675241630159254823067179254351    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.29799243085659508729965290992992    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.93307363295660602732714291440293    -0.29799243085659508729965290992992    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992    -0.93307363295660602732714291440293    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992     0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773     0.12675241630159254823067179254351    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.96261271953178540627673305380773    -0.29799243085659508729965290992992    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
   0.12675241630159254823067179254351    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.29799243085659508729965290992992    -0.96261271953178540627673305380773    -0.93307363295660602732714291440293    -0.93307363295660602732714291440293   0.0001469327803128745626265984332245
  -0.89535330208857105481297471190358    -0.71519548745342539032747058921758    -0.42758726666707277188538562981086   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.42758726666707277188538562981086    -0.71519548745342539032747058921758   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.71519548745342539032747058921758   -0.066510641702359728161194357164396    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.71519548745342539032747058921758    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.42758726666707277188538562981086   -0.066510641702359728161194357164396    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.42758726666707277188538562981086    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758    -0.42758726666707277188538562981086   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.42758726666707277188538562981086   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086    -0.71519548745342539032747058921758   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.71519548745342539032747058921758   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758    -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758   -0.066510641702359728161194357164396    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.71519548745342539032747058921758    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.71519548745342539032747058921758    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758    -0.89535330208857105481297471190358    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086   -0.066510641702359728161194357164396    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358   -0.066510641702359728161194357164396    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.42758726666707277188538562981086    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.89535330208857105481297471190358    -0.42758726666707277188538562981086    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086    -0.89535330208857105481297471190358    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758   -0.066510641702359728161194357164396    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.71519548745342539032747058921758    -0.42758726666707277188538562981086    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
 -0.066510641702359728161194357164396    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.42758726666707277188538562981086    -0.71519548745342539032747058921758    -0.89535330208857105481297471190358    -0.89535330208857105481297471190358   0.0016070941669201271026460901111382
  -0.83970086817296468805691586172358    -0.99684729747062565918089607232058    -0.55931058667580299369157101924756      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.55931058667580299369157101924756    -0.99684729747062565918089607232058      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358      0.2355596204923580289862988150153  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.99684729747062565918089607232058      0.2355596204923580289862988150153    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058    -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.99684729747062565918089607232058    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058      0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.55931058667580299369157101924756      0.2355596204923580289862988150153    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756    -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.55931058667580299369157101924756    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756      0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058    -0.55931058667580299369157101924756      0.2355596204923580289862988150153    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.55931058667580299369157101924756      0.2355596204923580289862988150153    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756    -0.99684729747062565918089607232058      0.2355596204923580289862988150153    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.99684729747062565918089607232058      0.2355596204923580289862988150153    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756    -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058    -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058      0.2355596204923580289862988150153    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.99684729747062565918089607232058    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.99684729747062565918089607232058    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058    -0.83970086817296468805691586172358    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756      0.2355596204923580289862988150153    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358      0.2355596204923580289862988150153    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.55931058667580299369157101924756    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.83970086817296468805691586172358    -0.55931058667580299369157101924756    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756    -0.83970086817296468805691586172358    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756      0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058      0.2355596204923580289862988150153    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.99684729747062565918089607232058    -0.55931058667580299369157101924756    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
    0.2355596204923580289862988150153    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.55931058667580299369157101924756    -0.99684729747062565918089607232058    -0.83970086817296468805691586172358    -0.83970086817296468805691586172358  0.00036083863337073627838095891516518
  -0.83021068963210124307347494579316    -0.98149523139792995582024314380979    -0.29387535628443436401168850078632   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.29387535628443436401168850078632    -0.98149523139792995582024314380979   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.98149523139792995582024314380979   -0.064208033053433194021118463817574    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.98149523139792995582024314380979    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.29387535628443436401168850078632   -0.064208033053433194021118463817574    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.29387535628443436401168850078632    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979    -0.29387535628443436401168850078632   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.29387535628443436401168850078632   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632    -0.98149523139792995582024314380979   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.98149523139792995582024314380979   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979    -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979   -0.064208033053433194021118463817574    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.98149523139792995582024314380979    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.98149523139792995582024314380979    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979    -0.83021068963210124307347494579316    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632   -0.064208033053433194021118463817574    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316   -0.064208033053433194021118463817574    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.29387535628443436401168850078632    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.83021068963210124307347494579316    -0.29387535628443436401168850078632    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632    -0.83021068963210124307347494579316    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979   -0.064208033053433194021118463817574    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.98149523139792995582024314380979    -0.29387535628443436401168850078632    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
 -0.064208033053433194021118463817574    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
  -0.29387535628443436401168850078632    -0.98149523139792995582024314380979    -0.83021068963210124307347494579316    -0.83021068963210124307347494579316  0.00044133736723413424225968814052594
    -0.683777127301669276817103931645    -0.94946502670497739887274721840285     -0.4286203615370578855643383086151    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285      -0.683777127301669276817103931645     -0.4286203615370578855643383086151    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645      -0.683777127301669276817103931645     -0.4286203615370578855643383086151    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645     -0.4286203615370578855643383086151    -0.94946502670497739887274721840285    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151      -0.683777127301669276817103931645    -0.94946502670497739887274721840285    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645      -0.683777127301669276817103931645    -0.94946502670497739887274721840285    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285     -0.4286203615370578855643383086151      -0.683777127301669276817103931645    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645     -0.4286203615370578855643383086151      -0.683777127301669276817103931645    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151    -0.94946502670497739887274721840285      -0.683777127301669276817103931645    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645    -0.94946502670497739887274721840285      -0.683777127301669276817103931645    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151      -0.683777127301669276817103931645      -0.683777127301669276817103931645    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285      -0.683777127301669276817103931645      -0.683777127301669276817103931645    -0.25436035715462616192870660969205   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645    -0.94946502670497739887274721840285    -0.25436035715462616192870660969205     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285      -0.683777127301669276817103931645    -0.25436035715462616192870660969205     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645      -0.683777127301669276817103931645    -0.25436035715462616192870660969205     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645    -0.25436035715462616192870660969205    -0.94946502670497739887274721840285     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205      -0.683777127301669276817103931645    -0.94946502670497739887274721840285     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645      -0.683777127301669276817103931645    -0.94946502670497739887274721840285     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285    -0.25436035715462616192870660969205      -0.683777127301669276817103931645     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645    -0.25436035715462616192870660969205      -0.683777127301669276817103931645     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205    -0.94946502670497739887274721840285      -0.683777127301669276817103931645     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645    -0.94946502670497739887274721840285      -0.683777127301669276817103931645     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205      -0.683777127301669276817103931645      -0.683777127301669276817103931645     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285      -0.683777127301669276817103931645      -0.683777127301669276817103931645     -0.4286203615370578855643383086151   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645     -0.4286203615370578855643383086151    -0.25436035715462616192870660969205    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151      -0.683777127301669276817103931645    -0.25436035715462616192870660969205    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645      -0.683777127301669276817103931645    -0.25436035715462616192870660969205    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645    -0.25436035715462616192870660969205     -0.4286203615370578855643383086151    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205      -0.683777127301669276817103931645     -0.4286203615370578855643383086151    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645      -0.683777127301669276817103931645     -0.4286203615370578855643383086151    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151    -0.25436035715462616192870660969205      -0.683777127301669276817103931645    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645    -0.25436035715462616192870660969205      -0.683777127301669276817103931645    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205     -0.4286203615370578855643383086151      -0.683777127301669276817103931645    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645     -0.4286203615370578855643383086151      -0.683777127301669276817103931645    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205      -0.683777127301669276817103931645      -0.683777127301669276817103931645    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151      -0.683777127301669276817103931645      -0.683777127301669276817103931645    -0.94946502670497739887274721840285   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285     -0.4286203615370578855643383086151    -0.25436035715462616192870660969205      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645     -0.4286203615370578855643383086151    -0.25436035715462616192870660969205      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151    -0.94946502670497739887274721840285    -0.25436035715462616192870660969205      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645    -0.94946502670497739887274721840285    -0.25436035715462616192870660969205      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151      -0.683777127301669276817103931645    -0.25436035715462616192870660969205      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285      -0.683777127301669276817103931645    -0.25436035715462616192870660969205      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285    -0.25436035715462616192870660969205     -0.4286203615370578855643383086151      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645    -0.25436035715462616192870660969205     -0.4286203615370578855643383086151      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205    -0.94946502670497739887274721840285     -0.4286203615370578855643383086151      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645    -0.94946502670497739887274721840285     -0.4286203615370578855643383086151      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205      -0.683777127301669276817103931645     -0.4286203615370578855643383086151      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285      -0.683777127301669276817103931645     -0.4286203615370578855643383086151      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151    -0.25436035715462616192870660969205    -0.94946502670497739887274721840285      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645    -0.25436035715462616192870660969205    -0.94946502670497739887274721840285      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205     -0.4286203615370578855643383086151    -0.94946502670497739887274721840285      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
    -0.683777127301669276817103931645     -0.4286203615370578855643383086151    -0.94946502670497739887274721840285      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205      -0.683777127301669276817103931645    -0.94946502670497739887274721840285      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151      -0.683777127301669276817103931645    -0.94946502670497739887274721840285      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151    -0.25436035715462616192870660969205      -0.683777127301669276817103931645      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285    -0.25436035715462616192870660969205      -0.683777127301669276817103931645      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205     -0.4286203615370578855643383086151      -0.683777127301669276817103931645      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
  -0.94946502670497739887274721840285     -0.4286203615370578855643383086151      -0.683777127301669276817103931645      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
  -0.25436035715462616192870660969205    -0.94946502670497739887274721840285      -0.683777127301669276817103931645      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
   -0.4286203615370578855643383086151    -0.94946502670497739887274721840285      -0.683777127301669276817103931645      -0.683777127301669276817103931645   0.0013060124187477039829923560669553
   -0.5742035231273777780071292884337    -0.98220415178715623411066758975359     -0.8128061002599465399383374328894   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.8128061002599465399383374328894    -0.98220415178715623411066758975359   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337    -0.98220415178715623411066758975359   -0.056582701698141669936736400489616     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337   -0.056582701698141669936736400489616    -0.98220415178715623411066758975359     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.8128061002599465399383374328894   -0.056582701698141669936736400489616    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337   -0.056582701698141669936736400489616     -0.8128061002599465399383374328894    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359     -0.8128061002599465399383374328894   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.8128061002599465399383374328894   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894    -0.98220415178715623411066758975359   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337    -0.98220415178715623411066758975359   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359     -0.5742035231273777780071292884337   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359   -0.056582701698141669936736400489616     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337   -0.056582701698141669936736400489616     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616    -0.98220415178715623411066758975359     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337    -0.98220415178715623411066758975359     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359     -0.5742035231273777780071292884337     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894   -0.056582701698141669936736400489616    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337   -0.056582701698141669936736400489616    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616     -0.8128061002599465399383374328894    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.5742035231273777780071292884337     -0.8128061002599465399383374328894    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894     -0.5742035231273777780071292884337    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359   -0.056582701698141669936736400489616     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
  -0.98220415178715623411066758975359     -0.8128061002599465399383374328894     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
 -0.056582701698141669936736400489616    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
   -0.8128061002599465399383374328894    -0.98220415178715623411066758975359     -0.5742035231273777780071292884337     -0.5742035231273777780071292884337  0.00083229421220553124302445393300557
  -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.91661864653314949993871055070142    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.98610321091747573895201174620223    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.62042551498240086669242812287026    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.98610321091747573895201174620223    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.62042551498240086669242812287026    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.91661864653314949993871055070142    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.91661864653314949993871055070142    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.98610321091747573895201174620223    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.62042551498240086669242812287026    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.98610321091747573895201174620223    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.62042551498240086669242812287026    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.62042551498240086669242812287026    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.91661864653314949993871055070142    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.23842631378348694720842479011304    -0.91661864653314949993871055070142    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.62042551498240086669242812287026    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.98610321091747573895201174620223    -0.91661864653314949993871055070142    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.62042551498240086669242812287026    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706
  -0.91661864653314949993871055070142    -0.98610321091747573895201174620223    -0.23842631378348694720842479011304    -0.23842631378348694720842479011304  0.00048806776754100812717715144561706

# Rule degree: 16 (1055 pts)
  -0.85847721140410962038380505428643    -0.85847721140410962038380505428643    -0.85847721140410962038380505428643     0.43390884561643848153522021714574   0.0010301702810530002925177805802122
  -0.85847721140410962038380505428643    -0.85847721140410962038380505428643     0.43390884561643848153522021714574    -0.85847721140410962038380505428643   0.0010301702810530002925177805802122
  -0.85847721140410962038380505428643     0.43390884561643848153522021714574    -0.85847721140410962038380505428643    -0.85847721140410962038380505428643   0.0010301702810530002925177805802122
   0.43390884561643848153522021714574    -0.85847721140410962038380505428643    -0.85847721140410962038380505428643    -0.85847721140410962038380505428643   0.0010301702810530002925177805802122
  -0.85847721140410962038380505428643    -0.85847721140410962038380505428643    -0.85847721140410962038380505428643    -0.85847721140410962038380505428643   0.0010301702810530002925177805802122
  -0.96701508072353569133278310486676    -0.96701508072353569133278310486676   -0.049477378914696463000825342699854   -0.049477378914696463000825342699854  0.00017227196659169101803971117435263
  -0.96701508072353569133278310486676   -0.049477378914696463000825342699854    -0.96701508072353569133278310486676   -0.049477378914696463000825342699854  0.00017227196659169101803971117435263
 -0.049477378914696463000825342699854    -0.96701508072353569133278310486676    -0.96701508072353569133278310486676   -0.049477378914696463000825342699854  0.00017227196659169101803971117435263
  -0.96701508072353569133278310486676    -0.96701508072353569133278310486676    -0.96701508072353569133278310486676   -0.049477378914696463000825342699854  0.00017227196659169101803971117435263
  -0.96701508072353569133278310486676   -0.049477378914696463000825342699854   -0.049477378914696463000825342699854    -0.96701508072353569133278310486676  0.00017227196659169101803971117435263
 -0.049477378914696463000825342699854    -0.96701508072353569133278310486676   -0.049477378914696463000825342699854    -0.96701508072353569133278310486676  0.00017227196659169101803971117435263
  -0.96701508072353569133278310486676    -0.96701508072353569133278310486676   -0.049477378914696463000825342699854    -0.96701508072353569133278310486676  0.00017227196659169101803971117435263
 -0.049477378914696463000825342699854   -0.049477378914696463000825342699854    -0.96701508072353569133278310486676    -0.96701508072353569133278310486676  0.00017227196659169101803971117435263
  -0.96701508072353569133278310486676   -0.049477378914696463000825342699854    -0.96701508072353569133278310486676    -0.96701508072353569133278310486676  0.00017227196659169101803971117435263
 -0.049477378914696463000825342699854    -0.96701508072353569133278310486676    -0.96701508072353569133278310486676    -0.96701508072353569133278310486676  0.00017227196659169101803971117435263
  -0.89269541177392939603933456293066    -0.89269541177392939603933456293066    -0.16095688233910590594099815560401    -0.16095688233910590594099815560401   0.0011739995977328047466591191591181
  -0.89269541177392939603933456293066    -0.16095688233910590594099815560401    -0.89269541177392939603933456293066    -0.16095688233910590594099815560401   0.0011739995977328047466591191591181
  -0.16095688233910590594099815560401    -0.89269541177392939603933456293066    -0.89269541177392939603933456293066    -0.16095688233910590594099815560401   0.0011739995977328047466591191591181
  -0.89269541177392939603933456293066    -0.89269541177392939603933456293066    -0.89269541177392939603933456293066    -0.16095688233910590594099815560401   0.0011739995977328047466591191591181
  -0.89269541177392939603933456293066    -0.16095688233910590594099815560401    -0.16095688233910590594099815560401    -0.89269541177392939603933456293066   0.0011739995977328047466591191591181
  -0.16095688233910590594099815560401    -0.89269541177392939603933456293066    -0.16095688233910590594099815560401    -0.89269541177392939603933456293066   0.0011739995977328047466591191591181
  -0.89269541177392939603933456293066    -0.89269541177392939603933456293066    -0.16095688233910590594099815560401    -0.89269541177392939603933456293066   0.0011739995977328047466591191591181
  -0.16095688233910590594099815560401    -0.16095688233910590594099815560401    -0.89269541177392939603933456293066    -0.89269541177392939603933456293066   0.0011739995977328047466591191591181
  -0.89269541177392939603933456293066    -0.16095688233910590594099815560401    -0.89269541177392939603933456293066    -0.89269541177392939603933456293066   0.0011739995977328047466591191591181
  -0.16095688233910590594099815560401    -0.89269541177392939603933456293066    -0.89269541177392939603933456293066    -0.89269541177392939603933456293066   0.0011739995977328047466591191591181
  -0.51537968922339029421928050395706    -0.51537968922339029421928050395706    -0.72693046616491455867107924406441    -0.72693046616491455867107924406441   0.0024158910528386735734441681199093
  -0.51537968922339029421928050395706    -0.72693046616491455867107924406441    -0.51537968922339029421928050395706    -0.72693046616491455867107924406441   0.0024158910528386735734441681199093
  -0.72693046616491455867107924406441    -0.51537968922339029421928050395706    -0.51537968922339029421928050395706    -0.72693046616491455867107924406441   0.0024158910528386735734441681199093
  -0.51537968922339029421928050395706    -0.51537968922339029421928050395706    -0.51537968922339029421928050395706    -0.72693046616491455867107924406441   0.0024158910528386735734441681199093
  -0.51537968922339029421928050395706    -0.72693046616491455867107924406441    -0.72693046616491455867107924406441    -0.51537968922339029421928050395706   0.0024158910528386735734441681199093
  -0.72693046616491455867107924406441    -0.51537968922339029421928050395706    -0.72693046616491455867107924406441    -0.51537968922339029421928050395706   0.0024158910528386735734441681199093
  -0.51537968922339029421928050395706    -0.51537968922339029421928050395706    -0.72693046616491455867107924406441    -0.51537968922339029421928050395706   0.0024158910528386735734441681199093
  -0.72693046616491455867107924406441    -0.72693046616491455867107924406441    -0.51537968922339029421928050395706    -0.51537968922339029421928050395706   0.0024158910528386735734441681199093
  -0.51537968922339029421928050395706    -0.72693046616491455867107924406441    -0.51537968922339029421928050395706    -0.51537968922339029421928050395706   0.0024158910528386735734441681199093
  -0.72693046616491455867107924406441    -0.51537968922339029421928050395706    -0.51537968922339029421928050395706    -0.51537968922339029421928050395706   0.0024158910528386735734441681199093
  -0.98857933557979429804222150704059    -0.98857933557979429804222150704059    -0.89468719591827011551301833050048     0.86042520265765300963968285162226  1.4882089833644354545906527825432e-05
  -0.98857933557979429804222150704059    -0.89468719591827011551301833050048    -0.98857933557979429804222150704059     0.86042520265765300963968285162226  1.4882089833644354545906527825432e-05
  -0.89468719591827011551301833050048    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059     0.86042520265765300963968285162226  1.4882089833644354545906527825432e-05
  -0.98857933557979429804222150704059    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059     0.86042520265765300963968285162226  1.4882089833644354545906527825432e-05
  -0.98857933557979429804222150704059    -0.98857933557979429804222150704059     0.86042520265765300963968285162226    -0.89468719591827011551301833050048  1.4882089833644354545906527825432e-05
  -0.98857933557979429804222150704059     0.86042520265765300963968285162226    -0.98857933557979429804222150704059    -0.89468719591827011551301833050048  1.4882089833644354545906527825432e-05
   0.86042520265765300963968285162226    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059    -0.89468719591827011551301833050048  1.4882089833644354545906527825432e-05
  -0.98857933557979429804222150704059    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059    -0.89468719591827011551301833050048  1.4882089833644354545906527825432e-05
  -0.98857933557979429804222150704059    -0.89468719591827011551301833050048     0.86042520265765300963968285162226    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
  -0.89468719591827011551301833050048    -0.98857933557979429804222150704059     0.86042520265765300963968285162226    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
  -0.98857933557979429804222150704059    -0.98857933557979429804222150704059     0.86042520265765300963968285162226    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
  -0.98857933557979429804222150704059     0.86042520265765300963968285162226    -0.89468719591827011551301833050048    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
   0.86042520265765300963968285162226    -0.98857933557979429804222150704059    -0.89468719591827011551301833050048    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
  -0.98857933557979429804222150704059    -0.98857933557979429804222150704059    -0.89468719591827011551301833050048    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
  -0.89468719591827011551301833050048     0.86042520265765300963968285162226    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
  -0.98857933557979429804222150704059     0.86042520265765300963968285162226    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
   0.86042520265765300963968285162226    -0.89468719591827011551301833050048    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
  -0.98857933557979429804222150704059    -0.89468719591827011551301833050048    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
   0.86042520265765300963968285162226    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
  -0.89468719591827011551301833050048    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059    -0.98857933557979429804222150704059  1.4882089833644354545906527825432e-05
   -0.9707981465433443625766750186356     -0.9707981465433443625766750186356    -0.35796741079993284447604962007292     0.27036185042996593220607467597973  0.00012766619434797709575271818830969
   -0.9707981465433443625766750186356    -0.35796741079993284447604962007292     -0.9707981465433443625766750186356     0.27036185042996593220607467597973  0.00012766619434797709575271818830969
  -0.35796741079993284447604962007292     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356     0.27036185042996593220607467597973  0.00012766619434797709575271818830969
   -0.9707981465433443625766750186356     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356     0.27036185042996593220607467597973  0.00012766619434797709575271818830969
   -0.9707981465433443625766750186356     -0.9707981465433443625766750186356     0.27036185042996593220607467597973    -0.35796741079993284447604962007292  0.00012766619434797709575271818830969
   -0.9707981465433443625766750186356     0.27036185042996593220607467597973     -0.9707981465433443625766750186356    -0.35796741079993284447604962007292  0.00012766619434797709575271818830969
   0.27036185042996593220607467597973     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356    -0.35796741079993284447604962007292  0.00012766619434797709575271818830969
   -0.9707981465433443625766750186356     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356    -0.35796741079993284447604962007292  0.00012766619434797709575271818830969
   -0.9707981465433443625766750186356    -0.35796741079993284447604962007292     0.27036185042996593220607467597973     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
  -0.35796741079993284447604962007292     -0.9707981465433443625766750186356     0.27036185042996593220607467597973     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
   -0.9707981465433443625766750186356     -0.9707981465433443625766750186356     0.27036185042996593220607467597973     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
   -0.9707981465433443625766750186356     0.27036185042996593220607467597973    -0.35796741079993284447604962007292     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
   0.27036185042996593220607467597973     -0.9707981465433443625766750186356    -0.35796741079993284447604962007292     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
   -0.9707981465433443625766750186356     -0.9707981465433443625766750186356    -0.35796741079993284447604962007292     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
  -0.35796741079993284447604962007292     0.27036185042996593220607467597973     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
   -0.9707981465433443625766750186356     0.27036185042996593220607467597973     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
   0.27036185042996593220607467597973    -0.35796741079993284447604962007292     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
   -0.9707981465433443625766750186356    -0.35796741079993284447604962007292     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
   0.27036185042996593220607467597973     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
  -0.35796741079993284447604962007292     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356     -0.9707981465433443625766750186356  0.00012766619434797709575271818830969
   -0.9664559678059282123964775583312     -0.9664559678059282123964775583312    -0.68933331902603761463412628684238     0.58870122244382225182355896183599  0.00016433152817144315826015921190774
   -0.9664559678059282123964775583312    -0.68933331902603761463412628684238     -0.9664559678059282123964775583312     0.58870122244382225182355896183599  0.00016433152817144315826015921190774
  -0.68933331902603761463412628684238     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312     0.58870122244382225182355896183599  0.00016433152817144315826015921190774
   -0.9664559678059282123964775583312     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312     0.58870122244382225182355896183599  0.00016433152817144315826015921190774
   -0.9664559678059282123964775583312     -0.9664559678059282123964775583312     0.58870122244382225182355896183599    -0.68933331902603761463412628684238  0.00016433152817144315826015921190774
   -0.9664559678059282123964775583312     0.58870122244382225182355896183599     -0.9664559678059282123964775583312    -0.68933331902603761463412628684238  0.00016433152817144315826015921190774
   0.58870122244382225182355896183599     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312    -0.68933331902603761463412628684238  0.00016433152817144315826015921190774
   -0.9664559678059282123964775583312     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312    -0.68933331902603761463412628684238  0.00016433152817144315826015921190774
   -0.9664559678059282123964775583312    -0.68933331902603761463412628684238     0.58870122244382225182355896183599     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
  -0.68933331902603761463412628684238     -0.9664559678059282123964775583312     0.58870122244382225182355896183599     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
   -0.9664559678059282123964775583312     -0.9664559678059282123964775583312     0.58870122244382225182355896183599     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
   -0.9664559678059282123964775583312     0.58870122244382225182355896183599    -0.68933331902603761463412628684238     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
   0.58870122244382225182355896183599     -0.9664559678059282123964775583312    -0.68933331902603761463412628684238     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
   -0.9664559678059282123964775583312     -0.9664559678059282123964775583312    -0.68933331902603761463412628684238     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
  -0.68933331902603761463412628684238     0.58870122244382225182355896183599     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
   -0.9664559678059282123964775583312     0.58870122244382225182355896183599     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
   0.58870122244382225182355896183599    -0.68933331902603761463412628684238     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
   -0.9664559678059282123964775583312    -0.68933331902603761463412628684238     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
   0.58870122244382225182355896183599     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
  -0.68933331902603761463412628684238     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312     -0.9664559678059282123964775583312  0.00016433152817144315826015921190774
  -0.93325662521525813081625819546708    -0.93325662521525813081625819546708      -0.414508108121089623140919201537     0.21427798376686401558969378793824    0.000356167554141474902633824819788
  -0.93325662521525813081625819546708      -0.414508108121089623140919201537    -0.93325662521525813081625819546708     0.21427798376686401558969378793824    0.000356167554141474902633824819788
    -0.414508108121089623140919201537    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708     0.21427798376686401558969378793824    0.000356167554141474902633824819788
  -0.93325662521525813081625819546708    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708     0.21427798376686401558969378793824    0.000356167554141474902633824819788
  -0.93325662521525813081625819546708    -0.93325662521525813081625819546708     0.21427798376686401558969378793824      -0.414508108121089623140919201537    0.000356167554141474902633824819788
  -0.93325662521525813081625819546708     0.21427798376686401558969378793824    -0.93325662521525813081625819546708      -0.414508108121089623140919201537    0.000356167554141474902633824819788
   0.21427798376686401558969378793824    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708      -0.414508108121089623140919201537    0.000356167554141474902633824819788
  -0.93325662521525813081625819546708    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708      -0.414508108121089623140919201537    0.000356167554141474902633824819788
  -0.93325662521525813081625819546708      -0.414508108121089623140919201537     0.21427798376686401558969378793824    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
    -0.414508108121089623140919201537    -0.93325662521525813081625819546708     0.21427798376686401558969378793824    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
  -0.93325662521525813081625819546708    -0.93325662521525813081625819546708     0.21427798376686401558969378793824    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
  -0.93325662521525813081625819546708     0.21427798376686401558969378793824      -0.414508108121089623140919201537    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
   0.21427798376686401558969378793824    -0.93325662521525813081625819546708      -0.414508108121089623140919201537    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
  -0.93325662521525813081625819546708    -0.93325662521525813081625819546708      -0.414508108121089623140919201537    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
    -0.414508108121089623140919201537     0.21427798376686401558969378793824    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
  -0.93325662521525813081625819546708     0.21427798376686401558969378793824    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
   0.21427798376686401558969378793824      -0.414508108121089623140919201537    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
  -0.93325662521525813081625819546708      -0.414508108121089623140919201537    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
   0.21427798376686401558969378793824    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
    -0.414508108121089623140919201537    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708    -0.93325662521525813081625819546708    0.000356167554141474902633824819788
   -0.9206673913137574467001250080159     -0.9206673913137574467001250080159    -0.98540188726429734217326589064411     0.74740406120556968227364091469181  6.7441285887586118109669580981965e-05
   -0.9206673913137574467001250080159    -0.98540188726429734217326589064411     -0.9206673913137574467001250080159     0.74740406120556968227364091469181  6.7441285887586118109669580981965e-05
  -0.98540188726429734217326589064411     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159     0.74740406120556968227364091469181  6.7441285887586118109669580981965e-05
   -0.9206673913137574467001250080159     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159     0.74740406120556968227364091469181  6.7441285887586118109669580981965e-05
   -0.9206673913137574467001250080159     -0.9206673913137574467001250080159     0.74740406120556968227364091469181    -0.98540188726429734217326589064411  6.7441285887586118109669580981965e-05
   -0.9206673913137574467001250080159     0.74740406120556968227364091469181     -0.9206673913137574467001250080159    -0.98540188726429734217326589064411  6.7441285887586118109669580981965e-05
   0.74740406120556968227364091469181     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159    -0.98540188726429734217326589064411  6.7441285887586118109669580981965e-05
   -0.9206673913137574467001250080159     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159    -0.98540188726429734217326589064411  6.7441285887586118109669580981965e-05
   -0.9206673913137574467001250080159    -0.98540188726429734217326589064411     0.74740406120556968227364091469181     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
  -0.98540188726429734217326589064411     -0.9206673913137574467001250080159     0.74740406120556968227364091469181     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
   -0.9206673913137574467001250080159     -0.9206673913137574467001250080159     0.74740406120556968227364091469181     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
   -0.9206673913137574467001250080159     0.74740406120556968227364091469181    -0.98540188726429734217326589064411     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
   0.74740406120556968227364091469181     -0.9206673913137574467001250080159    -0.98540188726429734217326589064411     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
   -0.9206673913137574467001250080159     -0.9206673913137574467001250080159    -0.98540188726429734217326589064411     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
  -0.98540188726429734217326589064411     0.74740406120556968227364091469181     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
   -0.9206673913137574467001250080159     0.74740406120556968227364091469181     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
   0.74740406120556968227364091469181    -0.98540188726429734217326589064411     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
   -0.9206673913137574467001250080159    -0.98540188726429734217326589064411     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
   0.74740406120556968227364091469181     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
  -0.98540188726429734217326589064411     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159     -0.9206673913137574467001250080159  6.7441285887586118109669580981965e-05
  -0.87519308097442747017755312496029    -0.87519308097442747017755312496029    -0.53119390745967205873074888741618     0.15677315038295446926340826229705  0.00047889816271799608808026758823046
  -0.87519308097442747017755312496029    -0.53119390745967205873074888741618    -0.87519308097442747017755312496029     0.15677315038295446926340826229705  0.00047889816271799608808026758823046
  -0.53119390745967205873074888741618    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029     0.15677315038295446926340826229705  0.00047889816271799608808026758823046
  -0.87519308097442747017755312496029    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029     0.15677315038295446926340826229705  0.00047889816271799608808026758823046
  -0.87519308097442747017755312496029    -0.87519308097442747017755312496029     0.15677315038295446926340826229705    -0.53119390745967205873074888741618  0.00047889816271799608808026758823046
  -0.87519308097442747017755312496029     0.15677315038295446926340826229705    -0.87519308097442747017755312496029    -0.53119390745967205873074888741618  0.00047889816271799608808026758823046
   0.15677315038295446926340826229705    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029    -0.53119390745967205873074888741618  0.00047889816271799608808026758823046
  -0.87519308097442747017755312496029    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029    -0.53119390745967205873074888741618  0.00047889816271799608808026758823046
  -0.87519308097442747017755312496029    -0.53119390745967205873074888741618     0.15677315038295446926340826229705    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
  -0.53119390745967205873074888741618    -0.87519308097442747017755312496029     0.15677315038295446926340826229705    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
  -0.87519308097442747017755312496029    -0.87519308097442747017755312496029     0.15677315038295446926340826229705    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
  -0.87519308097442747017755312496029     0.15677315038295446926340826229705    -0.53119390745967205873074888741618    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
   0.15677315038295446926340826229705    -0.87519308097442747017755312496029    -0.53119390745967205873074888741618    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
  -0.87519308097442747017755312496029    -0.87519308097442747017755312496029    -0.53119390745967205873074888741618    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
  -0.53119390745967205873074888741618     0.15677315038295446926340826229705    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
  -0.87519308097442747017755312496029     0.15677315038295446926340826229705    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
   0.15677315038295446926340826229705    -0.53119390745967205873074888741618    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
  -0.87519308097442747017755312496029    -0.53119390745967205873074888741618    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
   0.15677315038295446926340826229705    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
  -0.53119390745967205873074888741618    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029    -0.87519308097442747017755312496029  0.00047889816271799608808026758823046
  -0.83341926175710673443694111996956    -0.83341926175710673443694111996956    -0.97100192593322712991611326566825     0.47125971120454733322693662557693  0.00020133835073522713531576771288544
  -0.83341926175710673443694111996956    -0.97100192593322712991611326566825    -0.83341926175710673443694111996956     0.47125971120454733322693662557693  0.00020133835073522713531576771288544
  -0.97100192593322712991611326566825    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956     0.47125971120454733322693662557693  0.00020133835073522713531576771288544
  -0.83341926175710673443694111996956    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956     0.47125971120454733322693662557693  0.00020133835073522713531576771288544
  -0.83341926175710673443694111996956    -0.83341926175710673443694111996956     0.47125971120454733322693662557693    -0.97100192593322712991611326566825  0.00020133835073522713531576771288544
  -0.83341926175710673443694111996956     0.47125971120454733322693662557693    -0.83341926175710673443694111996956    -0.97100192593322712991611326566825  0.00020133835073522713531576771288544
   0.47125971120454733322693662557693    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956    -0.97100192593322712991611326566825  0.00020133835073522713531576771288544
  -0.83341926175710673443694111996956    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956    -0.97100192593322712991611326566825  0.00020133835073522713531576771288544
  -0.83341926175710673443694111996956    -0.97100192593322712991611326566825     0.47125971120454733322693662557693    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
  -0.97100192593322712991611326566825    -0.83341926175710673443694111996956     0.47125971120454733322693662557693    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
  -0.83341926175710673443694111996956    -0.83341926175710673443694111996956     0.47125971120454733322693662557693    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
  -0.83341926175710673443694111996956     0.47125971120454733322693662557693    -0.97100192593322712991611326566825    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
   0.47125971120454733322693662557693    -0.83341926175710673443694111996956    -0.97100192593322712991611326566825    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
  -0.83341926175710673443694111996956    -0.83341926175710673443694111996956    -0.97100192593322712991611326566825    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
  -0.97100192593322712991611326566825     0.47125971120454733322693662557693    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
  -0.83341926175710673443694111996956     0.47125971120454733322693662557693    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
   0.47125971120454733322693662557693    -0.97100192593322712991611326566825    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
  -0.83341926175710673443694111996956    -0.97100192593322712991611326566825    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
   0.47125971120454733322693662557693    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
  -0.97100192593322712991611326566825    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956    -0.83341926175710673443694111996956  0.00020133835073522713531576771288544
  -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    -0.64408550735866280432391198542628    0.083655043639986460937503831296288   0.0010654044685800305246862310827223
  -0.81318984542710788553786394862334    -0.64408550735866280432391198542628    -0.81318984542710788553786394862334    0.083655043639986460937503831296288   0.0010654044685800305246862310827223
  -0.64408550735866280432391198542628    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    0.083655043639986460937503831296288   0.0010654044685800305246862310827223
  -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    0.083655043639986460937503831296288   0.0010654044685800305246862310827223
  -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    0.083655043639986460937503831296288    -0.64408550735866280432391198542628   0.0010654044685800305246862310827223
  -0.81318984542710788553786394862334    0.083655043639986460937503831296288    -0.81318984542710788553786394862334    -0.64408550735866280432391198542628   0.0010654044685800305246862310827223
  0.083655043639986460937503831296288    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    -0.64408550735866280432391198542628   0.0010654044685800305246862310827223
  -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    -0.64408550735866280432391198542628   0.0010654044685800305246862310827223
  -0.81318984542710788553786394862334    -0.64408550735866280432391198542628    0.083655043639986460937503831296288    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  -0.64408550735866280432391198542628    -0.81318984542710788553786394862334    0.083655043639986460937503831296288    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    0.083655043639986460937503831296288    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  -0.81318984542710788553786394862334    0.083655043639986460937503831296288    -0.64408550735866280432391198542628    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  0.083655043639986460937503831296288    -0.81318984542710788553786394862334    -0.64408550735866280432391198542628    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    -0.64408550735866280432391198542628    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  -0.64408550735866280432391198542628    0.083655043639986460937503831296288    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  -0.81318984542710788553786394862334    0.083655043639986460937503831296288    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  0.083655043639986460937503831296288    -0.64408550735866280432391198542628    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  -0.81318984542710788553786394862334    -0.64408550735866280432391198542628    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  0.083655043639986460937503831296288    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  -0.64408550735866280432391198542628    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334    -0.81318984542710788553786394862334   0.0010654044685800305246862310827223
  -0.72754005938362439334844383657996    -0.72754005938362439334844383657996    -0.95584020560677619477284539930444     0.13846038375764937481817690904432  0.00084910157290726963180346379860991
  -0.72754005938362439334844383657996    -0.95584020560677619477284539930444    -0.72754005938362439334844383657996     0.13846038375764937481817690904432  0.00084910157290726963180346379860991
  -0.95584020560677619477284539930444    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996     0.13846038375764937481817690904432  0.00084910157290726963180346379860991
  -0.72754005938362439334844383657996    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996     0.13846038375764937481817690904432  0.00084910157290726963180346379860991
  -0.72754005938362439334844383657996    -0.72754005938362439334844383657996     0.13846038375764937481817690904432    -0.95584020560677619477284539930444  0.00084910157290726963180346379860991
  -0.72754005938362439334844383657996     0.13846038375764937481817690904432    -0.72754005938362439334844383657996    -0.95584020560677619477284539930444  0.00084910157290726963180346379860991
   0.13846038375764937481817690904432    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996    -0.95584020560677619477284539930444  0.00084910157290726963180346379860991
  -0.72754005938362439334844383657996    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996    -0.95584020560677619477284539930444  0.00084910157290726963180346379860991
  -0.72754005938362439334844383657996    -0.95584020560677619477284539930444     0.13846038375764937481817690904432    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
  -0.95584020560677619477284539930444    -0.72754005938362439334844383657996     0.13846038375764937481817690904432    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
  -0.72754005938362439334844383657996    -0.72754005938362439334844383657996     0.13846038375764937481817690904432    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
  -0.72754005938362439334844383657996     0.13846038375764937481817690904432    -0.95584020560677619477284539930444    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
   0.13846038375764937481817690904432    -0.72754005938362439334844383657996    -0.95584020560677619477284539930444    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
  -0.72754005938362439334844383657996    -0.72754005938362439334844383657996    -0.95584020560677619477284539930444    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
  -0.95584020560677619477284539930444     0.13846038375764937481817690904432    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
  -0.72754005938362439334844383657996     0.13846038375764937481817690904432    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
   0.13846038375764937481817690904432    -0.95584020560677619477284539930444    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
  -0.72754005938362439334844383657996    -0.95584020560677619477284539930444    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
   0.13846038375764937481817690904432    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
  -0.95584020560677619477284539930444    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996    -0.72754005938362439334844383657996  0.00084910157290726963180346379860991
   -0.6534040097623097791668126255364     -0.6534040097623097791668126255364    -0.83179572517500256322049241589973    -0.20799224553806809927906970749107   0.0024444553136562389097484770507479
   -0.6534040097623097791668126255364    -0.83179572517500256322049241589973     -0.6534040097623097791668126255364    -0.20799224553806809927906970749107   0.0024444553136562389097484770507479
  -0.83179572517500256322049241589973     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364    -0.20799224553806809927906970749107   0.0024444553136562389097484770507479
   -0.6534040097623097791668126255364     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364    -0.20799224553806809927906970749107   0.0024444553136562389097484770507479
   -0.6534040097623097791668126255364     -0.6534040097623097791668126255364    -0.20799224553806809927906970749107    -0.83179572517500256322049241589973   0.0024444553136562389097484770507479
   -0.6534040097623097791668126255364    -0.20799224553806809927906970749107     -0.6534040097623097791668126255364    -0.83179572517500256322049241589973   0.0024444553136562389097484770507479
  -0.20799224553806809927906970749107     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364    -0.83179572517500256322049241589973   0.0024444553136562389097484770507479
   -0.6534040097623097791668126255364     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364    -0.83179572517500256322049241589973   0.0024444553136562389097484770507479
   -0.6534040097623097791668126255364    -0.83179572517500256322049241589973    -0.20799224553806809927906970749107     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
  -0.83179572517500256322049241589973     -0.6534040097623097791668126255364    -0.20799224553806809927906970749107     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
   -0.6534040097623097791668126255364     -0.6534040097623097791668126255364    -0.20799224553806809927906970749107     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
   -0.6534040097623097791668126255364    -0.20799224553806809927906970749107    -0.83179572517500256322049241589973     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
  -0.20799224553806809927906970749107     -0.6534040097623097791668126255364    -0.83179572517500256322049241589973     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
   -0.6534040097623097791668126255364     -0.6534040097623097791668126255364    -0.83179572517500256322049241589973     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
  -0.83179572517500256322049241589973    -0.20799224553806809927906970749107     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
   -0.6534040097623097791668126255364    -0.20799224553806809927906970749107     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
  -0.20799224553806809927906970749107    -0.83179572517500256322049241589973     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
   -0.6534040097623097791668126255364    -0.83179572517500256322049241589973     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
  -0.20799224553806809927906970749107     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
  -0.83179572517500256322049241589973     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364     -0.6534040097623097791668126255364   0.0024444553136562389097484770507479
  -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.89798872982132415237495952471104    -0.71232200950733402207533186000494    0.001958791626174051438904747116134
  -0.46322975355711394184990287176134    -0.89798872982132415237495952471104    -0.46322975355711394184990287176134    -0.71232200950733402207533186000494    0.001958791626174051438904747116134
  -0.89798872982132415237495952471104    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.71232200950733402207533186000494    0.001958791626174051438904747116134
  -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.71232200950733402207533186000494    0.001958791626174051438904747116134
  -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.71232200950733402207533186000494    -0.89798872982132415237495952471104    0.001958791626174051438904747116134
  -0.46322975355711394184990287176134    -0.71232200950733402207533186000494    -0.46322975355711394184990287176134    -0.89798872982132415237495952471104    0.001958791626174051438904747116134
  -0.71232200950733402207533186000494    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.89798872982132415237495952471104    0.001958791626174051438904747116134
  -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.89798872982132415237495952471104    0.001958791626174051438904747116134
  -0.46322975355711394184990287176134    -0.89798872982132415237495952471104    -0.71232200950733402207533186000494    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.89798872982132415237495952471104    -0.46322975355711394184990287176134    -0.71232200950733402207533186000494    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.71232200950733402207533186000494    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.46322975355711394184990287176134    -0.71232200950733402207533186000494    -0.89798872982132415237495952471104    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.71232200950733402207533186000494    -0.46322975355711394184990287176134    -0.89798872982132415237495952471104    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.89798872982132415237495952471104    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.89798872982132415237495952471104    -0.71232200950733402207533186000494    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.46322975355711394184990287176134    -0.71232200950733402207533186000494    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.71232200950733402207533186000494    -0.89798872982132415237495952471104    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.46322975355711394184990287176134    -0.89798872982132415237495952471104    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.71232200950733402207533186000494    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.89798872982132415237495952471104    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    -0.46322975355711394184990287176134    0.001958791626174051438904747116134
  -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.98036828702309310408647870636764    -0.90541728873263546517653444169572  0.00059927461669465533334613884049625
  -0.37140480808142381024566228397888    -0.98036828702309310408647870636764    -0.37140480808142381024566228397888    -0.90541728873263546517653444169572  0.00059927461669465533334613884049625
  -0.98036828702309310408647870636764    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.90541728873263546517653444169572  0.00059927461669465533334613884049625
  -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.90541728873263546517653444169572  0.00059927461669465533334613884049625
  -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.90541728873263546517653444169572    -0.98036828702309310408647870636764  0.00059927461669465533334613884049625
  -0.37140480808142381024566228397888    -0.90541728873263546517653444169572    -0.37140480808142381024566228397888    -0.98036828702309310408647870636764  0.00059927461669465533334613884049625
  -0.90541728873263546517653444169572    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.98036828702309310408647870636764  0.00059927461669465533334613884049625
  -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.98036828702309310408647870636764  0.00059927461669465533334613884049625
  -0.37140480808142381024566228397888    -0.98036828702309310408647870636764    -0.90541728873263546517653444169572    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.98036828702309310408647870636764    -0.37140480808142381024566228397888    -0.90541728873263546517653444169572    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.90541728873263546517653444169572    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.37140480808142381024566228397888    -0.90541728873263546517653444169572    -0.98036828702309310408647870636764    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.90541728873263546517653444169572    -0.37140480808142381024566228397888    -0.98036828702309310408647870636764    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.98036828702309310408647870636764    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.98036828702309310408647870636764    -0.90541728873263546517653444169572    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.37140480808142381024566228397888    -0.90541728873263546517653444169572    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.90541728873263546517653444169572    -0.98036828702309310408647870636764    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.37140480808142381024566228397888    -0.98036828702309310408647870636764    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.90541728873263546517653444169572    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.98036828702309310408647870636764    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888    -0.37140480808142381024566228397888  0.00059927461669465533334613884049625
  -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.09800320952159917560281659104366    -0.83977780288230523810040604449613  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.83977780288230523810040604449613  0.00017749122483658516229359417171272
  -0.98210788903724820534698038670827    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.83977780288230523810040604449613  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.83977780288230523810040604449613  0.00017749122483658516229359417171272
  -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.83977780288230523810040604449613  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.98210788903724820534698038670827    -0.83977780288230523810040604449613  0.00017749122483658516229359417171272
  -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.83977780288230523810040604449613    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.83977780288230523810040604449613    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.98210788903724820534698038670827    -0.98210788903724820534698038670827    -0.83977780288230523810040604449613    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.98210788903724820534698038670827    -0.83977780288230523810040604449613    -0.09800320952159917560281659104366    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.83977780288230523810040604449613    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.98210788903724820534698038670827    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.83977780288230523810040604449613    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.98210788903724820534698038670827    -0.83977780288230523810040604449613    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.83977780288230523810040604449613    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.83977780288230523810040604449613    -0.98210788903724820534698038670827    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.09800320952159917560281659104366    -0.83977780288230523810040604449613    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.83977780288230523810040604449613    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.83977780288230523810040604449613    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.83977780288230523810040604449613    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.98210788903724820534698038670827    -0.83977780288230523810040604449613    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.83977780288230523810040604449613    -0.09800320952159917560281659104366    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.83977780288230523810040604449613    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.83977780288230523810040604449613    -0.98210788903724820534698038670827    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.83977780288230523810040604449613    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.09800320952159917560281659104366    -0.09800320952159917560281659104366    -0.98210788903724820534698038670827    -0.98210788903724820534698038670827  0.00017749122483658516229359417171272
  -0.98004040196789108787187458043892    -0.22261287228755694772517904875668    -0.22261287228755694772517904875668     -0.5946934514891039288058927416088  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668     -0.5946934514891039288058927416088  0.00022457478338376851720040160552412
  -0.98004040196789108787187458043892    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668     -0.5946934514891039288058927416088  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892     -0.5946934514891039288058927416088  0.00022457478338376851720040160552412
  -0.98004040196789108787187458043892    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892     -0.5946934514891039288058927416088  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668    -0.98004040196789108787187458043892    -0.98004040196789108787187458043892     -0.5946934514891039288058927416088  0.00022457478338376851720040160552412
  -0.98004040196789108787187458043892    -0.22261287228755694772517904875668     -0.5946934514891039288058927416088    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668    -0.98004040196789108787187458043892     -0.5946934514891039288058927416088    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
  -0.98004040196789108787187458043892    -0.98004040196789108787187458043892     -0.5946934514891039288058927416088    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
  -0.98004040196789108787187458043892     -0.5946934514891039288058927416088    -0.22261287228755694772517904875668    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
   -0.5946934514891039288058927416088    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
  -0.98004040196789108787187458043892    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668     -0.5946934514891039288058927416088    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
  -0.98004040196789108787187458043892     -0.5946934514891039288058927416088    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
   -0.5946934514891039288058927416088    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
  -0.98004040196789108787187458043892    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
   -0.5946934514891039288058927416088    -0.98004040196789108787187458043892    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668    -0.98004040196789108787187458043892    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668    -0.22261287228755694772517904875668     -0.5946934514891039288058927416088    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
  -0.98004040196789108787187458043892    -0.22261287228755694772517904875668     -0.5946934514891039288058927416088    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668    -0.98004040196789108787187458043892     -0.5946934514891039288058927416088    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668     -0.5946934514891039288058927416088    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
  -0.98004040196789108787187458043892     -0.5946934514891039288058927416088    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
   -0.5946934514891039288058927416088    -0.22261287228755694772517904875668    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
  -0.98004040196789108787187458043892    -0.22261287228755694772517904875668    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
   -0.5946934514891039288058927416088    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668    -0.98004040196789108787187458043892    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668     -0.5946934514891039288058927416088    -0.98004040196789108787187458043892    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
   -0.5946934514891039288058927416088    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
  -0.22261287228755694772517904875668    -0.22261287228755694772517904875668    -0.98004040196789108787187458043892    -0.98004040196789108787187458043892  0.00022457478338376851720040160552412
    -0.975172931967319242442908256864    -0.50869491901916097910841754930594    -0.50869491901916097910841754930594   -0.032264298027039556897348387660124  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594      -0.975172931967319242442908256864    -0.50869491901916097910841754930594   -0.032264298027039556897348387660124  0.00030934409357261388566832091779181
    -0.975172931967319242442908256864      -0.975172931967319242442908256864    -0.50869491901916097910841754930594   -0.032264298027039556897348387660124  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594    -0.50869491901916097910841754930594      -0.975172931967319242442908256864   -0.032264298027039556897348387660124  0.00030934409357261388566832091779181
    -0.975172931967319242442908256864    -0.50869491901916097910841754930594      -0.975172931967319242442908256864   -0.032264298027039556897348387660124  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594      -0.975172931967319242442908256864      -0.975172931967319242442908256864   -0.032264298027039556897348387660124  0.00030934409357261388566832091779181
    -0.975172931967319242442908256864    -0.50869491901916097910841754930594   -0.032264298027039556897348387660124    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594      -0.975172931967319242442908256864   -0.032264298027039556897348387660124    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
    -0.975172931967319242442908256864      -0.975172931967319242442908256864   -0.032264298027039556897348387660124    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
    -0.975172931967319242442908256864   -0.032264298027039556897348387660124    -0.50869491901916097910841754930594    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
 -0.032264298027039556897348387660124      -0.975172931967319242442908256864    -0.50869491901916097910841754930594    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
    -0.975172931967319242442908256864      -0.975172931967319242442908256864    -0.50869491901916097910841754930594    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594   -0.032264298027039556897348387660124      -0.975172931967319242442908256864    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
    -0.975172931967319242442908256864   -0.032264298027039556897348387660124      -0.975172931967319242442908256864    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
 -0.032264298027039556897348387660124    -0.50869491901916097910841754930594      -0.975172931967319242442908256864    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
    -0.975172931967319242442908256864    -0.50869491901916097910841754930594      -0.975172931967319242442908256864    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
 -0.032264298027039556897348387660124      -0.975172931967319242442908256864      -0.975172931967319242442908256864    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594      -0.975172931967319242442908256864      -0.975172931967319242442908256864    -0.50869491901916097910841754930594  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594    -0.50869491901916097910841754930594   -0.032264298027039556897348387660124      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
    -0.975172931967319242442908256864    -0.50869491901916097910841754930594   -0.032264298027039556897348387660124      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594      -0.975172931967319242442908256864   -0.032264298027039556897348387660124      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594   -0.032264298027039556897348387660124    -0.50869491901916097910841754930594      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
    -0.975172931967319242442908256864   -0.032264298027039556897348387660124    -0.50869491901916097910841754930594      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
 -0.032264298027039556897348387660124    -0.50869491901916097910841754930594    -0.50869491901916097910841754930594      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
    -0.975172931967319242442908256864    -0.50869491901916097910841754930594    -0.50869491901916097910841754930594      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
 -0.032264298027039556897348387660124      -0.975172931967319242442908256864    -0.50869491901916097910841754930594      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594      -0.975172931967319242442908256864    -0.50869491901916097910841754930594      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594   -0.032264298027039556897348387660124      -0.975172931967319242442908256864      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
 -0.032264298027039556897348387660124    -0.50869491901916097910841754930594      -0.975172931967319242442908256864      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
  -0.50869491901916097910841754930594    -0.50869491901916097910841754930594      -0.975172931967319242442908256864      -0.975172931967319242442908256864  0.00030934409357261388566832091779181
  -0.97082412281057447324733581141149    -0.83688438374861436972591430690203    -0.83688438374861436972591430690203     0.61541701311837768594650023662704  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203     0.61541701311837768594650023662704  0.00020165417830576729350379303012761
  -0.97082412281057447324733581141149    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203     0.61541701311837768594650023662704  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149     0.61541701311837768594650023662704  0.00020165417830576729350379303012761
  -0.97082412281057447324733581141149    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149     0.61541701311837768594650023662704  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203    -0.97082412281057447324733581141149    -0.97082412281057447324733581141149     0.61541701311837768594650023662704  0.00020165417830576729350379303012761
  -0.97082412281057447324733581141149    -0.83688438374861436972591430690203     0.61541701311837768594650023662704    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203    -0.97082412281057447324733581141149     0.61541701311837768594650023662704    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
  -0.97082412281057447324733581141149    -0.97082412281057447324733581141149     0.61541701311837768594650023662704    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
  -0.97082412281057447324733581141149     0.61541701311837768594650023662704    -0.83688438374861436972591430690203    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
   0.61541701311837768594650023662704    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
  -0.97082412281057447324733581141149    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203     0.61541701311837768594650023662704    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
  -0.97082412281057447324733581141149     0.61541701311837768594650023662704    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
   0.61541701311837768594650023662704    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
  -0.97082412281057447324733581141149    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
   0.61541701311837768594650023662704    -0.97082412281057447324733581141149    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203    -0.97082412281057447324733581141149    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203    -0.83688438374861436972591430690203     0.61541701311837768594650023662704    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
  -0.97082412281057447324733581141149    -0.83688438374861436972591430690203     0.61541701311837768594650023662704    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203    -0.97082412281057447324733581141149     0.61541701311837768594650023662704    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203     0.61541701311837768594650023662704    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
  -0.97082412281057447324733581141149     0.61541701311837768594650023662704    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
   0.61541701311837768594650023662704    -0.83688438374861436972591430690203    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
  -0.97082412281057447324733581141149    -0.83688438374861436972591430690203    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
   0.61541701311837768594650023662704    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203    -0.97082412281057447324733581141149    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203     0.61541701311837768594650023662704    -0.97082412281057447324733581141149    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
   0.61541701311837768594650023662704    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
  -0.83688438374861436972591430690203    -0.83688438374861436972591430690203    -0.97082412281057447324733581141149    -0.97082412281057447324733581141149  0.00020165417830576729350379303012761
  -0.97063000639892724247577395953504    -0.69440528633920035667218546254512    -0.69440528633920035667218546254512     0.33007058547625519829591884416032  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512     0.33007058547625519829591884416032  0.00026390159222204291925265992472139
  -0.97063000639892724247577395953504    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512     0.33007058547625519829591884416032  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504     0.33007058547625519829591884416032  0.00026390159222204291925265992472139
  -0.97063000639892724247577395953504    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504     0.33007058547625519829591884416032  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512    -0.97063000639892724247577395953504    -0.97063000639892724247577395953504     0.33007058547625519829591884416032  0.00026390159222204291925265992472139
  -0.97063000639892724247577395953504    -0.69440528633920035667218546254512     0.33007058547625519829591884416032    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512    -0.97063000639892724247577395953504     0.33007058547625519829591884416032    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
  -0.97063000639892724247577395953504    -0.97063000639892724247577395953504     0.33007058547625519829591884416032    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
  -0.97063000639892724247577395953504     0.33007058547625519829591884416032    -0.69440528633920035667218546254512    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
   0.33007058547625519829591884416032    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
  -0.97063000639892724247577395953504    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512     0.33007058547625519829591884416032    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
  -0.97063000639892724247577395953504     0.33007058547625519829591884416032    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
   0.33007058547625519829591884416032    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
  -0.97063000639892724247577395953504    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
   0.33007058547625519829591884416032    -0.97063000639892724247577395953504    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512    -0.97063000639892724247577395953504    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512    -0.69440528633920035667218546254512     0.33007058547625519829591884416032    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
  -0.97063000639892724247577395953504    -0.69440528633920035667218546254512     0.33007058547625519829591884416032    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512    -0.97063000639892724247577395953504     0.33007058547625519829591884416032    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512     0.33007058547625519829591884416032    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
  -0.97063000639892724247577395953504     0.33007058547625519829591884416032    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
   0.33007058547625519829591884416032    -0.69440528633920035667218546254512    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
  -0.97063000639892724247577395953504    -0.69440528633920035667218546254512    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
   0.33007058547625519829591884416032    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512    -0.97063000639892724247577395953504    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512     0.33007058547625519829591884416032    -0.97063000639892724247577395953504    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
   0.33007058547625519829591884416032    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
  -0.69440528633920035667218546254512    -0.69440528633920035667218546254512    -0.97063000639892724247577395953504    -0.97063000639892724247577395953504  0.00026390159222204291925265992472139
  -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.21560468141178978922309948662582    -0.73029254753301211592063693398303  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.73029254753301211592063693398303  0.00052044006995358846629981326340971
  -0.91924904482170415281658204638267    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.73029254753301211592063693398303  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.73029254753301211592063693398303  0.00052044006995358846629981326340971
  -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.73029254753301211592063693398303  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.91924904482170415281658204638267    -0.73029254753301211592063693398303  0.00052044006995358846629981326340971
  -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.73029254753301211592063693398303    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.73029254753301211592063693398303    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.91924904482170415281658204638267    -0.91924904482170415281658204638267    -0.73029254753301211592063693398303    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.91924904482170415281658204638267    -0.73029254753301211592063693398303    -0.21560468141178978922309948662582    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.73029254753301211592063693398303    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.91924904482170415281658204638267    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.73029254753301211592063693398303    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.91924904482170415281658204638267    -0.73029254753301211592063693398303    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.73029254753301211592063693398303    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.73029254753301211592063693398303    -0.91924904482170415281658204638267    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.21560468141178978922309948662582    -0.73029254753301211592063693398303    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.73029254753301211592063693398303    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.73029254753301211592063693398303    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.73029254753301211592063693398303    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.91924904482170415281658204638267    -0.73029254753301211592063693398303    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.73029254753301211592063693398303    -0.21560468141178978922309948662582    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.73029254753301211592063693398303    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.73029254753301211592063693398303    -0.91924904482170415281658204638267    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.73029254753301211592063693398303    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.21560468141178978922309948662582    -0.21560468141178978922309948662582    -0.91924904482170415281658204638267    -0.91924904482170415281658204638267  0.00052044006995358846629981326340971
  -0.91008374339188558642987091068853    -0.69129045989373639225390020014184    -0.69129045989373639225390020014184     0.20274840657124395736754222166075  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184     0.20274840657124395736754222166075  0.00078666061844899387337879823243033
  -0.91008374339188558642987091068853    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184     0.20274840657124395736754222166075  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853     0.20274840657124395736754222166075  0.00078666061844899387337879823243033
  -0.91008374339188558642987091068853    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853     0.20274840657124395736754222166075  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184    -0.91008374339188558642987091068853    -0.91008374339188558642987091068853     0.20274840657124395736754222166075  0.00078666061844899387337879823243033
  -0.91008374339188558642987091068853    -0.69129045989373639225390020014184     0.20274840657124395736754222166075    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184    -0.91008374339188558642987091068853     0.20274840657124395736754222166075    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
  -0.91008374339188558642987091068853    -0.91008374339188558642987091068853     0.20274840657124395736754222166075    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
  -0.91008374339188558642987091068853     0.20274840657124395736754222166075    -0.69129045989373639225390020014184    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
   0.20274840657124395736754222166075    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
  -0.91008374339188558642987091068853    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184     0.20274840657124395736754222166075    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
  -0.91008374339188558642987091068853     0.20274840657124395736754222166075    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
   0.20274840657124395736754222166075    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
  -0.91008374339188558642987091068853    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
   0.20274840657124395736754222166075    -0.91008374339188558642987091068853    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184    -0.91008374339188558642987091068853    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184    -0.69129045989373639225390020014184     0.20274840657124395736754222166075    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
  -0.91008374339188558642987091068853    -0.69129045989373639225390020014184     0.20274840657124395736754222166075    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184    -0.91008374339188558642987091068853     0.20274840657124395736754222166075    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184     0.20274840657124395736754222166075    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
  -0.91008374339188558642987091068853     0.20274840657124395736754222166075    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
   0.20274840657124395736754222166075    -0.69129045989373639225390020014184    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
  -0.91008374339188558642987091068853    -0.69129045989373639225390020014184    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
   0.20274840657124395736754222166075    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184    -0.91008374339188558642987091068853    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184     0.20274840657124395736754222166075    -0.91008374339188558642987091068853    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
   0.20274840657124395736754222166075    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
  -0.69129045989373639225390020014184    -0.69129045989373639225390020014184    -0.91008374339188558642987091068853    -0.91008374339188558642987091068853  0.00078666061844899387337879823243033
  -0.88470079941108190436758392293667    -0.52761691168038598531060549195658    -0.52761691168038598531060549195658     -0.1753645778170642206436211702135   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658     -0.1753645778170642206436211702135   0.0019537951740045695388171471224397
  -0.88470079941108190436758392293667    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658     -0.1753645778170642206436211702135   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667     -0.1753645778170642206436211702135   0.0019537951740045695388171471224397
  -0.88470079941108190436758392293667    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667     -0.1753645778170642206436211702135   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658    -0.88470079941108190436758392293667    -0.88470079941108190436758392293667     -0.1753645778170642206436211702135   0.0019537951740045695388171471224397
  -0.88470079941108190436758392293667    -0.52761691168038598531060549195658     -0.1753645778170642206436211702135    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658    -0.88470079941108190436758392293667     -0.1753645778170642206436211702135    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
  -0.88470079941108190436758392293667    -0.88470079941108190436758392293667     -0.1753645778170642206436211702135    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
  -0.88470079941108190436758392293667     -0.1753645778170642206436211702135    -0.52761691168038598531060549195658    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
   -0.1753645778170642206436211702135    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
  -0.88470079941108190436758392293667    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658     -0.1753645778170642206436211702135    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
  -0.88470079941108190436758392293667     -0.1753645778170642206436211702135    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
   -0.1753645778170642206436211702135    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
  -0.88470079941108190436758392293667    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
   -0.1753645778170642206436211702135    -0.88470079941108190436758392293667    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658    -0.88470079941108190436758392293667    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658    -0.52761691168038598531060549195658     -0.1753645778170642206436211702135    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
  -0.88470079941108190436758392293667    -0.52761691168038598531060549195658     -0.1753645778170642206436211702135    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658    -0.88470079941108190436758392293667     -0.1753645778170642206436211702135    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658     -0.1753645778170642206436211702135    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
  -0.88470079941108190436758392293667     -0.1753645778170642206436211702135    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
   -0.1753645778170642206436211702135    -0.52761691168038598531060549195658    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
  -0.88470079941108190436758392293667    -0.52761691168038598531060549195658    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
   -0.1753645778170642206436211702135    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658    -0.88470079941108190436758392293667    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658     -0.1753645778170642206436211702135    -0.88470079941108190436758392293667    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
   -0.1753645778170642206436211702135    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
  -0.52761691168038598531060549195658    -0.52761691168038598531060549195658    -0.88470079941108190436758392293667    -0.88470079941108190436758392293667   0.0019537951740045695388171471224397
  -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.34316179321543854219879020942732    -0.84767491435519272085494885664624   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.84767491435519272085494885664624   0.0015925079979845088977028286904553
  -0.73300074960696509737373536224956    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.84767491435519272085494885664624   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.84767491435519272085494885664624   0.0015925079979845088977028286904553
  -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.84767491435519272085494885664624   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.73300074960696509737373536224956    -0.84767491435519272085494885664624   0.0015925079979845088977028286904553
  -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.84767491435519272085494885664624    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.84767491435519272085494885664624    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.73300074960696509737373536224956    -0.73300074960696509737373536224956    -0.84767491435519272085494885664624    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.73300074960696509737373536224956    -0.84767491435519272085494885664624    -0.34316179321543854219879020942732    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.84767491435519272085494885664624    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.73300074960696509737373536224956    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.84767491435519272085494885664624    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.73300074960696509737373536224956    -0.84767491435519272085494885664624    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.84767491435519272085494885664624    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.84767491435519272085494885664624    -0.73300074960696509737373536224956    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.34316179321543854219879020942732    -0.84767491435519272085494885664624    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.84767491435519272085494885664624    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.84767491435519272085494885664624    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.84767491435519272085494885664624    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.73300074960696509737373536224956    -0.84767491435519272085494885664624    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.84767491435519272085494885664624    -0.34316179321543854219879020942732    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.84767491435519272085494885664624    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.84767491435519272085494885664624    -0.73300074960696509737373536224956    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.84767491435519272085494885664624    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.34316179321543854219879020942732    -0.34316179321543854219879020942732    -0.73300074960696509737373536224956    -0.73300074960696509737373536224956   0.0015925079979845088977028286904553
  -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.39825099990595232484753208009686    -0.98917722879322712297121016408944  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.98917722879322712297121016408944  0.00012501967785774642101263531982806
  -0.60716038569743411366686283785842    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.98917722879322712297121016408944  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.98917722879322712297121016408944  0.00012501967785774642101263531982806
  -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.98917722879322712297121016408944  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.60716038569743411366686283785842    -0.98917722879322712297121016408944  0.00012501967785774642101263531982806
  -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.98917722879322712297121016408944    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.98917722879322712297121016408944    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.60716038569743411366686283785842    -0.60716038569743411366686283785842    -0.98917722879322712297121016408944    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.60716038569743411366686283785842    -0.98917722879322712297121016408944    -0.39825099990595232484753208009686    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.98917722879322712297121016408944    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.60716038569743411366686283785842    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.98917722879322712297121016408944    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.60716038569743411366686283785842    -0.98917722879322712297121016408944    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.98917722879322712297121016408944    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.98917722879322712297121016408944    -0.60716038569743411366686283785842    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.39825099990595232484753208009686    -0.98917722879322712297121016408944    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.98917722879322712297121016408944    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.98917722879322712297121016408944    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.98917722879322712297121016408944    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.60716038569743411366686283785842    -0.98917722879322712297121016408944    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.98917722879322712297121016408944    -0.39825099990595232484753208009686    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.98917722879322712297121016408944    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.98917722879322712297121016408944    -0.60716038569743411366686283785842    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.98917722879322712297121016408944    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.39825099990595232484753208009686    -0.39825099990595232484753208009686    -0.60716038569743411366686283785842    -0.60716038569743411366686283785842  0.00012501967785774642101263531982806
  -0.99999999969850477712312376587476    -0.84932045264794852442227412109803    -0.51352594920411104969921388209698     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.51352594920411104969921388209698    -0.84932045264794852442227412109803     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476     0.36284640124906912836773553494452  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.84932045264794852442227412109803     0.36284640124906912836773553494452    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803    -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.84932045264794852442227412109803    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803     0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.51352594920411104969921388209698     0.36284640124906912836773553494452    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698    -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.51352594920411104969921388209698    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698     0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803    -0.51352594920411104969921388209698     0.36284640124906912836773553494452    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.51352594920411104969921388209698     0.36284640124906912836773553494452    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698    -0.84932045264794852442227412109803     0.36284640124906912836773553494452    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.84932045264794852442227412109803     0.36284640124906912836773553494452    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698    -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803    -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803     0.36284640124906912836773553494452    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.84932045264794852442227412109803    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.84932045264794852442227412109803    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803    -0.99999999969850477712312376587476    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698     0.36284640124906912836773553494452    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476     0.36284640124906912836773553494452    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.51352594920411104969921388209698    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.99999999969850477712312376587476    -0.51352594920411104969921388209698    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698    -0.99999999969850477712312376587476    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698     0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803     0.36284640124906912836773553494452    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.84932045264794852442227412109803    -0.51352594920411104969921388209698    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
   0.36284640124906912836773553494452    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.51352594920411104969921388209698    -0.84932045264794852442227412109803    -0.99999999969850477712312376587476    -0.99999999969850477712312376587476  5.1752048269696457870391487067423e-05
  -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    -0.41533827114361107032782907688954    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    -0.75187944027474812513831610725498    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    0.075410353179093121744759929901388  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    0.075410353179093121744759929901388    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.75187944027474812513831610725498    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    0.075410353179093121744759929901388    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.41533827114361107032782907688954    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    -0.41533827114361107032782907688954    0.075410353179093121744759929901388    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    0.075410353179093121744759929901388    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    -0.75187944027474812513831610725498    0.075410353179093121744759929901388    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    0.075410353179093121744759929901388    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    0.075410353179093121744759929901388    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.75187944027474812513831610725498    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    0.075410353179093121744759929901388    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    0.075410353179093121744759929901388    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.41533827114361107032782907688954    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.95409632088036696313930737287843    -0.41533827114361107032782907688954    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    0.075410353179093121744759929901388    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.75187944027474812513831610725498    -0.41533827114361107032782907688954    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  0.075410353179093121744759929901388    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.41533827114361107032782907688954    -0.75187944027474812513831610725498    -0.95409632088036696313930737287843    -0.95409632088036696313930737287843  0.00060093944956320291917889942708443
  -0.87241696057892773214718293591521    -0.97852522044166756847860587952469    -0.64681988075937663789925011153944     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.64681988075937663789925011153944    -0.97852522044166756847860587952469     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521     0.37017902235889967067222186289456  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.97852522044166756847860587952469     0.37017902235889967067222186289456    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469    -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.97852522044166756847860587952469    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469     0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.64681988075937663789925011153944     0.37017902235889967067222186289456    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944    -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.64681988075937663789925011153944    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944     0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469    -0.64681988075937663789925011153944     0.37017902235889967067222186289456    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.64681988075937663789925011153944     0.37017902235889967067222186289456    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944    -0.97852522044166756847860587952469     0.37017902235889967067222186289456    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.97852522044166756847860587952469     0.37017902235889967067222186289456    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944    -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469    -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469     0.37017902235889967067222186289456    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.97852522044166756847860587952469    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.97852522044166756847860587952469    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469    -0.87241696057892773214718293591521    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944     0.37017902235889967067222186289456    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521     0.37017902235889967067222186289456    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.64681988075937663789925011153944    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.87241696057892773214718293591521    -0.64681988075937663789925011153944    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944    -0.87241696057892773214718293591521    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944     0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469     0.37017902235889967067222186289456    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.97852522044166756847860587952469    -0.64681988075937663789925011153944    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
   0.37017902235889967067222186289456    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.64681988075937663789925011153944    -0.97852522044166756847860587952469    -0.87241696057892773214718293591521    -0.87241696057892773214718293591521  0.00046092981772689888114873801160177
  -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    -0.32062408028023456151234546895242    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    -0.99999999979237386520663162435641    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    0.053257798682425410608314154067331   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    0.053257798682425410608314154067331    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.99999999979237386520663162435641    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    0.053257798682425410608314154067331    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.32062408028023456151234546895242    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    -0.32062408028023456151234546895242    0.053257798682425410608314154067331    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    0.053257798682425410608314154067331    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    -0.99999999979237386520663162435641    0.053257798682425410608314154067331    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    0.053257798682425410608314154067331    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    0.053257798682425410608314154067331    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.99999999979237386520663162435641    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    0.053257798682425410608314154067331    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    0.053257798682425410608314154067331    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.32062408028023456151234546895242    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.86631685930490849194466853037925    -0.32062408028023456151234546895242    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    0.053257798682425410608314154067331    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.99999999979237386520663162435641    -0.32062408028023456151234546895242    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  0.053257798682425410608314154067331    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.32062408028023456151234546895242    -0.99999999979237386520663162435641    -0.86631685930490849194466853037925    -0.86631685930490849194466853037925   0.0002418654647207213277167457346894
  -0.76922946493864285791945263582626    -0.93308545834342735887271992482726    -0.47325596091053555598927283865338   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.47325596091053555598927283865338    -0.93308545834342735887271992482726   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.93308545834342735887271992482726   -0.055199650868751369299101964866844    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.93308545834342735887271992482726    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.47325596091053555598927283865338   -0.055199650868751369299101964866844    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.47325596091053555598927283865338    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726    -0.47325596091053555598927283865338   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.47325596091053555598927283865338   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338    -0.93308545834342735887271992482726   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.93308545834342735887271992482726   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726    -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726   -0.055199650868751369299101964866844    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.93308545834342735887271992482726    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.93308545834342735887271992482726    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726    -0.76922946493864285791945263582626    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338   -0.055199650868751369299101964866844    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626   -0.055199650868751369299101964866844    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.47325596091053555598927283865338    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.76922946493864285791945263582626    -0.47325596091053555598927283865338    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338    -0.76922946493864285791945263582626    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726   -0.055199650868751369299101964866844    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.93308545834342735887271992482726    -0.47325596091053555598927283865338    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
 -0.055199650868751369299101964866844    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
  -0.47325596091053555598927283865338    -0.93308545834342735887271992482726    -0.76922946493864285791945263582626    -0.76922946493864285791945263582626   0.0013682678426745783320991288256717
   -0.6024841269545944130158573022792    -0.99999999999999998535612002559725    -0.85045036942179287692992027551617    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    -0.85045036942179287692992027551617    -0.99999999999999998535612002559725    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    0.055418623330981688317754905671825  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    -0.99999999999999998535612002559725    0.055418623330981688317754905671825    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725     -0.6024841269545944130158573022792    0.055418623330981688317754905671825    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    0.055418623330981688317754905671825    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    0.055418623330981688317754905671825    -0.99999999999999998535612002559725    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725    0.055418623330981688317754905671825     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    0.055418623330981688317754905671825     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    -0.85045036942179287692992027551617    0.055418623330981688317754905671825    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617     -0.6024841269545944130158573022792    0.055418623330981688317754905671825    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    0.055418623330981688317754905671825    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    0.055418623330981688317754905671825    -0.85045036942179287692992027551617    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617    0.055418623330981688317754905671825     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    0.055418623330981688317754905671825     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725    -0.85045036942179287692992027551617    0.055418623330981688317754905671825     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    -0.85045036942179287692992027551617    0.055418623330981688317754905671825     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617    -0.99999999999999998535612002559725    0.055418623330981688317754905671825     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    -0.99999999999999998535612002559725    0.055418623330981688317754905671825     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617     -0.6024841269545944130158573022792    0.055418623330981688317754905671825     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725     -0.6024841269545944130158573022792    0.055418623330981688317754905671825     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725    0.055418623330981688317754905671825    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    0.055418623330981688317754905671825    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825    -0.99999999999999998535612002559725    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    -0.99999999999999998535612002559725    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725     -0.6024841269545944130158573022792    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617    0.055418623330981688317754905671825    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    0.055418623330981688317754905671825    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825    -0.85045036942179287692992027551617    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
   -0.6024841269545944130158573022792    -0.85045036942179287692992027551617    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617     -0.6024841269545944130158573022792    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617    0.055418623330981688317754905671825     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725    0.055418623330981688317754905671825     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.99999999999999998535612002559725    -0.85045036942179287692992027551617     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  0.055418623330981688317754905671825    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.85045036942179287692992027551617    -0.99999999999999998535612002559725     -0.6024841269545944130158573022792     -0.6024841269545944130158573022792  0.00036337263740106382406189161862432
  -0.53364986841290208138014158425758     -0.9741387580922024285322444009215     -0.7052593636338561466192423187275    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758     -0.7052593636338561466192423187275     -0.9741387580922024285322444009215    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758     -0.9741387580922024285322444009215    -0.25330214144813726208823011183584     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.25330214144813726208823011183584     -0.9741387580922024285322444009215     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758     -0.7052593636338561466192423187275    -0.25330214144813726208823011183584     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.25330214144813726208823011183584     -0.7052593636338561466192423187275     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215     -0.7052593636338561466192423187275    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758     -0.7052593636338561466192423187275    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275     -0.9741387580922024285322444009215    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758     -0.9741387580922024285322444009215    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215    -0.53364986841290208138014158425758    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215    -0.25330214144813726208823011183584     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.25330214144813726208823011183584     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584     -0.9741387580922024285322444009215     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758     -0.9741387580922024285322444009215     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215    -0.53364986841290208138014158425758     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275    -0.25330214144813726208823011183584     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758    -0.25330214144813726208823011183584     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584     -0.7052593636338561466192423187275     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.53364986841290208138014158425758     -0.7052593636338561466192423187275     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275    -0.53364986841290208138014158425758     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215    -0.25330214144813726208823011183584    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
   -0.9741387580922024285322444009215     -0.7052593636338561466192423187275    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.25330214144813726208823011183584     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
   -0.7052593636338561466192423187275     -0.9741387580922024285322444009215    -0.53364986841290208138014158425758    -0.53364986841290208138014158425758   0.0007273755704829851034125288224669
  -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.84263418277365330366540749309091    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.97925921285786733316511891969668    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.64977523016291809041104753667674    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.97925921285786733316511891969668    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.64977523016291809041104753667674    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.84263418277365330366540749309091    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.84263418277365330366540749309091    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.97925921285786733316511891969668    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.64977523016291809041104753667674    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.97925921285786733316511891969668    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.64977523016291809041104753667674    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.64977523016291809041104753667674    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.84263418277365330366540749309091    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.26416568710278063637921302526784    -0.84263418277365330366540749309091    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.64977523016291809041104753667674    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.97925921285786733316511891969668    -0.84263418277365330366540749309091    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.64977523016291809041104753667674    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574
  -0.84263418277365330366540749309091    -0.97925921285786733316511891969668    -0.26416568710278063637921302526784    -0.26416568710278063637921302526784   0.0007301213607560619669283524145574



==> anc/Tesseract_Rules_Compact.txt <==
# Rule degree: 3 (16 pts)
0 0 0 0 0 0 0 1 0 0 0 0
0.57735026918962576450914878050196

# Rule degree: 5 (24 pts)
0 1 0 0 0 0 0 1 0 0 0 0
0.89442719099991587856366946749251
0.70710678118654752440084436210485

# Rule degree: 7 (57 pts)
1 1 0 0 1 0 0 1 0 0 0 0
0.98661465472055305331591643264700
0.84952133245669614688797694199551
0.50540810585305350853216752762802

# Rule degree: 9 (160 pts)
0 1 1 0 1 0 0 2 1 0 0 0
0.79741347303232348447193146873596
0.85536994508717707215959293233573
0.82868227790892328583585660877445
0.43266410840412837712421141973369
0.98729203916842622449491287955175
0.55689337335948190494439892764561
0.96916967348779264556165306026797

# Rule degree: 11 (272 pts)
0 1 1 0 1 0 0 3 1 1 0 0
0.67702800342716620682651958015893
0.77003953622964052950144082190855
0.81397533921168732655425413299638
0.35744972308271833224889516859488
0.60112929436367209253931222626237
0.85314635170719386709663859810129
0.39601395306954261163290766293986
0.95175802559825331673665449055500
0.48418988805795193268767752188953
0.97332320643055420569760404779585

# Rule degree: 13 (512 pts)
0 2 2 0 1 1 0 2 3 1 0 0
0.59566172963750465506355760235300
0.99515417525628369297469698358196
0.65611934418448586093270375952787
0.99608534379593338936691495149247
0.72574934293949449756997101370039
0.70115358986162306104283422233816
0.98686068239135528831934889955202
0.27887456088374694264212250764728
0.53828300284224583472352458162119
0.32731012645942604118598669405238
0.90160740848820917244592836523763
0.70680460484899165740365305179673
0.91515513108187967807695875558448
0.93730097464517037083794623108390
0.52613322137673350156903167544274
0.37634729537692799606268256296291
0.86350298283450598558817608442826

# Rule degree: 15 (728 pts)
0 1 2 1 1 1 0 3 4 2 0 0
0.69377687388134681671108414565111
0.67724608612170332719966409949181
0.97245727965429619817484834150529
0.55027111315193439658985422869833
0.98684293876846661435402504953459
0.53596103608025493546982030492667
0.68493888577663988228191164195172
0.96433004536297135046917007294281
0.27317558878604324430610275935299
0.74363541993158395279076814075286
0.89966955450961332213937690137510
0.32642163785130930723732820638878
0.88038116078061210480965380275017
0.61268421420917119043198624504758
0.28894609750161269566057074219729
0.63326343714578118562840003376276
0.98505934322392510881933074543764
0.91036143611365148940255358517829
0.30639318458864420525935273102792
0.36947588291176971470958787924417
0.84724615516305822630971454658863
0.60634909163312933089093132092776
0.98343977630300674049966806883366

# Rule degree: 17 (1384 pts)
0 1 2 1 1 3 0 4 5 2 2 0
0.89343581893854247556322806122601
0.83701392056296608726887411753359
0.95281487763211406702667813349729
0.58595357571983157590350170803051
0.97198175395358742149714661805302
0.97348024322324977659047414763521
0.50986873595206131917642052800502
0.18350842528138831942210656613786
0.58798949801135918341149964001400
0.87797946217209772715235626683350
0.94381180995824502230186142638550
0.63720796158199743105185959523594
0.19301131731851743371729570006704
0.51014735568239717564683641256467
0.86710610640366542463818559786903
1
0.25271836946827858614473817476090
0.77845061913105705609133467784005
0.34857286906199381093201089596463
0.96533623671089303505939405413784
0.64533975113516133491635561506701
0.90045008786990798073167035990315
0.84662432225131483723735752120861
0.33976267364436189913658626843271
0.93011267107779964922685536864980
0.67633950950693111763427011827018
0.31737697952761639531720333245855
0.73245338663019013643190073053120
0.66160709529747289682712857287474
0.98757805658173475869702136151985
0.36282371699831763042978515049773
0.83871573212153187482438192878732
0.97057822889862748517887845849406
0.77934659981966352124670394709622
0.33894384675387456466371411938020
0.99809163968358968007567300642136


==> anc/Tesseract_Rules_Expanded.txt <==
# Rule degree: 3 (16 pts)
 0.57735026918962576450914878050196   0.57735026918962576450914878050196  -0.57735026918962576450914878050196   0.57735026918962576450914878050196                                    1
 0.57735026918962576450914878050196  -0.57735026918962576450914878050196   0.57735026918962576450914878050196   0.57735026918962576450914878050196                                    1
 0.57735026918962576450914878050196  -0.57735026918962576450914878050196  -0.57735026918962576450914878050196   0.57735026918962576450914878050196                                    1
 0.57735026918962576450914878050196   0.57735026918962576450914878050196  -0.57735026918962576450914878050196  -0.57735026918962576450914878050196                                    1
 0.57735026918962576450914878050196  -0.57735026918962576450914878050196   0.57735026918962576450914878050196  -0.57735026918962576450914878050196                                    1
-0.57735026918962576450914878050196  -0.57735026918962576450914878050196   0.57735026918962576450914878050196   0.57735026918962576450914878050196                                    1
-0.57735026918962576450914878050196   0.57735026918962576450914878050196   0.57735026918962576450914878050196   0.57735026918962576450914878050196                                    1
-0.57735026918962576450914878050196  -0.57735026918962576450914878050196  -0.57735026918962576450914878050196   0.57735026918962576450914878050196                                    1
-0.57735026918962576450914878050196   0.57735026918962576450914878050196  -0.57735026918962576450914878050196  -0.57735026918962576450914878050196                                    1
-0.57735026918962576450914878050196  -0.57735026918962576450914878050196   0.57735026918962576450914878050196  -0.57735026918962576450914878050196                                    1
 0.57735026918962576450914878050196   0.57735026918962576450914878050196   0.57735026918962576450914878050196  -0.57735026918962576450914878050196                                    1
 0.57735026918962576450914878050196  -0.57735026918962576450914878050196  -0.57735026918962576450914878050196  -0.57735026918962576450914878050196                                    1
-0.57735026918962576450914878050196  -0.57735026918962576450914878050196  -0.57735026918962576450914878050196  -0.57735026918962576450914878050196                                    1
-0.57735026918962576450914878050196   0.57735026918962576450914878050196   0.57735026918962576450914878050196  -0.57735026918962576450914878050196                                    1
 0.57735026918962576450914878050196   0.57735026918962576450914878050196   0.57735026918962576450914878050196   0.57735026918962576450914878050196                                    1
-0.57735026918962576450914878050196   0.57735026918962576450914878050196  -0.57735026918962576450914878050196   0.57735026918962576450914878050196                                    1

# Rule degree: 5 (24 pts)
-0.89442719099991587856366946749251                                    0                                    0                                    0    1.1111111111111111111111111111111
 0.89442719099991587856366946749251                                    0                                    0                                    0    1.1111111111111111111111111111111
                                  0  -0.89442719099991587856366946749251                                    0                                    0    1.1111111111111111111111111111111
                                  0   0.89442719099991587856366946749251                                    0                                    0    1.1111111111111111111111111111111
                                  0                                    0   0.89442719099991587856366946749251                                    0    1.1111111111111111111111111111111
                                  0                                    0  -0.89442719099991587856366946749251                                    0    1.1111111111111111111111111111111
                                  0                                    0                                    0   0.89442719099991587856366946749251    1.1111111111111111111111111111111
                                  0                                    0                                    0  -0.89442719099991587856366946749251    1.1111111111111111111111111111111
 0.70710678118654752440084436210485   0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.44444444444444444444444444444444
 0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.44444444444444444444444444444444
 0.70710678118654752440084436210485  -0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.44444444444444444444444444444444
 0.70710678118654752440084436210485   0.70710678118654752440084436210485  -0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.44444444444444444444444444444444
 0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.44444444444444444444444444444444
-0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.44444444444444444444444444444444
-0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.44444444444444444444444444444444
-0.70710678118654752440084436210485  -0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.44444444444444444444444444444444
-0.70710678118654752440084436210485   0.70710678118654752440084436210485  -0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.44444444444444444444444444444444
-0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.44444444444444444444444444444444
 0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.44444444444444444444444444444444
 0.70710678118654752440084436210485  -0.70710678118654752440084436210485  -0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.44444444444444444444444444444444
-0.70710678118654752440084436210485  -0.70710678118654752440084436210485  -0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.44444444444444444444444444444444
-0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.44444444444444444444444444444444
 0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.44444444444444444444444444444444
-0.70710678118654752440084436210485   0.70710678118654752440084436210485  -0.70710678118654752440084436210485   0.70710678118654752440084436210485   0.44444444444444444444444444444444

# Rule degree: 7 (57 pts)
                                  0                                    0                                    0                                    0   0.61313012821164879887639327115368
  -0.986614654720553053315916432647                                    0                                    0                                    0   0.40385501762082089615258135145095
   0.986614654720553053315916432647                                    0                                    0                                    0   0.40385501762082089615258135145095
                                  0    -0.986614654720553053315916432647                                    0                                    0   0.40385501762082089615258135145095
                                  0     0.986614654720553053315916432647                                    0                                    0   0.40385501762082089615258135145095
                                  0                                    0     0.986614654720553053315916432647                                    0   0.40385501762082089615258135145095
                                  0                                    0    -0.986614654720553053315916432647                                    0   0.40385501762082089615258135145095
                                  0                                    0                                    0     0.986614654720553053315916432647   0.40385501762082089615258135145095
                                  0                                    0                                    0    -0.986614654720553053315916432647   0.40385501762082089615258135145095
-0.84952133245669614688797694199551                                    0   0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
 0.84952133245669614688797694199551   0.84952133245669614688797694199551                                    0  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
-0.84952133245669614688797694199551   0.84952133245669614688797694199551  -0.84952133245669614688797694199551                                    0   0.15765599312633410613565924936585
 0.84952133245669614688797694199551  -0.84952133245669614688797694199551                                    0   0.84952133245669614688797694199551   0.15765599312633410613565924936585
 0.84952133245669614688797694199551                                    0  -0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.15765599312633410613565924936585
                                  0  -0.84952133245669614688797694199551   0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
                                  0   0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.15765599312633410613565924936585
                                  0   0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.15765599312633410613565924936585
-0.84952133245669614688797694199551  -0.84952133245669614688797694199551                                    0  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
-0.84952133245669614688797694199551                                    0  -0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
 0.84952133245669614688797694199551                                    0   0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.15765599312633410613565924936585
-0.84952133245669614688797694199551   0.84952133245669614688797694199551                                    0  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
                                  0   0.84952133245669614688797694199551  -0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
 0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.84952133245669614688797694199551                                    0   0.15765599312633410613565924936585
-0.84952133245669614688797694199551   0.84952133245669614688797694199551                                    0   0.84952133245669614688797694199551   0.15765599312633410613565924936585
                                  0  -0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.15765599312633410613565924936585
 0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.84952133245669614688797694199551                                    0   0.15765599312633410613565924936585
 0.84952133245669614688797694199551  -0.84952133245669614688797694199551                                    0  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
 0.84952133245669614688797694199551                                    0  -0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
-0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.84952133245669614688797694199551                                    0   0.15765599312633410613565924936585
 0.84952133245669614688797694199551  -0.84952133245669614688797694199551  -0.84952133245669614688797694199551                                    0   0.15765599312633410613565924936585
-0.84952133245669614688797694199551                                    0   0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.15765599312633410613565924936585
 0.84952133245669614688797694199551   0.84952133245669614688797694199551  -0.84952133245669614688797694199551                                    0   0.15765599312633410613565924936585
                                  0   0.84952133245669614688797694199551   0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
 0.84952133245669614688797694199551                                    0   0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
-0.84952133245669614688797694199551  -0.84952133245669614688797694199551  -0.84952133245669614688797694199551                                    0   0.15765599312633410613565924936585
-0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.84952133245669614688797694199551                                    0   0.15765599312633410613565924936585
-0.84952133245669614688797694199551  -0.84952133245669614688797694199551                                    0   0.84952133245669614688797694199551   0.15765599312633410613565924936585
-0.84952133245669614688797694199551                                    0  -0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.15765599312633410613565924936585
                                  0  -0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.84952133245669614688797694199551   0.15765599312633410613565924936585
 0.84952133245669614688797694199551   0.84952133245669614688797694199551                                    0   0.84952133245669614688797694199551   0.15765599312633410613565924936585
                                  0  -0.84952133245669614688797694199551  -0.84952133245669614688797694199551  -0.84952133245669614688797694199551   0.15765599312633410613565924936585
 0.50540810585305350853216752762802   0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.44443987192369328972261624609571
 0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.44443987192369328972261624609571
 0.50540810585305350853216752762802  -0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.44443987192369328972261624609571
 0.50540810585305350853216752762802   0.50540810585305350853216752762802  -0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.44443987192369328972261624609571
 0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.44443987192369328972261624609571
-0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.44443987192369328972261624609571
-0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.44443987192369328972261624609571
-0.50540810585305350853216752762802  -0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.44443987192369328972261624609571
-0.50540810585305350853216752762802   0.50540810585305350853216752762802  -0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.44443987192369328972261624609571
-0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.44443987192369328972261624609571
 0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.44443987192369328972261624609571
 0.50540810585305350853216752762802  -0.50540810585305350853216752762802  -0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.44443987192369328972261624609571
-0.50540810585305350853216752762802  -0.50540810585305350853216752762802  -0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.44443987192369328972261624609571
-0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.44443987192369328972261624609571
 0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.44443987192369328972261624609571
-0.50540810585305350853216752762802   0.50540810585305350853216752762802  -0.50540810585305350853216752762802   0.50540810585305350853216752762802   0.44443987192369328972261624609571

# Rule degree: 9 (160 pts)
 -0.79741347303232348447193146873596                                     0                                     0                                     0    0.34833218678701016433854298212749
  0.79741347303232348447193146873596                                     0                                     0                                     0    0.34833218678701016433854298212749
                                   0   -0.79741347303232348447193146873596                                     0                                     0    0.34833218678701016433854298212749
                                   0    0.79741347303232348447193146873596                                     0                                     0    0.34833218678701016433854298212749
                                   0                                     0    0.79741347303232348447193146873596                                     0    0.34833218678701016433854298212749
                                   0                                     0   -0.79741347303232348447193146873596                                     0    0.34833218678701016433854298212749
                                   0                                     0                                     0    0.79741347303232348447193146873596    0.34833218678701016433854298212749
                                   0                                     0                                     0   -0.79741347303232348447193146873596    0.34833218678701016433854298212749
                                   0    0.85536994508717707215959293233573                                     0    0.85536994508717707215959293233573    0.11028667778361113900653840076602
 -0.85536994508717707215959293233573                                     0    0.85536994508717707215959293233573                                     0    0.11028667778361113900653840076602
                                   0                                     0   -0.85536994508717707215959293233573    0.85536994508717707215959293233573    0.11028667778361113900653840076602
                                   0   -0.85536994508717707215959293233573                                     0    0.85536994508717707215959293233573    0.11028667778361113900653840076602
  0.85536994508717707215959293233573                                     0                                     0    0.85536994508717707215959293233573    0.11028667778361113900653840076602
                                   0   -0.85536994508717707215959293233573                                     0   -0.85536994508717707215959293233573    0.11028667778361113900653840076602
                                   0                                     0   -0.85536994508717707215959293233573   -0.85536994508717707215959293233573    0.11028667778361113900653840076602
                                   0                                     0    0.85536994508717707215959293233573    0.85536994508717707215959293233573    0.11028667778361113900653840076602
 -0.85536994508717707215959293233573    0.85536994508717707215959293233573                                     0                                     0    0.11028667778361113900653840076602
                                   0   -0.85536994508717707215959293233573    0.85536994508717707215959293233573                                     0    0.11028667778361113900653840076602
  0.85536994508717707215959293233573                                     0    0.85536994508717707215959293233573                                     0    0.11028667778361113900653840076602
                                   0    0.85536994508717707215959293233573    0.85536994508717707215959293233573                                     0    0.11028667778361113900653840076602
                                   0    0.85536994508717707215959293233573   -0.85536994508717707215959293233573                                     0    0.11028667778361113900653840076602
  0.85536994508717707215959293233573                                     0                                     0   -0.85536994508717707215959293233573    0.11028667778361113900653840076602
  0.85536994508717707215959293233573    0.85536994508717707215959293233573                                     0                                     0    0.11028667778361113900653840076602
 -0.85536994508717707215959293233573                                     0                                     0   -0.85536994508717707215959293233573    0.11028667778361113900653840076602
                                   0                                     0    0.85536994508717707215959293233573   -0.85536994508717707215959293233573    0.11028667778361113900653840076602
 -0.85536994508717707215959293233573   -0.85536994508717707215959293233573                                     0                                     0    0.11028667778361113900653840076602
 -0.85536994508717707215959293233573                                     0   -0.85536994508717707215959293233573                                     0    0.11028667778361113900653840076602
  0.85536994508717707215959293233573   -0.85536994508717707215959293233573                                     0                                     0    0.11028667778361113900653840076602
  0.85536994508717707215959293233573                                     0   -0.85536994508717707215959293233573                                     0    0.11028667778361113900653840076602
 -0.85536994508717707215959293233573                                     0                                     0    0.85536994508717707215959293233573    0.11028667778361113900653840076602
                                   0   -0.85536994508717707215959293233573   -0.85536994508717707215959293233573                                     0    0.11028667778361113900653840076602
                                   0    0.85536994508717707215959293233573                                     0   -0.85536994508717707215959293233573    0.11028667778361113900653840076602
 -0.82868227790892328583585660877445                                     0    0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
  0.82868227790892328583585660877445    0.82868227790892328583585660877445                                     0   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
 -0.82868227790892328583585660877445    0.82868227790892328583585660877445   -0.82868227790892328583585660877445                                     0    0.06619997620474561336578891054253
  0.82868227790892328583585660877445   -0.82868227790892328583585660877445                                     0    0.82868227790892328583585660877445    0.06619997620474561336578891054253
  0.82868227790892328583585660877445                                     0   -0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.06619997620474561336578891054253
                                   0   -0.82868227790892328583585660877445    0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
                                   0    0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.06619997620474561336578891054253
                                   0    0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.06619997620474561336578891054253
 -0.82868227790892328583585660877445   -0.82868227790892328583585660877445                                     0   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
 -0.82868227790892328583585660877445                                     0   -0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
  0.82868227790892328583585660877445                                     0    0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.06619997620474561336578891054253
 -0.82868227790892328583585660877445    0.82868227790892328583585660877445                                     0   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
                                   0    0.82868227790892328583585660877445   -0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
  0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.82868227790892328583585660877445                                     0    0.06619997620474561336578891054253
 -0.82868227790892328583585660877445    0.82868227790892328583585660877445                                     0    0.82868227790892328583585660877445    0.06619997620474561336578891054253
                                   0   -0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.06619997620474561336578891054253
  0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.82868227790892328583585660877445                                     0    0.06619997620474561336578891054253
  0.82868227790892328583585660877445   -0.82868227790892328583585660877445                                     0   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
  0.82868227790892328583585660877445                                     0   -0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
 -0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.82868227790892328583585660877445                                     0    0.06619997620474561336578891054253
  0.82868227790892328583585660877445   -0.82868227790892328583585660877445   -0.82868227790892328583585660877445                                     0    0.06619997620474561336578891054253
 -0.82868227790892328583585660877445                                     0    0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.06619997620474561336578891054253
  0.82868227790892328583585660877445    0.82868227790892328583585660877445   -0.82868227790892328583585660877445                                     0    0.06619997620474561336578891054253
                                   0    0.82868227790892328583585660877445    0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
  0.82868227790892328583585660877445                                     0    0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
 -0.82868227790892328583585660877445   -0.82868227790892328583585660877445   -0.82868227790892328583585660877445                                     0    0.06619997620474561336578891054253
 -0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.82868227790892328583585660877445                                     0    0.06619997620474561336578891054253
 -0.82868227790892328583585660877445   -0.82868227790892328583585660877445                                     0    0.82868227790892328583585660877445    0.06619997620474561336578891054253
 -0.82868227790892328583585660877445                                     0   -0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.06619997620474561336578891054253
                                   0   -0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.82868227790892328583585660877445    0.06619997620474561336578891054253
  0.82868227790892328583585660877445    0.82868227790892328583585660877445                                     0    0.82868227790892328583585660877445    0.06619997620474561336578891054253
                                   0   -0.82868227790892328583585660877445   -0.82868227790892328583585660877445   -0.82868227790892328583585660877445    0.06619997620474561336578891054253
  0.43266410840412837712421141973369    0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.25858394565893823051446846136855
  0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.25858394565893823051446846136855
  0.43266410840412837712421141973369   -0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.25858394565893823051446846136855
  0.43266410840412837712421141973369    0.43266410840412837712421141973369   -0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.25858394565893823051446846136855
  0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.25858394565893823051446846136855
 -0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.25858394565893823051446846136855
 -0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.25858394565893823051446846136855
 -0.43266410840412837712421141973369   -0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.25858394565893823051446846136855
 -0.43266410840412837712421141973369    0.43266410840412837712421141973369   -0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.25858394565893823051446846136855
 -0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.25858394565893823051446846136855
  0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.25858394565893823051446846136855
  0.43266410840412837712421141973369   -0.43266410840412837712421141973369   -0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.25858394565893823051446846136855
 -0.43266410840412837712421141973369   -0.43266410840412837712421141973369   -0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.25858394565893823051446846136855
 -0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.25858394565893823051446846136855
  0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.25858394565893823051446846136855
 -0.43266410840412837712421141973369    0.43266410840412837712421141973369   -0.43266410840412837712421141973369    0.43266410840412837712421141973369    0.25858394565893823051446846136855
  0.98729203916842622449491287955175    0.98729203916842622449491287955175   -0.98729203916842622449491287955175    0.98729203916842622449491287955175  0.0051211532896241386120787680442316
  0.98729203916842622449491287955175   -0.98729203916842622449491287955175    0.98729203916842622449491287955175    0.98729203916842622449491287955175  0.0051211532896241386120787680442316
  0.98729203916842622449491287955175   -0.98729203916842622449491287955175   -0.98729203916842622449491287955175    0.98729203916842622449491287955175  0.0051211532896241386120787680442316
  0.98729203916842622449491287955175    0.98729203916842622449491287955175   -0.98729203916842622449491287955175   -0.98729203916842622449491287955175  0.0051211532896241386120787680442316
  0.98729203916842622449491287955175   -0.98729203916842622449491287955175    0.98729203916842622449491287955175   -0.98729203916842622449491287955175  0.0051211532896241386120787680442316
 -0.98729203916842622449491287955175   -0.98729203916842622449491287955175    0.98729203916842622449491287955175    0.98729203916842622449491287955175  0.0051211532896241386120787680442316
 -0.98729203916842622449491287955175    0.98729203916842622449491287955175    0.98729203916842622449491287955175    0.98729203916842622449491287955175  0.0051211532896241386120787680442316
 -0.98729203916842622449491287955175   -0.98729203916842622449491287955175   -0.98729203916842622449491287955175    0.98729203916842622449491287955175  0.0051211532896241386120787680442316
 -0.98729203916842622449491287955175    0.98729203916842622449491287955175   -0.98729203916842622449491287955175   -0.98729203916842622449491287955175  0.0051211532896241386120787680442316
 -0.98729203916842622449491287955175   -0.98729203916842622449491287955175    0.98729203916842622449491287955175   -0.98729203916842622449491287955175  0.0051211532896241386120787680442316
  0.98729203916842622449491287955175    0.98729203916842622449491287955175    0.98729203916842622449491287955175   -0.98729203916842622449491287955175  0.0051211532896241386120787680442316
  0.98729203916842622449491287955175   -0.98729203916842622449491287955175   -0.98729203916842622449491287955175   -0.98729203916842622449491287955175  0.0051211532896241386120787680442316
 -0.98729203916842622449491287955175   -0.98729203916842622449491287955175   -0.98729203916842622449491287955175   -0.98729203916842622449491287955175  0.0051211532896241386120787680442316
 -0.98729203916842622449491287955175    0.98729203916842622449491287955175    0.98729203916842622449491287955175   -0.98729203916842622449491287955175  0.0051211532896241386120787680442316
  0.98729203916842622449491287955175    0.98729203916842622449491287955175    0.98729203916842622449491287955175    0.98729203916842622449491287955175  0.0051211532896241386120787680442316
 -0.98729203916842622449491287955175    0.98729203916842622449491287955175   -0.98729203916842622449491287955175    0.98729203916842622449491287955175  0.0051211532896241386120787680442316
 -0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.96916967348779264556165306026797   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.96916967348779264556165306026797   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.96916967348779264556165306026797    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.96916967348779264556165306026797    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.96916967348779264556165306026797   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.96916967348779264556165306026797   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.96916967348779264556165306026797   0.066074709643256153365698964322346
  0.96916967348779264556165306026797    0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.96916967348779264556165306026797   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.96916967348779264556165306026797   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.96916967348779264556165306026797   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.96916967348779264556165306026797   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.96916967348779264556165306026797    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.96916967348779264556165306026797    0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561    0.96916967348779264556165306026797    0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.96916967348779264556165306026797    0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.96916967348779264556165306026797   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.96916967348779264556165306026797   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.96916967348779264556165306026797   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.96916967348779264556165306026797   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.96916967348779264556165306026797   -0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.96916967348779264556165306026797    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.96916967348779264556165306026797   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.96916967348779264556165306026797    0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.96916967348779264556165306026797   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561    0.96916967348779264556165306026797   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.96916967348779264556165306026797   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561    0.96916967348779264556165306026797    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.96916967348779264556165306026797    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.96916967348779264556165306026797   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.96916967348779264556165306026797    0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.96916967348779264556165306026797   -0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.96916967348779264556165306026797   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.96916967348779264556165306026797   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.96916967348779264556165306026797    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.96916967348779264556165306026797   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.96916967348779264556165306026797   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.96916967348779264556165306026797   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.96916967348779264556165306026797    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.96916967348779264556165306026797   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.96916967348779264556165306026797    0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.96916967348779264556165306026797   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.96916967348779264556165306026797    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.96916967348779264556165306026797    0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.96916967348779264556165306026797    0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.96916967348779264556165306026797   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.96916967348779264556165306026797   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.96916967348779264556165306026797   0.066074709643256153365698964322346
 -0.96916967348779264556165306026797    0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561    0.96916967348779264556165306026797   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.96916967348779264556165306026797   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.96916967348779264556165306026797   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.96916967348779264556165306026797   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.96916967348779264556165306026797   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.96916967348779264556165306026797    0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.96916967348779264556165306026797    0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.96916967348779264556165306026797   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.96916967348779264556165306026797   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.96916967348779264556165306026797   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561    0.55689337335948190494439892764561    0.96916967348779264556165306026797    0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.55689337335948190494439892764561    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.96916967348779264556165306026797   0.066074709643256153365698964322346
 -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.96916967348779264556165306026797   0.066074709643256153365698964322346
  0.96916967348779264556165306026797    0.55689337335948190494439892764561   -0.55689337335948190494439892764561   -0.55689337335948190494439892764561   0.066074709643256153365698964322346
  0.96916967348779264556165306026797    0.55689337335948190494439892764561   -0.55689337335948190494439892764561    0.55689337335948190494439892764561   0.066074709643256153365698964322346

# Rule degree: 11 (272 pts)
-0.67702800342716620682651958015893                                    0                                    0                                    0   0.17810495858030039509595905764375
 0.67702800342716620682651958015893                                    0                                    0                                    0   0.17810495858030039509595905764375
                                  0  -0.67702800342716620682651958015893                                    0                                    0   0.17810495858030039509595905764375
                                  0   0.67702800342716620682651958015893                                    0                                    0   0.17810495858030039509595905764375
                                  0                                    0   0.67702800342716620682651958015893                                    0   0.17810495858030039509595905764375
                                  0                                    0  -0.67702800342716620682651958015893                                    0   0.17810495858030039509595905764375
                                  0                                    0                                    0   0.67702800342716620682651958015893   0.17810495858030039509595905764375
                                  0                                    0                                    0  -0.67702800342716620682651958015893   0.17810495858030039509595905764375
                                  0   0.77003953622964052950144082190855                                    0   0.77003953622964052950144082190855   0.14095413337815486065358910496356
-0.77003953622964052950144082190855                                    0   0.77003953622964052950144082190855                                    0   0.14095413337815486065358910496356
                                  0                                    0  -0.77003953622964052950144082190855   0.77003953622964052950144082190855   0.14095413337815486065358910496356
                                  0  -0.77003953622964052950144082190855                                    0   0.77003953622964052950144082190855   0.14095413337815486065358910496356
 0.77003953622964052950144082190855                                    0                                    0   0.77003953622964052950144082190855   0.14095413337815486065358910496356
                                  0  -0.77003953622964052950144082190855                                    0  -0.77003953622964052950144082190855   0.14095413337815486065358910496356
                                  0                                    0  -0.77003953622964052950144082190855  -0.77003953622964052950144082190855   0.14095413337815486065358910496356
                                  0                                    0   0.77003953622964052950144082190855   0.77003953622964052950144082190855   0.14095413337815486065358910496356
-0.77003953622964052950144082190855   0.77003953622964052950144082190855                                    0                                    0   0.14095413337815486065358910496356
                                  0  -0.77003953622964052950144082190855   0.77003953622964052950144082190855                                    0   0.14095413337815486065358910496356
 0.77003953622964052950144082190855                                    0   0.77003953622964052950144082190855                                    0   0.14095413337815486065358910496356
                                  0   0.77003953622964052950144082190855   0.77003953622964052950144082190855                                    0   0.14095413337815486065358910496356
                                  0   0.77003953622964052950144082190855  -0.77003953622964052950144082190855                                    0   0.14095413337815486065358910496356
 0.77003953622964052950144082190855                                    0                                    0  -0.77003953622964052950144082190855   0.14095413337815486065358910496356
 0.77003953622964052950144082190855   0.77003953622964052950144082190855                                    0                                    0   0.14095413337815486065358910496356
-0.77003953622964052950144082190855                                    0                                    0  -0.77003953622964052950144082190855   0.14095413337815486065358910496356
                                  0                                    0   0.77003953622964052950144082190855  -0.77003953622964052950144082190855   0.14095413337815486065358910496356
-0.77003953622964052950144082190855  -0.77003953622964052950144082190855                                    0                                    0   0.14095413337815486065358910496356
-0.77003953622964052950144082190855                                    0  -0.77003953622964052950144082190855                                    0   0.14095413337815486065358910496356
 0.77003953622964052950144082190855  -0.77003953622964052950144082190855                                    0                                    0   0.14095413337815486065358910496356
 0.77003953622964052950144082190855                                    0  -0.77003953622964052950144082190855                                    0   0.14095413337815486065358910496356
-0.77003953622964052950144082190855                                    0                                    0   0.77003953622964052950144082190855   0.14095413337815486065358910496356
                                  0  -0.77003953622964052950144082190855  -0.77003953622964052950144082190855                                    0   0.14095413337815486065358910496356
                                  0   0.77003953622964052950144082190855                                    0  -0.77003953622964052950144082190855   0.14095413337815486065358910496356
-0.81397533921168732655425413299638                                    0   0.81397533921168732655425413299638  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
 0.81397533921168732655425413299638   0.81397533921168732655425413299638                                    0  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
-0.81397533921168732655425413299638   0.81397533921168732655425413299638  -0.81397533921168732655425413299638                                    0  0.062227331301393478056594947347561
 0.81397533921168732655425413299638  -0.81397533921168732655425413299638                                    0   0.81397533921168732655425413299638  0.062227331301393478056594947347561
 0.81397533921168732655425413299638                                    0  -0.81397533921168732655425413299638   0.81397533921168732655425413299638  0.062227331301393478056594947347561
                                  0  -0.81397533921168732655425413299638   0.81397533921168732655425413299638  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
                                  0   0.81397533921168732655425413299638  -0.81397533921168732655425413299638   0.81397533921168732655425413299638  0.062227331301393478056594947347561
                                  0   0.81397533921168732655425413299638   0.81397533921168732655425413299638   0.81397533921168732655425413299638  0.062227331301393478056594947347561
-0.81397533921168732655425413299638  -0.81397533921168732655425413299638                                    0  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
-0.81397533921168732655425413299638                                    0  -0.81397533921168732655425413299638  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
 0.81397533921168732655425413299638                                    0   0.81397533921168732655425413299638   0.81397533921168732655425413299638  0.062227331301393478056594947347561
-0.81397533921168732655425413299638   0.81397533921168732655425413299638                                    0  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
                                  0   0.81397533921168732655425413299638  -0.81397533921168732655425413299638  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
 0.81397533921168732655425413299638   0.81397533921168732655425413299638   0.81397533921168732655425413299638                                    0  0.062227331301393478056594947347561
-0.81397533921168732655425413299638   0.81397533921168732655425413299638                                    0   0.81397533921168732655425413299638  0.062227331301393478056594947347561
                                  0  -0.81397533921168732655425413299638   0.81397533921168732655425413299638   0.81397533921168732655425413299638  0.062227331301393478056594947347561
 0.81397533921168732655425413299638  -0.81397533921168732655425413299638   0.81397533921168732655425413299638                                    0  0.062227331301393478056594947347561
 0.81397533921168732655425413299638  -0.81397533921168732655425413299638                                    0  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
 0.81397533921168732655425413299638                                    0  -0.81397533921168732655425413299638  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
-0.81397533921168732655425413299638   0.81397533921168732655425413299638   0.81397533921168732655425413299638                                    0  0.062227331301393478056594947347561
 0.81397533921168732655425413299638  -0.81397533921168732655425413299638  -0.81397533921168732655425413299638                                    0  0.062227331301393478056594947347561
-0.81397533921168732655425413299638                                    0   0.81397533921168732655425413299638   0.81397533921168732655425413299638  0.062227331301393478056594947347561
 0.81397533921168732655425413299638   0.81397533921168732655425413299638  -0.81397533921168732655425413299638                                    0  0.062227331301393478056594947347561
                                  0   0.81397533921168732655425413299638   0.81397533921168732655425413299638  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
 0.81397533921168732655425413299638                                    0   0.81397533921168732655425413299638  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
-0.81397533921168732655425413299638  -0.81397533921168732655425413299638  -0.81397533921168732655425413299638                                    0  0.062227331301393478056594947347561
-0.81397533921168732655425413299638  -0.81397533921168732655425413299638   0.81397533921168732655425413299638                                    0  0.062227331301393478056594947347561
-0.81397533921168732655425413299638  -0.81397533921168732655425413299638                                    0   0.81397533921168732655425413299638  0.062227331301393478056594947347561
-0.81397533921168732655425413299638                                    0  -0.81397533921168732655425413299638   0.81397533921168732655425413299638  0.062227331301393478056594947347561
                                  0  -0.81397533921168732655425413299638  -0.81397533921168732655425413299638   0.81397533921168732655425413299638  0.062227331301393478056594947347561
 0.81397533921168732655425413299638   0.81397533921168732655425413299638                                    0   0.81397533921168732655425413299638  0.062227331301393478056594947347561
                                  0  -0.81397533921168732655425413299638  -0.81397533921168732655425413299638  -0.81397533921168732655425413299638  0.062227331301393478056594947347561
 0.35744972308271833224889516859488   0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.13458313427997848226279745575696
 0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.13458313427997848226279745575696
 0.35744972308271833224889516859488  -0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.13458313427997848226279745575696
 0.35744972308271833224889516859488   0.35744972308271833224889516859488  -0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.13458313427997848226279745575696
 0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.13458313427997848226279745575696
-0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.13458313427997848226279745575696
-0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.13458313427997848226279745575696
-0.35744972308271833224889516859488  -0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.13458313427997848226279745575696
-0.35744972308271833224889516859488   0.35744972308271833224889516859488  -0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.13458313427997848226279745575696
-0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.13458313427997848226279745575696
 0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.13458313427997848226279745575696
 0.35744972308271833224889516859488  -0.35744972308271833224889516859488  -0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.13458313427997848226279745575696
-0.35744972308271833224889516859488  -0.35744972308271833224889516859488  -0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.13458313427997848226279745575696
-0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.13458313427997848226279745575696
 0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.13458313427997848226279745575696
-0.35744972308271833224889516859488   0.35744972308271833224889516859488  -0.35744972308271833224889516859488   0.35744972308271833224889516859488   0.13458313427997848226279745575696
 0.60112929436367209253931222626237   0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.11145055559852310378601610293999
 0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.11145055559852310378601610293999
 0.60112929436367209253931222626237  -0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.11145055559852310378601610293999
 0.60112929436367209253931222626237   0.60112929436367209253931222626237  -0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.11145055559852310378601610293999
 0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.11145055559852310378601610293999
-0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.11145055559852310378601610293999
-0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.11145055559852310378601610293999
-0.60112929436367209253931222626237  -0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.11145055559852310378601610293999
-0.60112929436367209253931222626237   0.60112929436367209253931222626237  -0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.11145055559852310378601610293999
-0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.11145055559852310378601610293999
 0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.11145055559852310378601610293999
 0.60112929436367209253931222626237  -0.60112929436367209253931222626237  -0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.11145055559852310378601610293999
-0.60112929436367209253931222626237  -0.60112929436367209253931222626237  -0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.11145055559852310378601610293999
-0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.11145055559852310378601610293999
 0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.11145055559852310378601610293999
-0.60112929436367209253931222626237   0.60112929436367209253931222626237  -0.60112929436367209253931222626237   0.60112929436367209253931222626237   0.11145055559852310378601610293999
 0.85314635170719386709663859810129   0.85314635170719386709663859810129  -0.85314635170719386709663859810129   0.85314635170719386709663859810129  0.019793085802594443255010783669194
 0.85314635170719386709663859810129  -0.85314635170719386709663859810129   0.85314635170719386709663859810129   0.85314635170719386709663859810129  0.019793085802594443255010783669194
 0.85314635170719386709663859810129  -0.85314635170719386709663859810129  -0.85314635170719386709663859810129   0.85314635170719386709663859810129  0.019793085802594443255010783669194
 0.85314635170719386709663859810129   0.85314635170719386709663859810129  -0.85314635170719386709663859810129  -0.85314635170719386709663859810129  0.019793085802594443255010783669194
 0.85314635170719386709663859810129  -0.85314635170719386709663859810129   0.85314635170719386709663859810129  -0.85314635170719386709663859810129  0.019793085802594443255010783669194
-0.85314635170719386709663859810129  -0.85314635170719386709663859810129   0.85314635170719386709663859810129   0.85314635170719386709663859810129  0.019793085802594443255010783669194
-0.85314635170719386709663859810129   0.85314635170719386709663859810129   0.85314635170719386709663859810129   0.85314635170719386709663859810129  0.019793085802594443255010783669194
-0.85314635170719386709663859810129  -0.85314635170719386709663859810129  -0.85314635170719386709663859810129   0.85314635170719386709663859810129  0.019793085802594443255010783669194
-0.85314635170719386709663859810129   0.85314635170719386709663859810129  -0.85314635170719386709663859810129  -0.85314635170719386709663859810129  0.019793085802594443255010783669194
-0.85314635170719386709663859810129  -0.85314635170719386709663859810129   0.85314635170719386709663859810129  -0.85314635170719386709663859810129  0.019793085802594443255010783669194
 0.85314635170719386709663859810129   0.85314635170719386709663859810129   0.85314635170719386709663859810129  -0.85314635170719386709663859810129  0.019793085802594443255010783669194
 0.85314635170719386709663859810129  -0.85314635170719386709663859810129  -0.85314635170719386709663859810129  -0.85314635170719386709663859810129  0.019793085802594443255010783669194
-0.85314635170719386709663859810129  -0.85314635170719386709663859810129  -0.85314635170719386709663859810129  -0.85314635170719386709663859810129  0.019793085802594443255010783669194
-0.85314635170719386709663859810129   0.85314635170719386709663859810129   0.85314635170719386709663859810129  -0.85314635170719386709663859810129  0.019793085802594443255010783669194
 0.85314635170719386709663859810129   0.85314635170719386709663859810129   0.85314635170719386709663859810129   0.85314635170719386709663859810129  0.019793085802594443255010783669194
-0.85314635170719386709663859810129   0.85314635170719386709663859810129  -0.85314635170719386709663859810129   0.85314635170719386709663859810129  0.019793085802594443255010783669194
-0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.05672445243141312594018839100882
-0.39601395306954261163290766293986    -0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986  -0.39601395306954261163290766293986     0.951758025598253316736654490555   0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986   0.39601395306954261163290766293986     0.951758025598253316736654490555   0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986     0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
  -0.951758025598253316736654490555  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986   0.39601395306954261163290766293986  -0.39601395306954261163290766293986     0.951758025598253316736654490555   0.05672445243141312594018839100882
   0.951758025598253316736654490555   0.39601395306954261163290766293986   0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
  -0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986  -0.39601395306954261163290766293986    -0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986  -0.39601395306954261163290766293986     0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.05672445243141312594018839100882
 0.39601395306954261163290766293986     0.951758025598253316736654490555   0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986     0.951758025598253316736654490555   0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
  -0.951758025598253316736654490555   0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.05672445243141312594018839100882
-0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.39601395306954261163290766293986     0.951758025598253316736654490555   0.05672445243141312594018839100882
 0.39601395306954261163290766293986  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986     0.951758025598253316736654490555   0.05672445243141312594018839100882
 0.39601395306954261163290766293986   0.39601395306954261163290766293986    -0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
   0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986   0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.39601395306954261163290766293986   0.05672445243141312594018839100882
   0.951758025598253316736654490555  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
  -0.951758025598253316736654490555   0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.39601395306954261163290766293986     0.951758025598253316736654490555   0.05672445243141312594018839100882
-0.39601395306954261163290766293986     0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
   0.951758025598253316736654490555  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986     0.951758025598253316736654490555   0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
  -0.951758025598253316736654490555   0.39601395306954261163290766293986  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.05672445243141312594018839100882
 0.39601395306954261163290766293986   0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.39601395306954261163290766293986   0.05672445243141312594018839100882
  -0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986    -0.951758025598253316736654490555  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986  -0.39601395306954261163290766293986    -0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.39601395306954261163290766293986     0.951758025598253316736654490555   0.05672445243141312594018839100882
 0.39601395306954261163290766293986  -0.39601395306954261163290766293986     0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986   0.39601395306954261163290766293986  -0.39601395306954261163290766293986     0.951758025598253316736654490555   0.05672445243141312594018839100882
 0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986     0.951758025598253316736654490555  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986    -0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986  -0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.39601395306954261163290766293986   0.05672445243141312594018839100882
   0.951758025598253316736654490555   0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986  -0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986    -0.951758025598253316736654490555  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986   0.39601395306954261163290766293986     0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.05672445243141312594018839100882
  -0.951758025598253316736654490555   0.39601395306954261163290766293986   0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986     0.951758025598253316736654490555  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
   0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986   0.39601395306954261163290766293986    -0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.39601395306954261163290766293986     0.951758025598253316736654490555   0.05672445243141312594018839100882
-0.39601395306954261163290766293986  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.05672445243141312594018839100882
 0.39601395306954261163290766293986     0.951758025598253316736654490555   0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986  -0.39601395306954261163290766293986     0.951758025598253316736654490555   0.39601395306954261163290766293986   0.05672445243141312594018839100882
  -0.951758025598253316736654490555  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986   0.39601395306954261163290766293986  -0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.05672445243141312594018839100882
 0.39601395306954261163290766293986   0.39601395306954261163290766293986     0.951758025598253316736654490555  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.39601395306954261163290766293986   0.39601395306954261163290766293986     0.951758025598253316736654490555   0.39601395306954261163290766293986   0.05672445243141312594018839100882
 0.39601395306954261163290766293986   0.39601395306954261163290766293986  -0.39601395306954261163290766293986    -0.951758025598253316736654490555   0.05672445243141312594018839100882
-0.39601395306954261163290766293986  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986     0.951758025598253316736654490555   0.05672445243141312594018839100882
   0.951758025598253316736654490555   0.39601395306954261163290766293986  -0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.05672445243141312594018839100882
   0.951758025598253316736654490555   0.39601395306954261163290766293986  -0.39601395306954261163290766293986   0.39601395306954261163290766293986   0.05672445243141312594018839100882
-0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.48418988805795193268767752188953   0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953   0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953   0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.48418988805795193268767752188953  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953   0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.97332320643055420569760404779585   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585   0.48418988805795193268767752188953   0.48418988805795193268767752188953   0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.97332320643055420569760404779585   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953   0.48418988805795193268767752188953  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953   0.97332320643055420569760404779585   0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.48418988805795193268767752188953  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
-0.48418988805795193268767752188953   0.97332320643055420569760404779585  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  0.013722845438847003715644835439372
-0.48418988805795193268767752188953  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.97332320643055420569760404779585  0.013722845438847003715644835439372
 0.97332320643055420569760404779585  -0.97332320643055420569760404779585  -0.48418988805795193268767752188953  -0.48418988805795193268767752188953  0.013722845438847003715644835439372

# Rule degree: 13 (512 pts)
   -0.595661729637504655063557602353                                     0                                     0                                     0   0.040379963029249873702421544435485
    0.595661729637504655063557602353                                     0                                     0                                     0   0.040379963029249873702421544435485
                                   0     -0.595661729637504655063557602353                                     0                                     0   0.040379963029249873702421544435485
                                   0      0.595661729637504655063557602353                                     0                                     0   0.040379963029249873702421544435485
                                   0                                     0      0.595661729637504655063557602353                                     0   0.040379963029249873702421544435485
                                   0                                     0     -0.595661729637504655063557602353                                     0   0.040379963029249873702421544435485
                                   0                                     0                                     0      0.595661729637504655063557602353   0.040379963029249873702421544435485
                                   0                                     0                                     0     -0.595661729637504655063557602353   0.040379963029249873702421544435485
 -0.99515417525628369297469698358196                                     0                                     0                                     0   0.020650505822447321454664675534661
  0.99515417525628369297469698358196                                     0                                     0                                     0   0.020650505822447321454664675534661
                                   0   -0.99515417525628369297469698358196                                     0                                     0   0.020650505822447321454664675534661
                                   0    0.99515417525628369297469698358196                                     0                                     0   0.020650505822447321454664675534661
                                   0                                     0    0.99515417525628369297469698358196                                     0   0.020650505822447321454664675534661
                                   0                                     0   -0.99515417525628369297469698358196                                     0   0.020650505822447321454664675534661
                                   0                                     0                                     0    0.99515417525628369297469698358196   0.020650505822447321454664675534661
                                   0                                     0                                     0   -0.99515417525628369297469698358196   0.020650505822447321454664675534661
                                   0    0.65611934418448586093270375952787                                     0    0.65611934418448586093270375952787    0.13232217347920981629364813086575
 -0.65611934418448586093270375952787                                     0    0.65611934418448586093270375952787                                     0    0.13232217347920981629364813086575
                                   0                                     0   -0.65611934418448586093270375952787    0.65611934418448586093270375952787    0.13232217347920981629364813086575
                                   0   -0.65611934418448586093270375952787                                     0    0.65611934418448586093270375952787    0.13232217347920981629364813086575
  0.65611934418448586093270375952787                                     0                                     0    0.65611934418448586093270375952787    0.13232217347920981629364813086575
                                   0   -0.65611934418448586093270375952787                                     0   -0.65611934418448586093270375952787    0.13232217347920981629364813086575
                                   0                                     0   -0.65611934418448586093270375952787   -0.65611934418448586093270375952787    0.13232217347920981629364813086575
                                   0                                     0    0.65611934418448586093270375952787    0.65611934418448586093270375952787    0.13232217347920981629364813086575
 -0.65611934418448586093270375952787    0.65611934418448586093270375952787                                     0                                     0    0.13232217347920981629364813086575
                                   0   -0.65611934418448586093270375952787    0.65611934418448586093270375952787                                     0    0.13232217347920981629364813086575
  0.65611934418448586093270375952787                                     0    0.65611934418448586093270375952787                                     0    0.13232217347920981629364813086575
                                   0    0.65611934418448586093270375952787    0.65611934418448586093270375952787                                     0    0.13232217347920981629364813086575
                                   0    0.65611934418448586093270375952787   -0.65611934418448586093270375952787                                     0    0.13232217347920981629364813086575
  0.65611934418448586093270375952787                                     0                                     0   -0.65611934418448586093270375952787    0.13232217347920981629364813086575
  0.65611934418448586093270375952787    0.65611934418448586093270375952787                                     0                                     0    0.13232217347920981629364813086575
 -0.65611934418448586093270375952787                                     0                                     0   -0.65611934418448586093270375952787    0.13232217347920981629364813086575
                                   0                                     0    0.65611934418448586093270375952787   -0.65611934418448586093270375952787    0.13232217347920981629364813086575
 -0.65611934418448586093270375952787   -0.65611934418448586093270375952787                                     0                                     0    0.13232217347920981629364813086575
 -0.65611934418448586093270375952787                                     0   -0.65611934418448586093270375952787                                     0    0.13232217347920981629364813086575
  0.65611934418448586093270375952787   -0.65611934418448586093270375952787                                     0                                     0    0.13232217347920981629364813086575
  0.65611934418448586093270375952787                                     0   -0.65611934418448586093270375952787                                     0    0.13232217347920981629364813086575
 -0.65611934418448586093270375952787                                     0                                     0    0.65611934418448586093270375952787    0.13232217347920981629364813086575
                                   0   -0.65611934418448586093270375952787   -0.65611934418448586093270375952787                                     0    0.13232217347920981629364813086575
                                   0    0.65611934418448586093270375952787                                     0   -0.65611934418448586093270375952787    0.13232217347920981629364813086575
                                   0    0.99608534379593338936691495149247                                     0    0.99608534379593338936691495149247  0.0071433063103871724968976696168168
 -0.99608534379593338936691495149247                                     0    0.99608534379593338936691495149247                                     0  0.0071433063103871724968976696168168
                                   0                                     0   -0.99608534379593338936691495149247    0.99608534379593338936691495149247  0.0071433063103871724968976696168168
                                   0   -0.99608534379593338936691495149247                                     0    0.99608534379593338936691495149247  0.0071433063103871724968976696168168
  0.99608534379593338936691495149247                                     0                                     0    0.99608534379593338936691495149247  0.0071433063103871724968976696168168
                                   0   -0.99608534379593338936691495149247                                     0   -0.99608534379593338936691495149247  0.0071433063103871724968976696168168
                                   0                                     0   -0.99608534379593338936691495149247   -0.99608534379593338936691495149247  0.0071433063103871724968976696168168
                                   0                                     0    0.99608534379593338936691495149247    0.99608534379593338936691495149247  0.0071433063103871724968976696168168
 -0.99608534379593338936691495149247    0.99608534379593338936691495149247                                     0                                     0  0.0071433063103871724968976696168168
                                   0   -0.99608534379593338936691495149247    0.99608534379593338936691495149247                                     0  0.0071433063103871724968976696168168
  0.99608534379593338936691495149247                                     0    0.99608534379593338936691495149247                                     0  0.0071433063103871724968976696168168
                                   0    0.99608534379593338936691495149247    0.99608534379593338936691495149247                                     0  0.0071433063103871724968976696168168
                                   0    0.99608534379593338936691495149247   -0.99608534379593338936691495149247                                     0  0.0071433063103871724968976696168168
  0.99608534379593338936691495149247                                     0                                     0   -0.99608534379593338936691495149247  0.0071433063103871724968976696168168
  0.99608534379593338936691495149247    0.99608534379593338936691495149247                                     0                                     0  0.0071433063103871724968976696168168
 -0.99608534379593338936691495149247                                     0                                     0   -0.99608534379593338936691495149247  0.0071433063103871724968976696168168
                                   0                                     0    0.99608534379593338936691495149247   -0.99608534379593338936691495149247  0.0071433063103871724968976696168168
 -0.99608534379593338936691495149247   -0.99608534379593338936691495149247                                     0                                     0  0.0071433063103871724968976696168168
 -0.99608534379593338936691495149247                                     0   -0.99608534379593338936691495149247                                     0  0.0071433063103871724968976696168168
  0.99608534379593338936691495149247   -0.99608534379593338936691495149247                                     0                                     0  0.0071433063103871724968976696168168
  0.99608534379593338936691495149247                                     0   -0.99608534379593338936691495149247                                     0  0.0071433063103871724968976696168168
 -0.99608534379593338936691495149247                                     0                                     0    0.99608534379593338936691495149247  0.0071433063103871724968976696168168
                                   0   -0.99608534379593338936691495149247   -0.99608534379593338936691495149247                                     0  0.0071433063103871724968976696168168
                                   0    0.99608534379593338936691495149247                                     0   -0.99608534379593338936691495149247  0.0071433063103871724968976696168168
 -0.72574934293949449756997101370039                                     0    0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
  0.72574934293949449756997101370039    0.72574934293949449756997101370039                                     0   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
 -0.72574934293949449756997101370039    0.72574934293949449756997101370039   -0.72574934293949449756997101370039                                     0    0.01801409226202789165569453865424
  0.72574934293949449756997101370039   -0.72574934293949449756997101370039                                     0    0.72574934293949449756997101370039    0.01801409226202789165569453865424
  0.72574934293949449756997101370039                                     0   -0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.01801409226202789165569453865424
                                   0   -0.72574934293949449756997101370039    0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
                                   0    0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.01801409226202789165569453865424
                                   0    0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.01801409226202789165569453865424
 -0.72574934293949449756997101370039   -0.72574934293949449756997101370039                                     0   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
 -0.72574934293949449756997101370039                                     0   -0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
  0.72574934293949449756997101370039                                     0    0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.01801409226202789165569453865424
 -0.72574934293949449756997101370039    0.72574934293949449756997101370039                                     0   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
                                   0    0.72574934293949449756997101370039   -0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
  0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.72574934293949449756997101370039                                     0    0.01801409226202789165569453865424
 -0.72574934293949449756997101370039    0.72574934293949449756997101370039                                     0    0.72574934293949449756997101370039    0.01801409226202789165569453865424
                                   0   -0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.01801409226202789165569453865424
  0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.72574934293949449756997101370039                                     0    0.01801409226202789165569453865424
  0.72574934293949449756997101370039   -0.72574934293949449756997101370039                                     0   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
  0.72574934293949449756997101370039                                     0   -0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
 -0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.72574934293949449756997101370039                                     0    0.01801409226202789165569453865424
  0.72574934293949449756997101370039   -0.72574934293949449756997101370039   -0.72574934293949449756997101370039                                     0    0.01801409226202789165569453865424
 -0.72574934293949449756997101370039                                     0    0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.01801409226202789165569453865424
  0.72574934293949449756997101370039    0.72574934293949449756997101370039   -0.72574934293949449756997101370039                                     0    0.01801409226202789165569453865424
                                   0    0.72574934293949449756997101370039    0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
  0.72574934293949449756997101370039                                     0    0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
 -0.72574934293949449756997101370039   -0.72574934293949449756997101370039   -0.72574934293949449756997101370039                                     0    0.01801409226202789165569453865424
 -0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.72574934293949449756997101370039                                     0    0.01801409226202789165569453865424
 -0.72574934293949449756997101370039   -0.72574934293949449756997101370039                                     0    0.72574934293949449756997101370039    0.01801409226202789165569453865424
 -0.72574934293949449756997101370039                                     0   -0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.01801409226202789165569453865424
                                   0   -0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.72574934293949449756997101370039    0.01801409226202789165569453865424
  0.72574934293949449756997101370039    0.72574934293949449756997101370039                                     0    0.72574934293949449756997101370039    0.01801409226202789165569453865424
                                   0   -0.72574934293949449756997101370039   -0.72574934293949449756997101370039   -0.72574934293949449756997101370039    0.01801409226202789165569453865424
 -0.98686068239135528831934889955202                                     0    0.70115358986162306104283422233816    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816   -0.70115358986162306104283422233816   -0.98686068239135528831934889955202                                     0   0.019355684891723098998505157662074
  0.98686068239135528831934889955202                                     0    0.70115358986162306104283422233816    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816   -0.70115358986162306104283422233816                                     0   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
 -0.98686068239135528831934889955202                                     0   -0.70115358986162306104283422233816    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816                                     0    0.70115358986162306104283422233816   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816    0.98686068239135528831934889955202                                     0   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816   -0.70115358986162306104283422233816   -0.98686068239135528831934889955202                                     0   0.019355684891723098998505157662074
                                   0   -0.70115358986162306104283422233816   -0.98686068239135528831934889955202    0.70115358986162306104283422233816   0.019355684891723098998505157662074
                                   0   -0.98686068239135528831934889955202   -0.70115358986162306104283422233816   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.98686068239135528831934889955202   -0.70115358986162306104283422233816                                     0    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816                                     0    0.98686068239135528831934889955202   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.98686068239135528831934889955202   -0.70115358986162306104283422233816                                     0   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816   -0.70115358986162306104283422233816                                     0    0.98686068239135528831934889955202   0.019355684891723098998505157662074
                                   0    0.98686068239135528831934889955202    0.70115358986162306104283422233816   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.98686068239135528831934889955202   -0.70115358986162306104283422233816    0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
  0.70115358986162306104283422233816    0.70115358986162306104283422233816                                     0    0.98686068239135528831934889955202   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816    0.70115358986162306104283422233816   -0.98686068239135528831934889955202                                     0   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816    0.70115358986162306104283422233816                                     0   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
                                   0   -0.70115358986162306104283422233816    0.98686068239135528831934889955202    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816                                     0    0.98686068239135528831934889955202    0.70115358986162306104283422233816   0.019355684891723098998505157662074
                                   0   -0.98686068239135528831934889955202    0.70115358986162306104283422233816    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.98686068239135528831934889955202   -0.70115358986162306104283422233816                                     0   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
                                   0   -0.70115358986162306104283422233816    0.70115358986162306104283422233816    0.98686068239135528831934889955202   0.019355684891723098998505157662074
  0.98686068239135528831934889955202    0.70115358986162306104283422233816   -0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
  0.70115358986162306104283422233816                                     0    0.70115358986162306104283422233816    0.98686068239135528831934889955202   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816                                     0    0.98686068239135528831934889955202    0.70115358986162306104283422233816   0.019355684891723098998505157662074
                                   0    0.70115358986162306104283422233816    0.70115358986162306104283422233816   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
 -0.98686068239135528831934889955202                                     0    0.70115358986162306104283422233816   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816                                     0    0.70115358986162306104283422233816    0.98686068239135528831934889955202   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816   -0.98686068239135528831934889955202                                     0   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816   -0.98686068239135528831934889955202   -0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
  0.70115358986162306104283422233816                                     0   -0.70115358986162306104283422233816   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
  0.98686068239135528831934889955202    0.70115358986162306104283422233816    0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
 -0.98686068239135528831934889955202    0.70115358986162306104283422233816                                     0   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816   -0.98686068239135528831934889955202                                     0   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816                                     0   -0.98686068239135528831934889955202   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816    0.70115358986162306104283422233816   -0.98686068239135528831934889955202                                     0   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816    0.98686068239135528831934889955202                                     0    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816   -0.98686068239135528831934889955202                                     0    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816                                     0   -0.98686068239135528831934889955202    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.98686068239135528831934889955202   -0.70115358986162306104283422233816   -0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
  0.70115358986162306104283422233816                                     0   -0.70115358986162306104283422233816    0.98686068239135528831934889955202   0.019355684891723098998505157662074
                                   0   -0.70115358986162306104283422233816   -0.70115358986162306104283422233816    0.98686068239135528831934889955202   0.019355684891723098998505157662074
                                   0   -0.70115358986162306104283422233816    0.70115358986162306104283422233816   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816                                     0   -0.98686068239135528831934889955202   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816   -0.98686068239135528831934889955202    0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816                                     0    0.98686068239135528831934889955202   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816    0.98686068239135528831934889955202                                     0    0.70115358986162306104283422233816   0.019355684891723098998505157662074
                                   0   -0.98686068239135528831934889955202    0.70115358986162306104283422233816   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816                                     0   -0.70115358986162306104283422233816   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
                                   0    0.70115358986162306104283422233816    0.98686068239135528831934889955202   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816   -0.70115358986162306104283422233816    0.98686068239135528831934889955202                                     0   0.019355684891723098998505157662074
 -0.98686068239135528831934889955202   -0.70115358986162306104283422233816                                     0    0.70115358986162306104283422233816   0.019355684891723098998505157662074
                                   0    0.70115358986162306104283422233816    0.98686068239135528831934889955202    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.98686068239135528831934889955202                                     0   -0.70115358986162306104283422233816    0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816   -0.98686068239135528831934889955202    0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
 -0.98686068239135528831934889955202                                     0   -0.70115358986162306104283422233816   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816    0.98686068239135528831934889955202    0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816                                     0   -0.70115358986162306104283422233816    0.98686068239135528831934889955202   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816                                     0   -0.98686068239135528831934889955202    0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.98686068239135528831934889955202    0.70115358986162306104283422233816    0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
                                   0    0.70115358986162306104283422233816   -0.98686068239135528831934889955202    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816    0.70115358986162306104283422233816    0.98686068239135528831934889955202                                     0   0.019355684891723098998505157662074
  0.70115358986162306104283422233816   -0.70115358986162306104283422233816    0.98686068239135528831934889955202                                     0   0.019355684891723098998505157662074
  0.70115358986162306104283422233816    0.98686068239135528831934889955202   -0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
                                   0    0.70115358986162306104283422233816   -0.70115358986162306104283422233816    0.98686068239135528831934889955202   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816   -0.98686068239135528831934889955202   -0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
                                   0   -0.70115358986162306104283422233816   -0.98686068239135528831934889955202   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816    0.70115358986162306104283422233816                                     0    0.98686068239135528831934889955202   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816   -0.70115358986162306104283422233816                                     0   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
                                   0    0.70115358986162306104283422233816    0.70115358986162306104283422233816    0.98686068239135528831934889955202   0.019355684891723098998505157662074
  0.98686068239135528831934889955202    0.70115358986162306104283422233816                                     0   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.98686068239135528831934889955202   -0.70115358986162306104283422233816   -0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
  0.98686068239135528831934889955202                                     0   -0.70115358986162306104283422233816   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816                                     0    0.70115358986162306104283422233816   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
                                   0   -0.70115358986162306104283422233816    0.98686068239135528831934889955202   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
                                   0    0.98686068239135528831934889955202   -0.70115358986162306104283422233816    0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.98686068239135528831934889955202   -0.70115358986162306104283422233816    0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
                                   0    0.70115358986162306104283422233816   -0.70115358986162306104283422233816   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
  0.70115358986162306104283422233816    0.98686068239135528831934889955202                                     0   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
                                   0    0.98686068239135528831934889955202    0.70115358986162306104283422233816    0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.98686068239135528831934889955202    0.70115358986162306104283422233816   -0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816   -0.70115358986162306104283422233816                                     0    0.98686068239135528831934889955202   0.019355684891723098998505157662074
                                   0    0.98686068239135528831934889955202   -0.70115358986162306104283422233816   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816    0.98686068239135528831934889955202   -0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
  0.98686068239135528831934889955202                                     0    0.70115358986162306104283422233816   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
                                   0   -0.70115358986162306104283422233816   -0.70115358986162306104283422233816   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816    0.70115358986162306104283422233816    0.98686068239135528831934889955202                                     0   0.019355684891723098998505157662074
                                   0   -0.98686068239135528831934889955202   -0.70115358986162306104283422233816    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816    0.98686068239135528831934889955202    0.70115358986162306104283422233816                                     0   0.019355684891723098998505157662074
 -0.98686068239135528831934889955202    0.70115358986162306104283422233816                                     0    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.98686068239135528831934889955202    0.70115358986162306104283422233816                                     0    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.70115358986162306104283422233816    0.70115358986162306104283422233816                                     0   -0.98686068239135528831934889955202   0.019355684891723098998505157662074
                                   0    0.70115358986162306104283422233816   -0.98686068239135528831934889955202   -0.70115358986162306104283422233816   0.019355684891723098998505157662074
 -0.70115358986162306104283422233816   -0.98686068239135528831934889955202                                     0    0.70115358986162306104283422233816   0.019355684891723098998505157662074
  0.27887456088374694264212250764728    0.27887456088374694264212250764728   -0.27887456088374694264212250764728    0.27887456088374694264212250764728   0.080163365175499137711695135621791
  0.27887456088374694264212250764728   -0.27887456088374694264212250764728    0.27887456088374694264212250764728    0.27887456088374694264212250764728   0.080163365175499137711695135621791
  0.27887456088374694264212250764728   -0.27887456088374694264212250764728   -0.27887456088374694264212250764728    0.27887456088374694264212250764728   0.080163365175499137711695135621791
  0.27887456088374694264212250764728    0.27887456088374694264212250764728   -0.27887456088374694264212250764728   -0.27887456088374694264212250764728   0.080163365175499137711695135621791
  0.27887456088374694264212250764728   -0.27887456088374694264212250764728    0.27887456088374694264212250764728   -0.27887456088374694264212250764728   0.080163365175499137711695135621791
 -0.27887456088374694264212250764728   -0.27887456088374694264212250764728    0.27887456088374694264212250764728    0.27887456088374694264212250764728   0.080163365175499137711695135621791
 -0.27887456088374694264212250764728    0.27887456088374694264212250764728    0.27887456088374694264212250764728    0.27887456088374694264212250764728   0.080163365175499137711695135621791
 -0.27887456088374694264212250764728   -0.27887456088374694264212250764728   -0.27887456088374694264212250764728    0.27887456088374694264212250764728   0.080163365175499137711695135621791
 -0.27887456088374694264212250764728    0.27887456088374694264212250764728   -0.27887456088374694264212250764728   -0.27887456088374694264212250764728   0.080163365175499137711695135621791
 -0.27887456088374694264212250764728   -0.27887456088374694264212250764728    0.27887456088374694264212250764728   -0.27887456088374694264212250764728   0.080163365175499137711695135621791
  0.27887456088374694264212250764728    0.27887456088374694264212250764728    0.27887456088374694264212250764728   -0.27887456088374694264212250764728   0.080163365175499137711695135621791
  0.27887456088374694264212250764728   -0.27887456088374694264212250764728   -0.27887456088374694264212250764728   -0.27887456088374694264212250764728   0.080163365175499137711695135621791
 -0.27887456088374694264212250764728   -0.27887456088374694264212250764728   -0.27887456088374694264212250764728   -0.27887456088374694264212250764728   0.080163365175499137711695135621791
 -0.27887456088374694264212250764728    0.27887456088374694264212250764728    0.27887456088374694264212250764728   -0.27887456088374694264212250764728   0.080163365175499137711695135621791
  0.27887456088374694264212250764728    0.27887456088374694264212250764728    0.27887456088374694264212250764728    0.27887456088374694264212250764728   0.080163365175499137711695135621791
 -0.27887456088374694264212250764728    0.27887456088374694264212250764728   -0.27887456088374694264212250764728    0.27887456088374694264212250764728   0.080163365175499137711695135621791
  0.53828300284224583472352458162119    0.53828300284224583472352458162119   -0.53828300284224583472352458162119    0.53828300284224583472352458162119   0.088724648825637975790211400185939
  0.53828300284224583472352458162119   -0.53828300284224583472352458162119    0.53828300284224583472352458162119    0.53828300284224583472352458162119   0.088724648825637975790211400185939
  0.53828300284224583472352458162119   -0.53828300284224583472352458162119   -0.53828300284224583472352458162119    0.53828300284224583472352458162119   0.088724648825637975790211400185939
  0.53828300284224583472352458162119    0.53828300284224583472352458162119   -0.53828300284224583472352458162119   -0.53828300284224583472352458162119   0.088724648825637975790211400185939
  0.53828300284224583472352458162119   -0.53828300284224583472352458162119    0.53828300284224583472352458162119   -0.53828300284224583472352458162119   0.088724648825637975790211400185939
 -0.53828300284224583472352458162119   -0.53828300284224583472352458162119    0.53828300284224583472352458162119    0.53828300284224583472352458162119   0.088724648825637975790211400185939
 -0.53828300284224583472352458162119    0.53828300284224583472352458162119    0.53828300284224583472352458162119    0.53828300284224583472352458162119   0.088724648825637975790211400185939
 -0.53828300284224583472352458162119   -0.53828300284224583472352458162119   -0.53828300284224583472352458162119    0.53828300284224583472352458162119   0.088724648825637975790211400185939
 -0.53828300284224583472352458162119    0.53828300284224583472352458162119   -0.53828300284224583472352458162119   -0.53828300284224583472352458162119   0.088724648825637975790211400185939
 -0.53828300284224583472352458162119   -0.53828300284224583472352458162119    0.53828300284224583472352458162119   -0.53828300284224583472352458162119   0.088724648825637975790211400185939
  0.53828300284224583472352458162119    0.53828300284224583472352458162119    0.53828300284224583472352458162119   -0.53828300284224583472352458162119   0.088724648825637975790211400185939
  0.53828300284224583472352458162119   -0.53828300284224583472352458162119   -0.53828300284224583472352458162119   -0.53828300284224583472352458162119   0.088724648825637975790211400185939
 -0.53828300284224583472352458162119   -0.53828300284224583472352458162119   -0.53828300284224583472352458162119   -0.53828300284224583472352458162119   0.088724648825637975790211400185939
 -0.53828300284224583472352458162119    0.53828300284224583472352458162119    0.53828300284224583472352458162119   -0.53828300284224583472352458162119   0.088724648825637975790211400185939
  0.53828300284224583472352458162119    0.53828300284224583472352458162119    0.53828300284224583472352458162119    0.53828300284224583472352458162119   0.088724648825637975790211400185939
 -0.53828300284224583472352458162119    0.53828300284224583472352458162119   -0.53828300284224583472352458162119    0.53828300284224583472352458162119   0.088724648825637975790211400185939
 -0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.90160740848820917244592836523763   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.90160740848820917244592836523763   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.90160740848820917244592836523763    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.90160740848820917244592836523763    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.90160740848820917244592836523763   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.90160740848820917244592836523763   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.90160740848820917244592836523763   0.047784211504486851517130621453281
  0.90160740848820917244592836523763    0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.90160740848820917244592836523763   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.90160740848820917244592836523763   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.90160740848820917244592836523763   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.90160740848820917244592836523763   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.90160740848820917244592836523763    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.90160740848820917244592836523763    0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238    0.90160740848820917244592836523763    0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.90160740848820917244592836523763    0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.90160740848820917244592836523763   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.90160740848820917244592836523763   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.90160740848820917244592836523763   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.90160740848820917244592836523763   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.90160740848820917244592836523763   -0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.90160740848820917244592836523763    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.90160740848820917244592836523763   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.90160740848820917244592836523763    0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.90160740848820917244592836523763   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238    0.90160740848820917244592836523763   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.90160740848820917244592836523763   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238    0.90160740848820917244592836523763    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.90160740848820917244592836523763    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.90160740848820917244592836523763   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.90160740848820917244592836523763    0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.90160740848820917244592836523763   -0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.90160740848820917244592836523763   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.90160740848820917244592836523763   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.90160740848820917244592836523763    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.90160740848820917244592836523763   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.90160740848820917244592836523763   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.90160740848820917244592836523763   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.90160740848820917244592836523763    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.90160740848820917244592836523763   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.90160740848820917244592836523763    0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.90160740848820917244592836523763   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.90160740848820917244592836523763    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.90160740848820917244592836523763    0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.90160740848820917244592836523763    0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.90160740848820917244592836523763   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.90160740848820917244592836523763   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.90160740848820917244592836523763   0.047784211504486851517130621453281
 -0.90160740848820917244592836523763    0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238    0.90160740848820917244592836523763   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.90160740848820917244592836523763   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.90160740848820917244592836523763   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.90160740848820917244592836523763   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.90160740848820917244592836523763   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.90160740848820917244592836523763    0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.90160740848820917244592836523763    0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.90160740848820917244592836523763   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.90160740848820917244592836523763   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.90160740848820917244592836523763   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238    0.32731012645942604118598669405238    0.90160740848820917244592836523763    0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.32731012645942604118598669405238    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.90160740848820917244592836523763   0.047784211504486851517130621453281
 -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.90160740848820917244592836523763   0.047784211504486851517130621453281
  0.90160740848820917244592836523763    0.32731012645942604118598669405238   -0.32731012645942604118598669405238   -0.32731012645942604118598669405238   0.047784211504486851517130621453281
  0.90160740848820917244592836523763    0.32731012645942604118598669405238   -0.32731012645942604118598669405238    0.32731012645942604118598669405238   0.047784211504486851517130621453281
 -0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.91515513108187967807695875558448   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.91515513108187967807695875558448   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.91515513108187967807695875558448    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.91515513108187967807695875558448    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.91515513108187967807695875558448   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.91515513108187967807695875558448   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.91515513108187967807695875558448   0.010904794396612418216539312554344
  0.91515513108187967807695875558448    0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.91515513108187967807695875558448   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.91515513108187967807695875558448   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.91515513108187967807695875558448   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.91515513108187967807695875558448   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.91515513108187967807695875558448    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.91515513108187967807695875558448    0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673    0.91515513108187967807695875558448    0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.91515513108187967807695875558448    0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.91515513108187967807695875558448   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.91515513108187967807695875558448   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.91515513108187967807695875558448   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.91515513108187967807695875558448   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.91515513108187967807695875558448   -0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.91515513108187967807695875558448    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.91515513108187967807695875558448   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.91515513108187967807695875558448    0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.91515513108187967807695875558448   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673    0.91515513108187967807695875558448   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.91515513108187967807695875558448   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673    0.91515513108187967807695875558448    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.91515513108187967807695875558448    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.91515513108187967807695875558448   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.91515513108187967807695875558448    0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.91515513108187967807695875558448   -0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.91515513108187967807695875558448   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.91515513108187967807695875558448   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.91515513108187967807695875558448    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.91515513108187967807695875558448   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.91515513108187967807695875558448   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.91515513108187967807695875558448   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.91515513108187967807695875558448    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.91515513108187967807695875558448   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.91515513108187967807695875558448    0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.91515513108187967807695875558448   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.91515513108187967807695875558448    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.91515513108187967807695875558448    0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.91515513108187967807695875558448    0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.91515513108187967807695875558448   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.91515513108187967807695875558448   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.91515513108187967807695875558448   0.010904794396612418216539312554344
 -0.91515513108187967807695875558448    0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673    0.91515513108187967807695875558448   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.91515513108187967807695875558448   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.91515513108187967807695875558448   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.91515513108187967807695875558448   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.91515513108187967807695875558448   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.91515513108187967807695875558448    0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.91515513108187967807695875558448    0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.91515513108187967807695875558448   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.91515513108187967807695875558448   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.91515513108187967807695875558448   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673    0.70680460484899165740365305179673    0.91515513108187967807695875558448    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.70680460484899165740365305179673    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.91515513108187967807695875558448   0.010904794396612418216539312554344
 -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.91515513108187967807695875558448   0.010904794396612418216539312554344
  0.91515513108187967807695875558448    0.70680460484899165740365305179673   -0.70680460484899165740365305179673   -0.70680460484899165740365305179673   0.010904794396612418216539312554344
  0.91515513108187967807695875558448    0.70680460484899165740365305179673   -0.70680460484899165740365305179673    0.70680460484899165740365305179673   0.010904794396612418216539312554344
  -0.9373009746451703708379462310839     0.9373009746451703708379462310839     0.9373009746451703708379462310839   -0.52613322137673350156903167544274  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839   -0.52613322137673350156903167544274    -0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    -0.9373009746451703708379462310839    0.52613322137673350156903167544274     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839     0.9373009746451703708379462310839    0.52613322137673350156903167544274     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    0.52613322137673350156903167544274    -0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
 -0.52613322137673350156903167544274    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839     0.9373009746451703708379462310839    -0.9373009746451703708379462310839    0.52613322137673350156903167544274  0.0066426143306063462595887489712495
  0.52613322137673350156903167544274     0.9373009746451703708379462310839     0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
 -0.52613322137673350156903167544274    -0.9373009746451703708379462310839     0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    -0.9373009746451703708379462310839   -0.52613322137673350156903167544274    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    -0.9373009746451703708379462310839    0.52613322137673350156903167544274    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    -0.9373009746451703708379462310839     0.9373009746451703708379462310839   -0.52613322137673350156903167544274  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    0.52613322137673350156903167544274     0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839   -0.52613322137673350156903167544274     0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    0.52613322137673350156903167544274     0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
 -0.52613322137673350156903167544274     0.9373009746451703708379462310839    -0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    -0.9373009746451703708379462310839     0.9373009746451703708379462310839   -0.52613322137673350156903167544274  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839     0.9373009746451703708379462310839     0.9373009746451703708379462310839    0.52613322137673350156903167544274  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839    0.52613322137673350156903167544274  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839     0.9373009746451703708379462310839   -0.52613322137673350156903167544274    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  0.52613322137673350156903167544274    -0.9373009746451703708379462310839     0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839     0.9373009746451703708379462310839   -0.52613322137673350156903167544274     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  0.52613322137673350156903167544274    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
 -0.52613322137673350156903167544274     0.9373009746451703708379462310839     0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    -0.9373009746451703708379462310839     0.9373009746451703708379462310839    0.52613322137673350156903167544274  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    0.52613322137673350156903167544274    -0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  0.52613322137673350156903167544274    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    0.52613322137673350156903167544274     0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
 -0.52613322137673350156903167544274     0.9373009746451703708379462310839    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839   -0.52613322137673350156903167544274  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839     0.9373009746451703708379462310839   -0.52613322137673350156903167544274     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
 -0.52613322137673350156903167544274    -0.9373009746451703708379462310839     0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839   -0.52613322137673350156903167544274    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    -0.9373009746451703708379462310839   -0.52613322137673350156903167544274    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839   -0.52613322137673350156903167544274     0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839     0.9373009746451703708379462310839     0.9373009746451703708379462310839    0.52613322137673350156903167544274  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    -0.9373009746451703708379462310839    0.52613322137673350156903167544274    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839     0.9373009746451703708379462310839    -0.9373009746451703708379462310839    0.52613322137673350156903167544274  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839   -0.52613322137673350156903167544274     0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    0.52613322137673350156903167544274    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839   -0.52613322137673350156903167544274     0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839   -0.52613322137673350156903167544274    -0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    -0.9373009746451703708379462310839   -0.52613322137673350156903167544274     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  0.52613322137673350156903167544274     0.9373009746451703708379462310839     0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    -0.9373009746451703708379462310839   -0.52613322137673350156903167544274     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839   -0.52613322137673350156903167544274    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839     0.9373009746451703708379462310839    0.52613322137673350156903167544274    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839     0.9373009746451703708379462310839     0.9373009746451703708379462310839   -0.52613322137673350156903167544274  0.0066426143306063462595887489712495
 -0.52613322137673350156903167544274     0.9373009746451703708379462310839     0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    0.52613322137673350156903167544274    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  0.52613322137673350156903167544274    -0.9373009746451703708379462310839     0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839     0.9373009746451703708379462310839   -0.52613322137673350156903167544274    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    -0.9373009746451703708379462310839     0.9373009746451703708379462310839    0.52613322137673350156903167544274  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839   -0.52613322137673350156903167544274  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839    0.52613322137673350156903167544274     0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    -0.9373009746451703708379462310839    0.52613322137673350156903167544274     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
 -0.52613322137673350156903167544274    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839     0.9373009746451703708379462310839    -0.9373009746451703708379462310839   -0.52613322137673350156903167544274  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839     0.9373009746451703708379462310839    0.52613322137673350156903167544274    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839     0.9373009746451703708379462310839    0.52613322137673350156903167544274     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
   0.9373009746451703708379462310839     0.9373009746451703708379462310839    -0.9373009746451703708379462310839   -0.52613322137673350156903167544274  0.0066426143306063462595887489712495
  -0.9373009746451703708379462310839    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839    0.52613322137673350156903167544274  0.0066426143306063462595887489712495
  0.52613322137673350156903167544274     0.9373009746451703708379462310839    -0.9373009746451703708379462310839    -0.9373009746451703708379462310839  0.0066426143306063462595887489712495
  0.52613322137673350156903167544274     0.9373009746451703708379462310839    -0.9373009746451703708379462310839     0.9373009746451703708379462310839  0.0066426143306063462595887489712495
 -0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291    0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291    0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291    0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.37634729537692799606268256296291   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291    0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826    0.37634729537692799606268256296291    0.37634729537692799606268256296291    0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.86350298283450598558817608442826    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291    0.37634729537692799606268256296291   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291    0.86350298283450598558817608442826    0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.37634729537692799606268256296291   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291    0.86350298283450598558817608442826   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   0.029651626181233660743046149714486
 -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.86350298283450598558817608442826   0.029651626181233660743046149714486
  0.86350298283450598558817608442826   -0.86350298283450598558817608442826   -0.37634729537692799606268256296291   -0.37634729537692799606268256296291   0.029651626181233660743046149714486

# Rule degree: 15 (728 pts)
 -0.69377687388134681671108414565111                                     0                                     0                                     0   0.093325958488966243593759724030973
  0.69377687388134681671108414565111                                     0                                     0                                     0   0.093325958488966243593759724030973
                                   0   -0.69377687388134681671108414565111                                     0                                     0   0.093325958488966243593759724030973
                                   0    0.69377687388134681671108414565111                                     0                                     0   0.093325958488966243593759724030973
                                   0                                     0    0.69377687388134681671108414565111                                     0   0.093325958488966243593759724030973
                                   0                                     0   -0.69377687388134681671108414565111                                     0   0.093325958488966243593759724030973
                                   0                                     0                                     0    0.69377687388134681671108414565111   0.093325958488966243593759724030973
                                   0                                     0                                     0   -0.69377687388134681671108414565111   0.093325958488966243593759724030973
                                   0    0.67724608612170332719966409949181                                     0    0.67724608612170332719966409949181   0.062255294189095304556458181293713
 -0.67724608612170332719966409949181                                     0    0.67724608612170332719966409949181                                     0   0.062255294189095304556458181293713
                                   0                                     0   -0.67724608612170332719966409949181    0.67724608612170332719966409949181   0.062255294189095304556458181293713
                                   0   -0.67724608612170332719966409949181                                     0    0.67724608612170332719966409949181   0.062255294189095304556458181293713
  0.67724608612170332719966409949181                                     0                                     0    0.67724608612170332719966409949181   0.062255294189095304556458181293713
                                   0   -0.67724608612170332719966409949181                                     0   -0.67724608612170332719966409949181   0.062255294189095304556458181293713
                                   0                                     0   -0.67724608612170332719966409949181   -0.67724608612170332719966409949181   0.062255294189095304556458181293713
                                   0                                     0    0.67724608612170332719966409949181    0.67724608612170332719966409949181   0.062255294189095304556458181293713
 -0.67724608612170332719966409949181    0.67724608612170332719966409949181                                     0                                     0   0.062255294189095304556458181293713
                                   0   -0.67724608612170332719966409949181    0.67724608612170332719966409949181                                     0   0.062255294189095304556458181293713
  0.67724608612170332719966409949181                                     0    0.67724608612170332719966409949181                                     0   0.062255294189095304556458181293713
                                   0    0.67724608612170332719966409949181    0.67724608612170332719966409949181                                     0   0.062255294189095304556458181293713
                                   0    0.67724608612170332719966409949181   -0.67724608612170332719966409949181                                     0   0.062255294189095304556458181293713
  0.67724608612170332719966409949181                                     0                                     0   -0.67724608612170332719966409949181   0.062255294189095304556458181293713
  0.67724608612170332719966409949181    0.67724608612170332719966409949181                                     0                                     0   0.062255294189095304556458181293713
 -0.67724608612170332719966409949181                                     0                                     0   -0.67724608612170332719966409949181   0.062255294189095304556458181293713
                                   0                                     0    0.67724608612170332719966409949181   -0.67724608612170332719966409949181   0.062255294189095304556458181293713
 -0.67724608612170332719966409949181   -0.67724608612170332719966409949181                                     0                                     0   0.062255294189095304556458181293713
 -0.67724608612170332719966409949181                                     0   -0.67724608612170332719966409949181                                     0   0.062255294189095304556458181293713
  0.67724608612170332719966409949181   -0.67724608612170332719966409949181                                     0                                     0   0.062255294189095304556458181293713
  0.67724608612170332719966409949181                                     0   -0.67724608612170332719966409949181                                     0   0.062255294189095304556458181293713
 -0.67724608612170332719966409949181                                     0                                     0    0.67724608612170332719966409949181   0.062255294189095304556458181293713
                                   0   -0.67724608612170332719966409949181   -0.67724608612170332719966409949181                                     0   0.062255294189095304556458181293713
                                   0    0.67724608612170332719966409949181                                     0   -0.67724608612170332719966409949181   0.062255294189095304556458181293713
                                   0    0.97245727965429619817484834150529                                     0    0.97245727965429619817484834150529  0.0090165126661837304386122100722646
 -0.97245727965429619817484834150529                                     0    0.97245727965429619817484834150529                                     0  0.0090165126661837304386122100722646
                                   0                                     0   -0.97245727965429619817484834150529    0.97245727965429619817484834150529  0.0090165126661837304386122100722646
                                   0   -0.97245727965429619817484834150529                                     0    0.97245727965429619817484834150529  0.0090165126661837304386122100722646
  0.97245727965429619817484834150529                                     0                                     0    0.97245727965429619817484834150529  0.0090165126661837304386122100722646
                                   0   -0.97245727965429619817484834150529                                     0   -0.97245727965429619817484834150529  0.0090165126661837304386122100722646
                                   0                                     0   -0.97245727965429619817484834150529   -0.97245727965429619817484834150529  0.0090165126661837304386122100722646
                                   0                                     0    0.97245727965429619817484834150529    0.97245727965429619817484834150529  0.0090165126661837304386122100722646
 -0.97245727965429619817484834150529    0.97245727965429619817484834150529                                     0                                     0  0.0090165126661837304386122100722646
                                   0   -0.97245727965429619817484834150529    0.97245727965429619817484834150529                                     0  0.0090165126661837304386122100722646
  0.97245727965429619817484834150529                                     0    0.97245727965429619817484834150529                                     0  0.0090165126661837304386122100722646
                                   0    0.97245727965429619817484834150529    0.97245727965429619817484834150529                                     0  0.0090165126661837304386122100722646
                                   0    0.97245727965429619817484834150529   -0.97245727965429619817484834150529                                     0  0.0090165126661837304386122100722646
  0.97245727965429619817484834150529                                     0                                     0   -0.97245727965429619817484834150529  0.0090165126661837304386122100722646
  0.97245727965429619817484834150529    0.97245727965429619817484834150529                                     0                                     0  0.0090165126661837304386122100722646
 -0.97245727965429619817484834150529                                     0                                     0   -0.97245727965429619817484834150529  0.0090165126661837304386122100722646
                                   0                                     0    0.97245727965429619817484834150529   -0.97245727965429619817484834150529  0.0090165126661837304386122100722646
 -0.97245727965429619817484834150529   -0.97245727965429619817484834150529                                     0                                     0  0.0090165126661837304386122100722646
 -0.97245727965429619817484834150529                                     0   -0.97245727965429619817484834150529                                     0  0.0090165126661837304386122100722646
  0.97245727965429619817484834150529   -0.97245727965429619817484834150529                                     0                                     0  0.0090165126661837304386122100722646
  0.97245727965429619817484834150529                                     0   -0.97245727965429619817484834150529                                     0  0.0090165126661837304386122100722646
 -0.97245727965429619817484834150529                                     0                                     0    0.97245727965429619817484834150529  0.0090165126661837304386122100722646
                                   0   -0.97245727965429619817484834150529   -0.97245727965429619817484834150529                                     0  0.0090165126661837304386122100722646
                                   0    0.97245727965429619817484834150529                                     0   -0.97245727965429619817484834150529  0.0090165126661837304386122100722646
                                   0                                     0   -0.98684293876846661435402504953459   -0.55027111315193439658985422869833    0.01525835681779346405164146395961
                                   0    0.55027111315193439658985422869833                                     0    0.98684293876846661435402504953459    0.01525835681779346405164146395961
                                   0                                     0   -0.55027111315193439658985422869833   -0.98684293876846661435402504953459    0.01525835681779346405164146395961
                                   0   -0.98684293876846661435402504953459    0.55027111315193439658985422869833                                     0    0.01525835681779346405164146395961
 -0.98684293876846661435402504953459                                     0                                     0    0.55027111315193439658985422869833    0.01525835681779346405164146395961
  0.98684293876846661435402504953459    0.55027111315193439658985422869833                                     0                                     0    0.01525835681779346405164146395961
 -0.98684293876846661435402504953459    0.55027111315193439658985422869833                                     0                                     0    0.01525835681779346405164146395961
                                   0    0.98684293876846661435402504953459                                     0   -0.55027111315193439658985422869833    0.01525835681779346405164146395961
  0.55027111315193439658985422869833                                     0                                     0    0.98684293876846661435402504953459    0.01525835681779346405164146395961
 -0.55027111315193439658985422869833                                     0   -0.98684293876846661435402504953459                                     0    0.01525835681779346405164146395961
                                   0    0.98684293876846661435402504953459    0.55027111315193439658985422869833                                     0    0.01525835681779346405164146395961
                                   0   -0.55027111315193439658985422869833                                     0    0.98684293876846661435402504953459    0.01525835681779346405164146395961
                                   0                                     0   -0.55027111315193439658985422869833    0.98684293876846661435402504953459    0.01525835681779346405164146395961
  0.55027111315193439658985422869833    0.98684293876846661435402504953459                                     0                                     0    0.01525835681779346405164146395961
  0.55027111315193439658985422869833                                     0    0.98684293876846661435402504953459                                     0    0.01525835681779346405164146395961
                                   0                                     0    0.55027111315193439658985422869833    0.98684293876846661435402504953459    0.01525835681779346405164146395961
  0.98684293876846661435402504953459                                     0                                     0    0.55027111315193439658985422869833    0.01525835681779346405164146395961
                                   0   -0.55027111315193439658985422869833    0.98684293876846661435402504953459                                     0    0.01525835681779346405164146395961
                                   0    0.55027111315193439658985422869833   -0.98684293876846661435402504953459                                     0    0.01525835681779346405164146395961
                                   0    0.55027111315193439658985422869833                                     0   -0.98684293876846661435402504953459    0.01525835681779346405164146395961
  0.98684293876846661435402504953459                                     0                                     0   -0.55027111315193439658985422869833    0.01525835681779346405164146395961
  0.55027111315193439658985422869833   -0.98684293876846661435402504953459                                     0                                     0    0.01525835681779346405164146395961
  0.55027111315193439658985422869833                                     0   -0.98684293876846661435402504953459                                     0    0.01525835681779346405164146395961
                                   0                                     0    0.98684293876846661435402504953459    0.55027111315193439658985422869833    0.01525835681779346405164146395961
  0.55027111315193439658985422869833                                     0                                     0   -0.98684293876846661435402504953459    0.01525835681779346405164146395961
                                   0   -0.55027111315193439658985422869833   -0.98684293876846661435402504953459                                     0    0.01525835681779346405164146395961
  0.98684293876846661435402504953459   -0.55027111315193439658985422869833                                     0                                     0    0.01525835681779346405164146395961
                                   0    0.55027111315193439658985422869833    0.98684293876846661435402504953459                                     0    0.01525835681779346405164146395961
                                   0                                     0   -0.98684293876846661435402504953459    0.55027111315193439658985422869833    0.01525835681779346405164146395961
  0.98684293876846661435402504953459                                     0   -0.55027111315193439658985422869833                                     0    0.01525835681779346405164146395961
 -0.55027111315193439658985422869833    0.98684293876846661435402504953459                                     0                                     0    0.01525835681779346405164146395961
                                   0   -0.98684293876846661435402504953459                                     0   -0.55027111315193439658985422869833    0.01525835681779346405164146395961
                                   0                                     0    0.55027111315193439658985422869833   -0.98684293876846661435402504953459    0.01525835681779346405164146395961
                                   0                                     0    0.98684293876846661435402504953459   -0.55027111315193439658985422869833    0.01525835681779346405164146395961
 -0.55027111315193439658985422869833   -0.98684293876846661435402504953459                                     0                                     0    0.01525835681779346405164146395961
 -0.98684293876846661435402504953459   -0.55027111315193439658985422869833                                     0                                     0    0.01525835681779346405164146395961
 -0.98684293876846661435402504953459                                     0   -0.55027111315193439658985422869833                                     0    0.01525835681779346405164146395961
 -0.55027111315193439658985422869833                                     0                                     0   -0.98684293876846661435402504953459    0.01525835681779346405164146395961
                                   0    0.98684293876846661435402504953459   -0.55027111315193439658985422869833                                     0    0.01525835681779346405164146395961
 -0.98684293876846661435402504953459                                     0                                     0   -0.55027111315193439658985422869833    0.01525835681779346405164146395961
  0.98684293876846661435402504953459                                     0    0.55027111315193439658985422869833                                     0    0.01525835681779346405164146395961
                                   0    0.98684293876846661435402504953459                                     0    0.55027111315193439658985422869833    0.01525835681779346405164146395961
                                   0   -0.98684293876846661435402504953459   -0.55027111315193439658985422869833                                     0    0.01525835681779346405164146395961
 -0.98684293876846661435402504953459                                     0    0.55027111315193439658985422869833                                     0    0.01525835681779346405164146395961
 -0.55027111315193439658985422869833                                     0                                     0    0.98684293876846661435402504953459    0.01525835681779346405164146395961
                                   0   -0.55027111315193439658985422869833                                     0   -0.98684293876846661435402504953459    0.01525835681779346405164146395961
                                   0   -0.98684293876846661435402504953459                                     0    0.55027111315193439658985422869833    0.01525835681779346405164146395961
 -0.55027111315193439658985422869833                                     0    0.98684293876846661435402504953459                                     0    0.01525835681779346405164146395961
 -0.53596103608025493546982030492667                                     0    0.53596103608025493546982030492667   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
  0.53596103608025493546982030492667    0.53596103608025493546982030492667                                     0   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
 -0.53596103608025493546982030492667    0.53596103608025493546982030492667   -0.53596103608025493546982030492667                                     0   0.047434450024574415080530317877343
  0.53596103608025493546982030492667   -0.53596103608025493546982030492667                                     0    0.53596103608025493546982030492667   0.047434450024574415080530317877343
  0.53596103608025493546982030492667                                     0   -0.53596103608025493546982030492667    0.53596103608025493546982030492667   0.047434450024574415080530317877343
                                   0   -0.53596103608025493546982030492667    0.53596103608025493546982030492667   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
                                   0    0.53596103608025493546982030492667   -0.53596103608025493546982030492667    0.53596103608025493546982030492667   0.047434450024574415080530317877343
                                   0    0.53596103608025493546982030492667    0.53596103608025493546982030492667    0.53596103608025493546982030492667   0.047434450024574415080530317877343
 -0.53596103608025493546982030492667   -0.53596103608025493546982030492667                                     0   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
 -0.53596103608025493546982030492667                                     0   -0.53596103608025493546982030492667   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
  0.53596103608025493546982030492667                                     0    0.53596103608025493546982030492667    0.53596103608025493546982030492667   0.047434450024574415080530317877343
 -0.53596103608025493546982030492667    0.53596103608025493546982030492667                                     0   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
                                   0    0.53596103608025493546982030492667   -0.53596103608025493546982030492667   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
  0.53596103608025493546982030492667    0.53596103608025493546982030492667    0.53596103608025493546982030492667                                     0   0.047434450024574415080530317877343
 -0.53596103608025493546982030492667    0.53596103608025493546982030492667                                     0    0.53596103608025493546982030492667   0.047434450024574415080530317877343
                                   0   -0.53596103608025493546982030492667    0.53596103608025493546982030492667    0.53596103608025493546982030492667   0.047434450024574415080530317877343
  0.53596103608025493546982030492667   -0.53596103608025493546982030492667    0.53596103608025493546982030492667                                     0   0.047434450024574415080530317877343
  0.53596103608025493546982030492667   -0.53596103608025493546982030492667                                     0   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
  0.53596103608025493546982030492667                                     0   -0.53596103608025493546982030492667   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
 -0.53596103608025493546982030492667    0.53596103608025493546982030492667    0.53596103608025493546982030492667                                     0   0.047434450024574415080530317877343
  0.53596103608025493546982030492667   -0.53596103608025493546982030492667   -0.53596103608025493546982030492667                                     0   0.047434450024574415080530317877343
 -0.53596103608025493546982030492667                                     0    0.53596103608025493546982030492667    0.53596103608025493546982030492667   0.047434450024574415080530317877343
  0.53596103608025493546982030492667    0.53596103608025493546982030492667   -0.53596103608025493546982030492667                                     0   0.047434450024574415080530317877343
                                   0    0.53596103608025493546982030492667    0.53596103608025493546982030492667   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
  0.53596103608025493546982030492667                                     0    0.53596103608025493546982030492667   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
 -0.53596103608025493546982030492667   -0.53596103608025493546982030492667   -0.53596103608025493546982030492667                                     0   0.047434450024574415080530317877343
 -0.53596103608025493546982030492667   -0.53596103608025493546982030492667    0.53596103608025493546982030492667                                     0   0.047434450024574415080530317877343
 -0.53596103608025493546982030492667   -0.53596103608025493546982030492667                                     0    0.53596103608025493546982030492667   0.047434450024574415080530317877343
 -0.53596103608025493546982030492667                                     0   -0.53596103608025493546982030492667    0.53596103608025493546982030492667   0.047434450024574415080530317877343
                                   0   -0.53596103608025493546982030492667   -0.53596103608025493546982030492667    0.53596103608025493546982030492667   0.047434450024574415080530317877343
  0.53596103608025493546982030492667    0.53596103608025493546982030492667                                     0    0.53596103608025493546982030492667   0.047434450024574415080530317877343
                                   0   -0.53596103608025493546982030492667   -0.53596103608025493546982030492667   -0.53596103608025493546982030492667   0.047434450024574415080530317877343
 -0.96433004536297135046917007294281                                     0    0.68493888577663988228191164195172    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172   -0.68493888577663988228191164195172   -0.96433004536297135046917007294281                                     0   0.018144106566868843610104331230771
  0.96433004536297135046917007294281                                     0    0.68493888577663988228191164195172    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172   -0.68493888577663988228191164195172                                     0   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
 -0.96433004536297135046917007294281                                     0   -0.68493888577663988228191164195172    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172                                     0    0.68493888577663988228191164195172   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172    0.96433004536297135046917007294281                                     0   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172   -0.68493888577663988228191164195172   -0.96433004536297135046917007294281                                     0   0.018144106566868843610104331230771
                                   0   -0.68493888577663988228191164195172   -0.96433004536297135046917007294281    0.68493888577663988228191164195172   0.018144106566868843610104331230771
                                   0   -0.96433004536297135046917007294281   -0.68493888577663988228191164195172   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.96433004536297135046917007294281   -0.68493888577663988228191164195172                                     0    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172                                     0    0.96433004536297135046917007294281   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.96433004536297135046917007294281   -0.68493888577663988228191164195172                                     0   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172   -0.68493888577663988228191164195172                                     0    0.96433004536297135046917007294281   0.018144106566868843610104331230771
                                   0    0.96433004536297135046917007294281    0.68493888577663988228191164195172   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.96433004536297135046917007294281   -0.68493888577663988228191164195172    0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
  0.68493888577663988228191164195172    0.68493888577663988228191164195172                                     0    0.96433004536297135046917007294281   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172    0.68493888577663988228191164195172   -0.96433004536297135046917007294281                                     0   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172    0.68493888577663988228191164195172                                     0   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
                                   0   -0.68493888577663988228191164195172    0.96433004536297135046917007294281    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172                                     0    0.96433004536297135046917007294281    0.68493888577663988228191164195172   0.018144106566868843610104331230771
                                   0   -0.96433004536297135046917007294281    0.68493888577663988228191164195172    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.96433004536297135046917007294281   -0.68493888577663988228191164195172                                     0   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
                                   0   -0.68493888577663988228191164195172    0.68493888577663988228191164195172    0.96433004536297135046917007294281   0.018144106566868843610104331230771
  0.96433004536297135046917007294281    0.68493888577663988228191164195172   -0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
  0.68493888577663988228191164195172                                     0    0.68493888577663988228191164195172    0.96433004536297135046917007294281   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172                                     0    0.96433004536297135046917007294281    0.68493888577663988228191164195172   0.018144106566868843610104331230771
                                   0    0.68493888577663988228191164195172    0.68493888577663988228191164195172   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
 -0.96433004536297135046917007294281                                     0    0.68493888577663988228191164195172   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172                                     0    0.68493888577663988228191164195172    0.96433004536297135046917007294281   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172   -0.96433004536297135046917007294281                                     0   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172   -0.96433004536297135046917007294281   -0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
  0.68493888577663988228191164195172                                     0   -0.68493888577663988228191164195172   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
  0.96433004536297135046917007294281    0.68493888577663988228191164195172    0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
 -0.96433004536297135046917007294281    0.68493888577663988228191164195172                                     0   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172   -0.96433004536297135046917007294281                                     0   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172                                     0   -0.96433004536297135046917007294281   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172    0.68493888577663988228191164195172   -0.96433004536297135046917007294281                                     0   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172    0.96433004536297135046917007294281                                     0    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172   -0.96433004536297135046917007294281                                     0    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172                                     0   -0.96433004536297135046917007294281    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.96433004536297135046917007294281   -0.68493888577663988228191164195172   -0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
  0.68493888577663988228191164195172                                     0   -0.68493888577663988228191164195172    0.96433004536297135046917007294281   0.018144106566868843610104331230771
                                   0   -0.68493888577663988228191164195172   -0.68493888577663988228191164195172    0.96433004536297135046917007294281   0.018144106566868843610104331230771
                                   0   -0.68493888577663988228191164195172    0.68493888577663988228191164195172   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172                                     0   -0.96433004536297135046917007294281   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172   -0.96433004536297135046917007294281    0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172                                     0    0.96433004536297135046917007294281   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172    0.96433004536297135046917007294281                                     0    0.68493888577663988228191164195172   0.018144106566868843610104331230771
                                   0   -0.96433004536297135046917007294281    0.68493888577663988228191164195172   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172                                     0   -0.68493888577663988228191164195172   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
                                   0    0.68493888577663988228191164195172    0.96433004536297135046917007294281   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172   -0.68493888577663988228191164195172    0.96433004536297135046917007294281                                     0   0.018144106566868843610104331230771
 -0.96433004536297135046917007294281   -0.68493888577663988228191164195172                                     0    0.68493888577663988228191164195172   0.018144106566868843610104331230771
                                   0    0.68493888577663988228191164195172    0.96433004536297135046917007294281    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.96433004536297135046917007294281                                     0   -0.68493888577663988228191164195172    0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172   -0.96433004536297135046917007294281    0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
 -0.96433004536297135046917007294281                                     0   -0.68493888577663988228191164195172   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172    0.96433004536297135046917007294281    0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172                                     0   -0.68493888577663988228191164195172    0.96433004536297135046917007294281   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172                                     0   -0.96433004536297135046917007294281    0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.96433004536297135046917007294281    0.68493888577663988228191164195172    0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
                                   0    0.68493888577663988228191164195172   -0.96433004536297135046917007294281    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172    0.68493888577663988228191164195172    0.96433004536297135046917007294281                                     0   0.018144106566868843610104331230771
  0.68493888577663988228191164195172   -0.68493888577663988228191164195172    0.96433004536297135046917007294281                                     0   0.018144106566868843610104331230771
  0.68493888577663988228191164195172    0.96433004536297135046917007294281   -0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
                                   0    0.68493888577663988228191164195172   -0.68493888577663988228191164195172    0.96433004536297135046917007294281   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172   -0.96433004536297135046917007294281   -0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
                                   0   -0.68493888577663988228191164195172   -0.96433004536297135046917007294281   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172    0.68493888577663988228191164195172                                     0    0.96433004536297135046917007294281   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172   -0.68493888577663988228191164195172                                     0   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
                                   0    0.68493888577663988228191164195172    0.68493888577663988228191164195172    0.96433004536297135046917007294281   0.018144106566868843610104331230771
  0.96433004536297135046917007294281    0.68493888577663988228191164195172                                     0   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.96433004536297135046917007294281   -0.68493888577663988228191164195172   -0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
  0.96433004536297135046917007294281                                     0   -0.68493888577663988228191164195172   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172                                     0    0.68493888577663988228191164195172   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
                                   0   -0.68493888577663988228191164195172    0.96433004536297135046917007294281   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
                                   0    0.96433004536297135046917007294281   -0.68493888577663988228191164195172    0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.96433004536297135046917007294281   -0.68493888577663988228191164195172    0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
                                   0    0.68493888577663988228191164195172   -0.68493888577663988228191164195172   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
  0.68493888577663988228191164195172    0.96433004536297135046917007294281                                     0   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
                                   0    0.96433004536297135046917007294281    0.68493888577663988228191164195172    0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.96433004536297135046917007294281    0.68493888577663988228191164195172   -0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172   -0.68493888577663988228191164195172                                     0    0.96433004536297135046917007294281   0.018144106566868843610104331230771
                                   0    0.96433004536297135046917007294281   -0.68493888577663988228191164195172   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172    0.96433004536297135046917007294281   -0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
  0.96433004536297135046917007294281                                     0    0.68493888577663988228191164195172   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
                                   0   -0.68493888577663988228191164195172   -0.68493888577663988228191164195172   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172    0.68493888577663988228191164195172    0.96433004536297135046917007294281                                     0   0.018144106566868843610104331230771
                                   0   -0.96433004536297135046917007294281   -0.68493888577663988228191164195172    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172    0.96433004536297135046917007294281    0.68493888577663988228191164195172                                     0   0.018144106566868843610104331230771
 -0.96433004536297135046917007294281    0.68493888577663988228191164195172                                     0    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.96433004536297135046917007294281    0.68493888577663988228191164195172                                     0    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.68493888577663988228191164195172    0.68493888577663988228191164195172                                     0   -0.96433004536297135046917007294281   0.018144106566868843610104331230771
                                   0    0.68493888577663988228191164195172   -0.96433004536297135046917007294281   -0.68493888577663988228191164195172   0.018144106566868843610104331230771
 -0.68493888577663988228191164195172   -0.96433004536297135046917007294281                                     0    0.68493888577663988228191164195172   0.018144106566868843610104331230771
  0.27317558878604324430610275935299    0.27317558878604324430610275935299   -0.27317558878604324430610275935299    0.27317558878604324430610275935299   0.072933052170412156075841350465141
  0.27317558878604324430610275935299   -0.27317558878604324430610275935299    0.27317558878604324430610275935299    0.27317558878604324430610275935299   0.072933052170412156075841350465141
  0.27317558878604324430610275935299   -0.27317558878604324430610275935299   -0.27317558878604324430610275935299    0.27317558878604324430610275935299   0.072933052170412156075841350465141
  0.27317558878604324430610275935299    0.27317558878604324430610275935299   -0.27317558878604324430610275935299   -0.27317558878604324430610275935299   0.072933052170412156075841350465141
  0.27317558878604324430610275935299   -0.27317558878604324430610275935299    0.27317558878604324430610275935299   -0.27317558878604324430610275935299   0.072933052170412156075841350465141
 -0.27317558878604324430610275935299   -0.27317558878604324430610275935299    0.27317558878604324430610275935299    0.27317558878604324430610275935299   0.072933052170412156075841350465141
 -0.27317558878604324430610275935299    0.27317558878604324430610275935299    0.27317558878604324430610275935299    0.27317558878604324430610275935299   0.072933052170412156075841350465141
 -0.27317558878604324430610275935299   -0.27317558878604324430610275935299   -0.27317558878604324430610275935299    0.27317558878604324430610275935299   0.072933052170412156075841350465141
 -0.27317558878604324430610275935299    0.27317558878604324430610275935299   -0.27317558878604324430610275935299   -0.27317558878604324430610275935299   0.072933052170412156075841350465141
 -0.27317558878604324430610275935299   -0.27317558878604324430610275935299    0.27317558878604324430610275935299   -0.27317558878604324430610275935299   0.072933052170412156075841350465141
  0.27317558878604324430610275935299    0.27317558878604324430610275935299    0.27317558878604324430610275935299   -0.27317558878604324430610275935299   0.072933052170412156075841350465141
  0.27317558878604324430610275935299   -0.27317558878604324430610275935299   -0.27317558878604324430610275935299   -0.27317558878604324430610275935299   0.072933052170412156075841350465141
 -0.27317558878604324430610275935299   -0.27317558878604324430610275935299   -0.27317558878604324430610275935299   -0.27317558878604324430610275935299   0.072933052170412156075841350465141
 -0.27317558878604324430610275935299    0.27317558878604324430610275935299    0.27317558878604324430610275935299   -0.27317558878604324430610275935299   0.072933052170412156075841350465141
  0.27317558878604324430610275935299    0.27317558878604324430610275935299    0.27317558878604324430610275935299    0.27317558878604324430610275935299   0.072933052170412156075841350465141
 -0.27317558878604324430610275935299    0.27317558878604324430610275935299   -0.27317558878604324430610275935299    0.27317558878604324430610275935299   0.072933052170412156075841350465141
  0.74363541993158395279076814075286    0.74363541993158395279076814075286   -0.74363541993158395279076814075286    0.74363541993158395279076814075286   0.027853020145300172086899839388255
  0.74363541993158395279076814075286   -0.74363541993158395279076814075286    0.74363541993158395279076814075286    0.74363541993158395279076814075286   0.027853020145300172086899839388255
  0.74363541993158395279076814075286   -0.74363541993158395279076814075286   -0.74363541993158395279076814075286    0.74363541993158395279076814075286   0.027853020145300172086899839388255
  0.74363541993158395279076814075286    0.74363541993158395279076814075286   -0.74363541993158395279076814075286   -0.74363541993158395279076814075286   0.027853020145300172086899839388255
  0.74363541993158395279076814075286   -0.74363541993158395279076814075286    0.74363541993158395279076814075286   -0.74363541993158395279076814075286   0.027853020145300172086899839388255
 -0.74363541993158395279076814075286   -0.74363541993158395279076814075286    0.74363541993158395279076814075286    0.74363541993158395279076814075286   0.027853020145300172086899839388255
 -0.74363541993158395279076814075286    0.74363541993158395279076814075286    0.74363541993158395279076814075286    0.74363541993158395279076814075286   0.027853020145300172086899839388255
 -0.74363541993158395279076814075286   -0.74363541993158395279076814075286   -0.74363541993158395279076814075286    0.74363541993158395279076814075286   0.027853020145300172086899839388255
 -0.74363541993158395279076814075286    0.74363541993158395279076814075286   -0.74363541993158395279076814075286   -0.74363541993158395279076814075286   0.027853020145300172086899839388255
 -0.74363541993158395279076814075286   -0.74363541993158395279076814075286    0.74363541993158395279076814075286   -0.74363541993158395279076814075286   0.027853020145300172086899839388255
  0.74363541993158395279076814075286    0.74363541993158395279076814075286    0.74363541993158395279076814075286   -0.74363541993158395279076814075286   0.027853020145300172086899839388255
  0.74363541993158395279076814075286   -0.74363541993158395279076814075286   -0.74363541993158395279076814075286   -0.74363541993158395279076814075286   0.027853020145300172086899839388255
 -0.74363541993158395279076814075286   -0.74363541993158395279076814075286   -0.74363541993158395279076814075286   -0.74363541993158395279076814075286   0.027853020145300172086899839388255
 -0.74363541993158395279076814075286    0.74363541993158395279076814075286    0.74363541993158395279076814075286   -0.74363541993158395279076814075286   0.027853020145300172086899839388255
  0.74363541993158395279076814075286    0.74363541993158395279076814075286    0.74363541993158395279076814075286    0.74363541993158395279076814075286   0.027853020145300172086899839388255
 -0.74363541993158395279076814075286    0.74363541993158395279076814075286   -0.74363541993158395279076814075286    0.74363541993158395279076814075286   0.027853020145300172086899839388255
   0.8996695545096133221393769013751     0.8996695545096133221393769013751    -0.8996695545096133221393769013751     0.8996695545096133221393769013751   0.004669922518853676104326264898982
   0.8996695545096133221393769013751    -0.8996695545096133221393769013751     0.8996695545096133221393769013751     0.8996695545096133221393769013751   0.004669922518853676104326264898982
   0.8996695545096133221393769013751    -0.8996695545096133221393769013751    -0.8996695545096133221393769013751     0.8996695545096133221393769013751   0.004669922518853676104326264898982
   0.8996695545096133221393769013751     0.8996695545096133221393769013751    -0.8996695545096133221393769013751    -0.8996695545096133221393769013751   0.004669922518853676104326264898982
   0.8996695545096133221393769013751    -0.8996695545096133221393769013751     0.8996695545096133221393769013751    -0.8996695545096133221393769013751   0.004669922518853676104326264898982
  -0.8996695545096133221393769013751    -0.8996695545096133221393769013751     0.8996695545096133221393769013751     0.8996695545096133221393769013751   0.004669922518853676104326264898982
  -0.8996695545096133221393769013751     0.8996695545096133221393769013751     0.8996695545096133221393769013751     0.8996695545096133221393769013751   0.004669922518853676104326264898982
  -0.8996695545096133221393769013751    -0.8996695545096133221393769013751    -0.8996695545096133221393769013751     0.8996695545096133221393769013751   0.004669922518853676104326264898982
  -0.8996695545096133221393769013751     0.8996695545096133221393769013751    -0.8996695545096133221393769013751    -0.8996695545096133221393769013751   0.004669922518853676104326264898982
  -0.8996695545096133221393769013751    -0.8996695545096133221393769013751     0.8996695545096133221393769013751    -0.8996695545096133221393769013751   0.004669922518853676104326264898982
   0.8996695545096133221393769013751     0.8996695545096133221393769013751     0.8996695545096133221393769013751    -0.8996695545096133221393769013751   0.004669922518853676104326264898982
   0.8996695545096133221393769013751    -0.8996695545096133221393769013751    -0.8996695545096133221393769013751    -0.8996695545096133221393769013751   0.004669922518853676104326264898982
  -0.8996695545096133221393769013751    -0.8996695545096133221393769013751    -0.8996695545096133221393769013751    -0.8996695545096133221393769013751   0.004669922518853676104326264898982
  -0.8996695545096133221393769013751     0.8996695545096133221393769013751     0.8996695545096133221393769013751    -0.8996695545096133221393769013751   0.004669922518853676104326264898982
   0.8996695545096133221393769013751     0.8996695545096133221393769013751     0.8996695545096133221393769013751     0.8996695545096133221393769013751   0.004669922518853676104326264898982
  -0.8996695545096133221393769013751     0.8996695545096133221393769013751    -0.8996695545096133221393769013751     0.8996695545096133221393769013751   0.004669922518853676104326264898982
 -0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.88038116078061210480965380275017   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.88038116078061210480965380275017   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.88038116078061210480965380275017    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.88038116078061210480965380275017    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.88038116078061210480965380275017   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.88038116078061210480965380275017   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.88038116078061210480965380275017   0.040321996285834900599829331825142
  0.88038116078061210480965380275017    0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.88038116078061210480965380275017   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.88038116078061210480965380275017   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.88038116078061210480965380275017   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.88038116078061210480965380275017   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.88038116078061210480965380275017    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.88038116078061210480965380275017    0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878    0.88038116078061210480965380275017    0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.88038116078061210480965380275017    0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.88038116078061210480965380275017   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.88038116078061210480965380275017   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.88038116078061210480965380275017   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.88038116078061210480965380275017   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.88038116078061210480965380275017   -0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.88038116078061210480965380275017    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.88038116078061210480965380275017   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.88038116078061210480965380275017    0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.88038116078061210480965380275017   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878    0.88038116078061210480965380275017   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.88038116078061210480965380275017   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878    0.88038116078061210480965380275017    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.88038116078061210480965380275017    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.88038116078061210480965380275017   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.88038116078061210480965380275017    0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.88038116078061210480965380275017   -0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.88038116078061210480965380275017   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.88038116078061210480965380275017   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.88038116078061210480965380275017    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.88038116078061210480965380275017   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.88038116078061210480965380275017   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.88038116078061210480965380275017   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.88038116078061210480965380275017    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.88038116078061210480965380275017   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.88038116078061210480965380275017    0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.88038116078061210480965380275017   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.88038116078061210480965380275017    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.88038116078061210480965380275017    0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.88038116078061210480965380275017    0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.88038116078061210480965380275017   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.88038116078061210480965380275017   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.88038116078061210480965380275017   0.040321996285834900599829331825142
 -0.88038116078061210480965380275017    0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878    0.88038116078061210480965380275017   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.88038116078061210480965380275017   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.88038116078061210480965380275017   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.88038116078061210480965380275017   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.88038116078061210480965380275017   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.88038116078061210480965380275017    0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.88038116078061210480965380275017    0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.88038116078061210480965380275017   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.88038116078061210480965380275017   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.88038116078061210480965380275017   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878    0.32642163785130930723732820638878    0.88038116078061210480965380275017    0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.32642163785130930723732820638878    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.88038116078061210480965380275017   0.040321996285834900599829331825142
 -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.88038116078061210480965380275017   0.040321996285834900599829331825142
  0.88038116078061210480965380275017    0.32642163785130930723732820638878   -0.32642163785130930723732820638878   -0.32642163785130930723732820638878   0.040321996285834900599829331825142
  0.88038116078061210480965380275017    0.32642163785130930723732820638878   -0.32642163785130930723732820638878    0.32642163785130930723732820638878   0.040321996285834900599829331825142
 -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.28894609750161269566057074219729   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.01903413103313890735400872252442
  0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.28894609750161269566057074219729    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.28894609750161269566057074219729   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758    0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.28894609750161269566057074219729   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.28894609750161269566057074219729    0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.28894609750161269566057074219729   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.28894609750161269566057074219729   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.28894609750161269566057074219729   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.01903413103313890735400872252442
 -0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758    0.28894609750161269566057074219729   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.28894609750161269566057074219729   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.28894609750161269566057074219729   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.61268421420917119043198624504758    0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.28894609750161269566057074219729    0.01903413103313890735400872252442
 -0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.28894609750161269566057074219729    0.01903413103313890735400872252442
  0.28894609750161269566057074219729    0.61268421420917119043198624504758   -0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.01903413103313890735400872252442
  0.28894609750161269566057074219729    0.61268421420917119043198624504758   -0.61268421420917119043198624504758    0.61268421420917119043198624504758    0.01903413103313890735400872252442
 -0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.98505934322392510881933074543764  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.98505934322392510881933074543764   -0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.98505934322392510881933074543764    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.98505934322392510881933074543764    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.98505934322392510881933074543764   -0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.98505934322392510881933074543764   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.98505934322392510881933074543764  0.0058092951572687972178597954900036
  0.98505934322392510881933074543764    0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.98505934322392510881933074543764   -0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.98505934322392510881933074543764   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.98505934322392510881933074543764   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.98505934322392510881933074543764  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.98505934322392510881933074543764    0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.98505934322392510881933074543764    0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276    0.98505934322392510881933074543764    0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.98505934322392510881933074543764    0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.98505934322392510881933074543764  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.98505934322392510881933074543764  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.98505934322392510881933074543764  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.98505934322392510881933074543764   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.98505934322392510881933074543764   -0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.98505934322392510881933074543764    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.98505934322392510881933074543764   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.98505934322392510881933074543764    0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.98505934322392510881933074543764  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276    0.98505934322392510881933074543764   -0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.98505934322392510881933074543764   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276    0.98505934322392510881933074543764    0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.98505934322392510881933074543764    0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.98505934322392510881933074543764  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.98505934322392510881933074543764    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.98505934322392510881933074543764   -0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.98505934322392510881933074543764   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.98505934322392510881933074543764   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.98505934322392510881933074543764    0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.98505934322392510881933074543764  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.98505934322392510881933074543764   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.98505934322392510881933074543764  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.98505934322392510881933074543764    0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.98505934322392510881933074543764   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.98505934322392510881933074543764    0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.98505934322392510881933074543764   -0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.98505934322392510881933074543764    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.98505934322392510881933074543764    0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.98505934322392510881933074543764    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.98505934322392510881933074543764   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.98505934322392510881933074543764   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.98505934322392510881933074543764  0.0058092951572687972178597954900036
 -0.98505934322392510881933074543764    0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276    0.98505934322392510881933074543764   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.98505934322392510881933074543764   -0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.98505934322392510881933074543764   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.98505934322392510881933074543764  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.98505934322392510881933074543764  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.98505934322392510881933074543764    0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.98505934322392510881933074543764    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.98505934322392510881933074543764   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.98505934322392510881933074543764  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.98505934322392510881933074543764   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276    0.63326343714578118562840003376276    0.98505934322392510881933074543764    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.63326343714578118562840003376276    0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.98505934322392510881933074543764  0.0058092951572687972178597954900036
 -0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.98505934322392510881933074543764  0.0058092951572687972178597954900036
  0.98505934322392510881933074543764    0.63326343714578118562840003376276   -0.63326343714578118562840003376276   -0.63326343714578118562840003376276  0.0058092951572687972178597954900036
  0.98505934322392510881933074543764    0.63326343714578118562840003376276   -0.63326343714578118562840003376276    0.63326343714578118562840003376276  0.0058092951572687972178597954900036
 -0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.30639318458864420525935273102792  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.30639318458864420525935273102792   -0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.30639318458864420525935273102792    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.30639318458864420525935273102792    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.30639318458864420525935273102792   -0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.30639318458864420525935273102792   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.30639318458864420525935273102792  0.0071454973883346893195903344899678
  0.30639318458864420525935273102792    0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.30639318458864420525935273102792   -0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.30639318458864420525935273102792   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.30639318458864420525935273102792   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.30639318458864420525935273102792  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.30639318458864420525935273102792    0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.30639318458864420525935273102792    0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829    0.30639318458864420525935273102792    0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.30639318458864420525935273102792    0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.30639318458864420525935273102792  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.30639318458864420525935273102792  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.30639318458864420525935273102792  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.30639318458864420525935273102792   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.30639318458864420525935273102792   -0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.30639318458864420525935273102792    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.30639318458864420525935273102792   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.30639318458864420525935273102792    0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.30639318458864420525935273102792  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829    0.30639318458864420525935273102792   -0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.30639318458864420525935273102792   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829    0.30639318458864420525935273102792    0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.30639318458864420525935273102792    0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.30639318458864420525935273102792  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.30639318458864420525935273102792    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.30639318458864420525935273102792   -0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.30639318458864420525935273102792   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.30639318458864420525935273102792   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.30639318458864420525935273102792    0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.30639318458864420525935273102792  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.30639318458864420525935273102792   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.30639318458864420525935273102792  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.30639318458864420525935273102792    0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.30639318458864420525935273102792   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.30639318458864420525935273102792    0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.30639318458864420525935273102792   -0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.30639318458864420525935273102792    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.30639318458864420525935273102792    0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.30639318458864420525935273102792    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.30639318458864420525935273102792   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.30639318458864420525935273102792   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.30639318458864420525935273102792  0.0071454973883346893195903344899678
 -0.30639318458864420525935273102792    0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829    0.30639318458864420525935273102792   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.30639318458864420525935273102792   -0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.30639318458864420525935273102792   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.30639318458864420525935273102792  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.30639318458864420525935273102792  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.30639318458864420525935273102792    0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.30639318458864420525935273102792    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.30639318458864420525935273102792   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.30639318458864420525935273102792  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.30639318458864420525935273102792   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829    0.91036143611365148940255358517829    0.30639318458864420525935273102792    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.91036143611365148940255358517829    0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.30639318458864420525935273102792  0.0071454973883346893195903344899678
 -0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.30639318458864420525935273102792  0.0071454973883346893195903344899678
  0.30639318458864420525935273102792    0.91036143611365148940255358517829   -0.91036143611365148940255358517829   -0.91036143611365148940255358517829  0.0071454973883346893195903344899678
  0.30639318458864420525935273102792    0.91036143611365148940255358517829   -0.91036143611365148940255358517829    0.91036143611365148940255358517829  0.0071454973883346893195903344899678
 -0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417    0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417    0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417    0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.36947588291176971470958787924417   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417    0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863    0.36947588291176971470958787924417    0.36947588291176971470958787924417    0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.84724615516305822630971454658863    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417    0.36947588291176971470958787924417   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417    0.84724615516305822630971454658863    0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.36947588291176971470958787924417   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417    0.84724615516305822630971454658863   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.84724615516305822630971454658863   0.030388892580007415597845963254832
  0.84724615516305822630971454658863   -0.84724615516305822630971454658863   -0.36947588291176971470958787924417   -0.36947588291176971470958787924417   0.030388892580007415597845963254832
 -0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776    0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776    0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776    0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.60634909163312933089093132092776   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776    0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366    0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366    0.60634909163312933089093132092776    0.60634909163312933089093132092776    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.98343977630300674049966806883366    0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776    0.60634909163312933089093132092776  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776    0.98343977630300674049966806883366    0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.60634909163312933089093132092776   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776    0.98343977630300674049966806883366   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839
 -0.60634909163312933089093132092776   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.98343977630300674049966806883366  0.0033146117993227276524345940529839
  0.98343977630300674049966806883366   -0.98343977630300674049966806883366   -0.60634909163312933089093132092776   -0.60634909163312933089093132092776  0.0033146117993227276524345940529839

# Rule degree: 17 (1384 pts)
  -0.89343581893854247556322806122601                                      0                                      0                                      0    0.029471537464452210746379500395313
   0.89343581893854247556322806122601                                      0                                      0                                      0    0.029471537464452210746379500395313
                                    0    -0.89343581893854247556322806122601                                      0                                      0    0.029471537464452210746379500395313
                                    0     0.89343581893854247556322806122601                                      0                                      0    0.029471537464452210746379500395313
                                    0                                      0     0.89343581893854247556322806122601                                      0    0.029471537464452210746379500395313
                                    0                                      0    -0.89343581893854247556322806122601                                      0    0.029471537464452210746379500395313
                                    0                                      0                                      0     0.89343581893854247556322806122601    0.029471537464452210746379500395313
                                    0                                      0                                      0    -0.89343581893854247556322806122601    0.029471537464452210746379500395313
                                    0     0.83701392056296608726887411753359                                      0     0.83701392056296608726887411753359    0.015663129469331875454474793204416
  -0.83701392056296608726887411753359                                      0     0.83701392056296608726887411753359                                      0    0.015663129469331875454474793204416
                                    0                                      0    -0.83701392056296608726887411753359     0.83701392056296608726887411753359    0.015663129469331875454474793204416
                                    0    -0.83701392056296608726887411753359                                      0     0.83701392056296608726887411753359    0.015663129469331875454474793204416
   0.83701392056296608726887411753359                                      0                                      0     0.83701392056296608726887411753359    0.015663129469331875454474793204416
                                    0    -0.83701392056296608726887411753359                                      0    -0.83701392056296608726887411753359    0.015663129469331875454474793204416
                                    0                                      0    -0.83701392056296608726887411753359    -0.83701392056296608726887411753359    0.015663129469331875454474793204416
                                    0                                      0     0.83701392056296608726887411753359     0.83701392056296608726887411753359    0.015663129469331875454474793204416
  -0.83701392056296608726887411753359     0.83701392056296608726887411753359                                      0                                      0    0.015663129469331875454474793204416
                                    0    -0.83701392056296608726887411753359     0.83701392056296608726887411753359                                      0    0.015663129469331875454474793204416
   0.83701392056296608726887411753359                                      0     0.83701392056296608726887411753359                                      0    0.015663129469331875454474793204416
                                    0     0.83701392056296608726887411753359     0.83701392056296608726887411753359                                      0    0.015663129469331875454474793204416
                                    0     0.83701392056296608726887411753359    -0.83701392056296608726887411753359                                      0    0.015663129469331875454474793204416
   0.83701392056296608726887411753359                                      0                                      0    -0.83701392056296608726887411753359    0.015663129469331875454474793204416
   0.83701392056296608726887411753359     0.83701392056296608726887411753359                                      0                                      0    0.015663129469331875454474793204416
  -0.83701392056296608726887411753359                                      0                                      0    -0.83701392056296608726887411753359    0.015663129469331875454474793204416
                                    0                                      0     0.83701392056296608726887411753359    -0.83701392056296608726887411753359    0.015663129469331875454474793204416
  -0.83701392056296608726887411753359    -0.83701392056296608726887411753359                                      0                                      0    0.015663129469331875454474793204416
  -0.83701392056296608726887411753359                                      0    -0.83701392056296608726887411753359                                      0    0.015663129469331875454474793204416
   0.83701392056296608726887411753359    -0.83701392056296608726887411753359                                      0                                      0    0.015663129469331875454474793204416
   0.83701392056296608726887411753359                                      0    -0.83701392056296608726887411753359                                      0    0.015663129469331875454474793204416
  -0.83701392056296608726887411753359                                      0                                      0     0.83701392056296608726887411753359    0.015663129469331875454474793204416
                                    0    -0.83701392056296608726887411753359    -0.83701392056296608726887411753359                                      0    0.015663129469331875454474793204416
                                    0     0.83701392056296608726887411753359                                      0    -0.83701392056296608726887411753359    0.015663129469331875454474793204416
                                    0     0.95281487763211406702667813349729                                      0     0.95281487763211406702667813349729   0.0045943927821789175315925920367168
  -0.95281487763211406702667813349729                                      0     0.95281487763211406702667813349729                                      0   0.0045943927821789175315925920367168
                                    0                                      0    -0.95281487763211406702667813349729     0.95281487763211406702667813349729   0.0045943927821789175315925920367168
                                    0    -0.95281487763211406702667813349729                                      0     0.95281487763211406702667813349729   0.0045943927821789175315925920367168
   0.95281487763211406702667813349729                                      0                                      0     0.95281487763211406702667813349729   0.0045943927821789175315925920367168
                                    0    -0.95281487763211406702667813349729                                      0    -0.95281487763211406702667813349729   0.0045943927821789175315925920367168
                                    0                                      0    -0.95281487763211406702667813349729    -0.95281487763211406702667813349729   0.0045943927821789175315925920367168
                                    0                                      0     0.95281487763211406702667813349729     0.95281487763211406702667813349729   0.0045943927821789175315925920367168
  -0.95281487763211406702667813349729     0.95281487763211406702667813349729                                      0                                      0   0.0045943927821789175315925920367168
                                    0    -0.95281487763211406702667813349729     0.95281487763211406702667813349729                                      0   0.0045943927821789175315925920367168
   0.95281487763211406702667813349729                                      0     0.95281487763211406702667813349729                                      0   0.0045943927821789175315925920367168
                                    0     0.95281487763211406702667813349729     0.95281487763211406702667813349729                                      0   0.0045943927821789175315925920367168
                                    0     0.95281487763211406702667813349729    -0.95281487763211406702667813349729                                      0   0.0045943927821789175315925920367168
   0.95281487763211406702667813349729                                      0                                      0    -0.95281487763211406702667813349729   0.0045943927821789175315925920367168
   0.95281487763211406702667813349729     0.95281487763211406702667813349729                                      0                                      0   0.0045943927821789175315925920367168
  -0.95281487763211406702667813349729                                      0                                      0    -0.95281487763211406702667813349729   0.0045943927821789175315925920367168
                                    0                                      0     0.95281487763211406702667813349729    -0.95281487763211406702667813349729   0.0045943927821789175315925920367168
  -0.95281487763211406702667813349729    -0.95281487763211406702667813349729                                      0                                      0   0.0045943927821789175315925920367168
  -0.95281487763211406702667813349729                                      0    -0.95281487763211406702667813349729                                      0   0.0045943927821789175315925920367168
   0.95281487763211406702667813349729    -0.95281487763211406702667813349729                                      0                                      0   0.0045943927821789175315925920367168
   0.95281487763211406702667813349729                                      0    -0.95281487763211406702667813349729                                      0   0.0045943927821789175315925920367168
  -0.95281487763211406702667813349729                                      0                                      0     0.95281487763211406702667813349729   0.0045943927821789175315925920367168
                                    0    -0.95281487763211406702667813349729    -0.95281487763211406702667813349729                                      0   0.0045943927821789175315925920367168
                                    0     0.95281487763211406702667813349729                                      0    -0.95281487763211406702667813349729   0.0045943927821789175315925920367168
                                    0                                      0    -0.97198175395358742149714661805302    -0.58595357571983157590350170803051     0.01417861714601550798041088809272
                                    0     0.58595357571983157590350170803051                                      0     0.97198175395358742149714661805302     0.01417861714601550798041088809272
                                    0                                      0    -0.58595357571983157590350170803051    -0.97198175395358742149714661805302     0.01417861714601550798041088809272
                                    0    -0.97198175395358742149714661805302     0.58595357571983157590350170803051                                      0     0.01417861714601550798041088809272
  -0.97198175395358742149714661805302                                      0                                      0     0.58595357571983157590350170803051     0.01417861714601550798041088809272
   0.97198175395358742149714661805302     0.58595357571983157590350170803051                                      0                                      0     0.01417861714601550798041088809272
  -0.97198175395358742149714661805302     0.58595357571983157590350170803051                                      0                                      0     0.01417861714601550798041088809272
                                    0     0.97198175395358742149714661805302                                      0    -0.58595357571983157590350170803051     0.01417861714601550798041088809272
   0.58595357571983157590350170803051                                      0                                      0     0.97198175395358742149714661805302     0.01417861714601550798041088809272
  -0.58595357571983157590350170803051                                      0    -0.97198175395358742149714661805302                                      0     0.01417861714601550798041088809272
                                    0     0.97198175395358742149714661805302     0.58595357571983157590350170803051                                      0     0.01417861714601550798041088809272
                                    0    -0.58595357571983157590350170803051                                      0     0.97198175395358742149714661805302     0.01417861714601550798041088809272
                                    0                                      0    -0.58595357571983157590350170803051     0.97198175395358742149714661805302     0.01417861714601550798041088809272
   0.58595357571983157590350170803051     0.97198175395358742149714661805302                                      0                                      0     0.01417861714601550798041088809272
   0.58595357571983157590350170803051                                      0     0.97198175395358742149714661805302                                      0     0.01417861714601550798041088809272
                                    0                                      0     0.58595357571983157590350170803051     0.97198175395358742149714661805302     0.01417861714601550798041088809272
   0.97198175395358742149714661805302                                      0                                      0     0.58595357571983157590350170803051     0.01417861714601550798041088809272
                                    0    -0.58595357571983157590350170803051     0.97198175395358742149714661805302                                      0     0.01417861714601550798041088809272
                                    0     0.58595357571983157590350170803051    -0.97198175395358742149714661805302                                      0     0.01417861714601550798041088809272
                                    0     0.58595357571983157590350170803051                                      0    -0.97198175395358742149714661805302     0.01417861714601550798041088809272
   0.97198175395358742149714661805302                                      0                                      0    -0.58595357571983157590350170803051     0.01417861714601550798041088809272
   0.58595357571983157590350170803051    -0.97198175395358742149714661805302                                      0                                      0     0.01417861714601550798041088809272
   0.58595357571983157590350170803051                                      0    -0.97198175395358742149714661805302                                      0     0.01417861714601550798041088809272
                                    0                                      0     0.97198175395358742149714661805302     0.58595357571983157590350170803051     0.01417861714601550798041088809272
   0.58595357571983157590350170803051                                      0                                      0    -0.97198175395358742149714661805302     0.01417861714601550798041088809272
                                    0    -0.58595357571983157590350170803051    -0.97198175395358742149714661805302                                      0     0.01417861714601550798041088809272
   0.97198175395358742149714661805302    -0.58595357571983157590350170803051                                      0                                      0     0.01417861714601550798041088809272
                                    0     0.58595357571983157590350170803051     0.97198175395358742149714661805302                                      0     0.01417861714601550798041088809272
                                    0                                      0    -0.97198175395358742149714661805302     0.58595357571983157590350170803051     0.01417861714601550798041088809272
   0.97198175395358742149714661805302                                      0    -0.58595357571983157590350170803051                                      0     0.01417861714601550798041088809272
  -0.58595357571983157590350170803051     0.97198175395358742149714661805302                                      0                                      0     0.01417861714601550798041088809272
                                    0    -0.97198175395358742149714661805302                                      0    -0.58595357571983157590350170803051     0.01417861714601550798041088809272
                                    0                                      0     0.58595357571983157590350170803051    -0.97198175395358742149714661805302     0.01417861714601550798041088809272
                                    0                                      0     0.97198175395358742149714661805302    -0.58595357571983157590350170803051     0.01417861714601550798041088809272
  -0.58595357571983157590350170803051    -0.97198175395358742149714661805302                                      0                                      0     0.01417861714601550798041088809272
  -0.97198175395358742149714661805302    -0.58595357571983157590350170803051                                      0                                      0     0.01417861714601550798041088809272
  -0.97198175395358742149714661805302                                      0    -0.58595357571983157590350170803051                                      0     0.01417861714601550798041088809272
  -0.58595357571983157590350170803051                                      0                                      0    -0.97198175395358742149714661805302     0.01417861714601550798041088809272
                                    0     0.97198175395358742149714661805302    -0.58595357571983157590350170803051                                      0     0.01417861714601550798041088809272
  -0.97198175395358742149714661805302                                      0                                      0    -0.58595357571983157590350170803051     0.01417861714601550798041088809272
   0.97198175395358742149714661805302                                      0     0.58595357571983157590350170803051                                      0     0.01417861714601550798041088809272
                                    0     0.97198175395358742149714661805302                                      0     0.58595357571983157590350170803051     0.01417861714601550798041088809272
                                    0    -0.97198175395358742149714661805302    -0.58595357571983157590350170803051                                      0     0.01417861714601550798041088809272
  -0.97198175395358742149714661805302                                      0     0.58595357571983157590350170803051                                      0     0.01417861714601550798041088809272
  -0.58595357571983157590350170803051                                      0                                      0     0.97198175395358742149714661805302     0.01417861714601550798041088809272
                                    0    -0.58595357571983157590350170803051                                      0    -0.97198175395358742149714661805302     0.01417861714601550798041088809272
                                    0    -0.97198175395358742149714661805302                                      0     0.58595357571983157590350170803051     0.01417861714601550798041088809272
  -0.58595357571983157590350170803051                                      0     0.97198175395358742149714661805302                                      0     0.01417861714601550798041088809272
  -0.97348024322324977659047414763521                                      0     0.97348024322324977659047414763521    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521     0.97348024322324977659047414763521                                      0    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
  -0.97348024322324977659047414763521     0.97348024322324977659047414763521    -0.97348024322324977659047414763521                                      0   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521    -0.97348024322324977659047414763521                                      0     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521                                      0    -0.97348024322324977659047414763521     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
                                    0    -0.97348024322324977659047414763521     0.97348024322324977659047414763521    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
                                    0     0.97348024322324977659047414763521    -0.97348024322324977659047414763521     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
                                    0     0.97348024322324977659047414763521     0.97348024322324977659047414763521     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
  -0.97348024322324977659047414763521    -0.97348024322324977659047414763521                                      0    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
  -0.97348024322324977659047414763521                                      0    -0.97348024322324977659047414763521    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521                                      0     0.97348024322324977659047414763521     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
  -0.97348024322324977659047414763521     0.97348024322324977659047414763521                                      0    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
                                    0     0.97348024322324977659047414763521    -0.97348024322324977659047414763521    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521     0.97348024322324977659047414763521     0.97348024322324977659047414763521                                      0   0.0010241704763711447471951256723727
  -0.97348024322324977659047414763521     0.97348024322324977659047414763521                                      0     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
                                    0    -0.97348024322324977659047414763521     0.97348024322324977659047414763521     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521    -0.97348024322324977659047414763521     0.97348024322324977659047414763521                                      0   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521    -0.97348024322324977659047414763521                                      0    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521                                      0    -0.97348024322324977659047414763521    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
  -0.97348024322324977659047414763521     0.97348024322324977659047414763521     0.97348024322324977659047414763521                                      0   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521    -0.97348024322324977659047414763521    -0.97348024322324977659047414763521                                      0   0.0010241704763711447471951256723727
  -0.97348024322324977659047414763521                                      0     0.97348024322324977659047414763521     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521     0.97348024322324977659047414763521    -0.97348024322324977659047414763521                                      0   0.0010241704763711447471951256723727
                                    0     0.97348024322324977659047414763521     0.97348024322324977659047414763521    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521                                      0     0.97348024322324977659047414763521    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
  -0.97348024322324977659047414763521    -0.97348024322324977659047414763521    -0.97348024322324977659047414763521                                      0   0.0010241704763711447471951256723727
  -0.97348024322324977659047414763521    -0.97348024322324977659047414763521     0.97348024322324977659047414763521                                      0   0.0010241704763711447471951256723727
  -0.97348024322324977659047414763521    -0.97348024322324977659047414763521                                      0     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
  -0.97348024322324977659047414763521                                      0    -0.97348024322324977659047414763521     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
                                    0    -0.97348024322324977659047414763521    -0.97348024322324977659047414763521     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
   0.97348024322324977659047414763521     0.97348024322324977659047414763521                                      0     0.97348024322324977659047414763521   0.0010241704763711447471951256723727
                                    0    -0.97348024322324977659047414763521    -0.97348024322324977659047414763521    -0.97348024322324977659047414763521   0.0010241704763711447471951256723727
  -0.18350842528138831942210656613786                                      0     0.50986873595206131917642052800502     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502    -0.50986873595206131917642052800502    -0.18350842528138831942210656613786                                      0    0.023209232451554769973699178819243
   0.18350842528138831942210656613786                                      0     0.50986873595206131917642052800502     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502    -0.50986873595206131917642052800502                                      0    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
  -0.18350842528138831942210656613786                                      0    -0.50986873595206131917642052800502     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502                                      0     0.50986873595206131917642052800502    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502     0.18350842528138831942210656613786                                      0    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502    -0.50986873595206131917642052800502    -0.18350842528138831942210656613786                                      0    0.023209232451554769973699178819243
                                    0    -0.50986873595206131917642052800502    -0.18350842528138831942210656613786     0.50986873595206131917642052800502    0.023209232451554769973699178819243
                                    0    -0.18350842528138831942210656613786    -0.50986873595206131917642052800502    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.18350842528138831942210656613786    -0.50986873595206131917642052800502                                      0     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502                                      0     0.18350842528138831942210656613786    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.18350842528138831942210656613786    -0.50986873595206131917642052800502                                      0    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502    -0.50986873595206131917642052800502                                      0     0.18350842528138831942210656613786    0.023209232451554769973699178819243
                                    0     0.18350842528138831942210656613786     0.50986873595206131917642052800502    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.18350842528138831942210656613786    -0.50986873595206131917642052800502     0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
   0.50986873595206131917642052800502     0.50986873595206131917642052800502                                      0     0.18350842528138831942210656613786    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502     0.50986873595206131917642052800502    -0.18350842528138831942210656613786                                      0    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502     0.50986873595206131917642052800502                                      0    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
                                    0    -0.50986873595206131917642052800502     0.18350842528138831942210656613786     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502                                      0     0.18350842528138831942210656613786     0.50986873595206131917642052800502    0.023209232451554769973699178819243
                                    0    -0.18350842528138831942210656613786     0.50986873595206131917642052800502     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.18350842528138831942210656613786    -0.50986873595206131917642052800502                                      0    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
                                    0    -0.50986873595206131917642052800502     0.50986873595206131917642052800502     0.18350842528138831942210656613786    0.023209232451554769973699178819243
   0.18350842528138831942210656613786     0.50986873595206131917642052800502    -0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
   0.50986873595206131917642052800502                                      0     0.50986873595206131917642052800502     0.18350842528138831942210656613786    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502                                      0     0.18350842528138831942210656613786     0.50986873595206131917642052800502    0.023209232451554769973699178819243
                                    0     0.50986873595206131917642052800502     0.50986873595206131917642052800502    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
  -0.18350842528138831942210656613786                                      0     0.50986873595206131917642052800502    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502                                      0     0.50986873595206131917642052800502     0.18350842528138831942210656613786    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502    -0.18350842528138831942210656613786                                      0    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502    -0.18350842528138831942210656613786    -0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
   0.50986873595206131917642052800502                                      0    -0.50986873595206131917642052800502    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
   0.18350842528138831942210656613786     0.50986873595206131917642052800502     0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
  -0.18350842528138831942210656613786     0.50986873595206131917642052800502                                      0    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502    -0.18350842528138831942210656613786                                      0    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502                                      0    -0.18350842528138831942210656613786    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502     0.50986873595206131917642052800502    -0.18350842528138831942210656613786                                      0    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502     0.18350842528138831942210656613786                                      0     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502    -0.18350842528138831942210656613786                                      0     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502                                      0    -0.18350842528138831942210656613786     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.18350842528138831942210656613786    -0.50986873595206131917642052800502    -0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
   0.50986873595206131917642052800502                                      0    -0.50986873595206131917642052800502     0.18350842528138831942210656613786    0.023209232451554769973699178819243
                                    0    -0.50986873595206131917642052800502    -0.50986873595206131917642052800502     0.18350842528138831942210656613786    0.023209232451554769973699178819243
                                    0    -0.50986873595206131917642052800502     0.50986873595206131917642052800502    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502                                      0    -0.18350842528138831942210656613786    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502    -0.18350842528138831942210656613786     0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502                                      0     0.18350842528138831942210656613786    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502     0.18350842528138831942210656613786                                      0     0.50986873595206131917642052800502    0.023209232451554769973699178819243
                                    0    -0.18350842528138831942210656613786     0.50986873595206131917642052800502    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502                                      0    -0.50986873595206131917642052800502    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
                                    0     0.50986873595206131917642052800502     0.18350842528138831942210656613786    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502    -0.50986873595206131917642052800502     0.18350842528138831942210656613786                                      0    0.023209232451554769973699178819243
  -0.18350842528138831942210656613786    -0.50986873595206131917642052800502                                      0     0.50986873595206131917642052800502    0.023209232451554769973699178819243
                                    0     0.50986873595206131917642052800502     0.18350842528138831942210656613786     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.18350842528138831942210656613786                                      0    -0.50986873595206131917642052800502     0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502    -0.18350842528138831942210656613786     0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
  -0.18350842528138831942210656613786                                      0    -0.50986873595206131917642052800502    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502     0.18350842528138831942210656613786     0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502                                      0    -0.50986873595206131917642052800502     0.18350842528138831942210656613786    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502                                      0    -0.18350842528138831942210656613786     0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.18350842528138831942210656613786     0.50986873595206131917642052800502     0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
                                    0     0.50986873595206131917642052800502    -0.18350842528138831942210656613786     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502     0.50986873595206131917642052800502     0.18350842528138831942210656613786                                      0    0.023209232451554769973699178819243
   0.50986873595206131917642052800502    -0.50986873595206131917642052800502     0.18350842528138831942210656613786                                      0    0.023209232451554769973699178819243
   0.50986873595206131917642052800502     0.18350842528138831942210656613786    -0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
                                    0     0.50986873595206131917642052800502    -0.50986873595206131917642052800502     0.18350842528138831942210656613786    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502    -0.18350842528138831942210656613786    -0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
                                    0    -0.50986873595206131917642052800502    -0.18350842528138831942210656613786    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502     0.50986873595206131917642052800502                                      0     0.18350842528138831942210656613786    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502    -0.50986873595206131917642052800502                                      0    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
                                    0     0.50986873595206131917642052800502     0.50986873595206131917642052800502     0.18350842528138831942210656613786    0.023209232451554769973699178819243
   0.18350842528138831942210656613786     0.50986873595206131917642052800502                                      0    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.18350842528138831942210656613786    -0.50986873595206131917642052800502    -0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
   0.18350842528138831942210656613786                                      0    -0.50986873595206131917642052800502    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502                                      0     0.50986873595206131917642052800502    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
                                    0    -0.50986873595206131917642052800502     0.18350842528138831942210656613786    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
                                    0     0.18350842528138831942210656613786    -0.50986873595206131917642052800502     0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.18350842528138831942210656613786    -0.50986873595206131917642052800502     0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
                                    0     0.50986873595206131917642052800502    -0.50986873595206131917642052800502    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
   0.50986873595206131917642052800502     0.18350842528138831942210656613786                                      0    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
                                    0     0.18350842528138831942210656613786     0.50986873595206131917642052800502     0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.18350842528138831942210656613786     0.50986873595206131917642052800502    -0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502    -0.50986873595206131917642052800502                                      0     0.18350842528138831942210656613786    0.023209232451554769973699178819243
                                    0     0.18350842528138831942210656613786    -0.50986873595206131917642052800502    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502     0.18350842528138831942210656613786    -0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
   0.18350842528138831942210656613786                                      0     0.50986873595206131917642052800502    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
                                    0    -0.50986873595206131917642052800502    -0.50986873595206131917642052800502    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502     0.50986873595206131917642052800502     0.18350842528138831942210656613786                                      0    0.023209232451554769973699178819243
                                    0    -0.18350842528138831942210656613786    -0.50986873595206131917642052800502     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502     0.18350842528138831942210656613786     0.50986873595206131917642052800502                                      0    0.023209232451554769973699178819243
  -0.18350842528138831942210656613786     0.50986873595206131917642052800502                                      0     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.18350842528138831942210656613786     0.50986873595206131917642052800502                                      0     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   0.50986873595206131917642052800502     0.50986873595206131917642052800502                                      0    -0.18350842528138831942210656613786    0.023209232451554769973699178819243
                                    0     0.50986873595206131917642052800502    -0.18350842528138831942210656613786    -0.50986873595206131917642052800502    0.023209232451554769973699178819243
  -0.50986873595206131917642052800502    -0.18350842528138831942210656613786                                      0     0.50986873595206131917642052800502    0.023209232451554769973699178819243
   -0.8779794621720977271523562668335                                      0       0.587989498011359183411499640014       0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014      -0.587989498011359183411499640014     -0.8779794621720977271523562668335                                      0    0.025551408809730271376555016244536
    0.8779794621720977271523562668335                                      0       0.587989498011359183411499640014       0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014      -0.587989498011359183411499640014                                      0     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
   -0.8779794621720977271523562668335                                      0      -0.587989498011359183411499640014       0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014                                      0       0.587989498011359183411499640014     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
    -0.587989498011359183411499640014      0.8779794621720977271523562668335                                      0      -0.587989498011359183411499640014    0.025551408809730271376555016244536
    -0.587989498011359183411499640014      -0.587989498011359183411499640014     -0.8779794621720977271523562668335                                      0    0.025551408809730271376555016244536
                                    0      -0.587989498011359183411499640014     -0.8779794621720977271523562668335       0.587989498011359183411499640014    0.025551408809730271376555016244536
                                    0     -0.8779794621720977271523562668335      -0.587989498011359183411499640014      -0.587989498011359183411499640014    0.025551408809730271376555016244536
    0.8779794621720977271523562668335      -0.587989498011359183411499640014                                      0       0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014                                      0      0.8779794621720977271523562668335      -0.587989498011359183411499640014    0.025551408809730271376555016244536
   -0.8779794621720977271523562668335      -0.587989498011359183411499640014                                      0      -0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014      -0.587989498011359183411499640014                                      0      0.8779794621720977271523562668335    0.025551408809730271376555016244536
                                    0      0.8779794621720977271523562668335       0.587989498011359183411499640014      -0.587989498011359183411499640014    0.025551408809730271376555016244536
    0.8779794621720977271523562668335      -0.587989498011359183411499640014       0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
     0.587989498011359183411499640014       0.587989498011359183411499640014                                      0      0.8779794621720977271523562668335    0.025551408809730271376555016244536
    -0.587989498011359183411499640014       0.587989498011359183411499640014     -0.8779794621720977271523562668335                                      0    0.025551408809730271376555016244536
    -0.587989498011359183411499640014       0.587989498011359183411499640014                                      0     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
                                    0      -0.587989498011359183411499640014      0.8779794621720977271523562668335       0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014                                      0      0.8779794621720977271523562668335       0.587989498011359183411499640014    0.025551408809730271376555016244536
                                    0     -0.8779794621720977271523562668335       0.587989498011359183411499640014       0.587989498011359183411499640014    0.025551408809730271376555016244536
    0.8779794621720977271523562668335      -0.587989498011359183411499640014                                      0      -0.587989498011359183411499640014    0.025551408809730271376555016244536
                                    0      -0.587989498011359183411499640014       0.587989498011359183411499640014      0.8779794621720977271523562668335    0.025551408809730271376555016244536
    0.8779794621720977271523562668335       0.587989498011359183411499640014      -0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
     0.587989498011359183411499640014                                      0       0.587989498011359183411499640014      0.8779794621720977271523562668335    0.025551408809730271376555016244536
    -0.587989498011359183411499640014                                      0      0.8779794621720977271523562668335       0.587989498011359183411499640014    0.025551408809730271376555016244536
                                    0       0.587989498011359183411499640014       0.587989498011359183411499640014     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
   -0.8779794621720977271523562668335                                      0       0.587989498011359183411499640014      -0.587989498011359183411499640014    0.025551408809730271376555016244536
    -0.587989498011359183411499640014                                      0       0.587989498011359183411499640014      0.8779794621720977271523562668335    0.025551408809730271376555016244536
    -0.587989498011359183411499640014     -0.8779794621720977271523562668335                                      0      -0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014     -0.8779794621720977271523562668335      -0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
     0.587989498011359183411499640014                                      0      -0.587989498011359183411499640014     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
    0.8779794621720977271523562668335       0.587989498011359183411499640014       0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
   -0.8779794621720977271523562668335       0.587989498011359183411499640014                                      0      -0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014     -0.8779794621720977271523562668335                                      0      -0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014                                      0     -0.8779794621720977271523562668335      -0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014       0.587989498011359183411499640014     -0.8779794621720977271523562668335                                      0    0.025551408809730271376555016244536
    -0.587989498011359183411499640014      0.8779794621720977271523562668335                                      0       0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014     -0.8779794621720977271523562668335                                      0       0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014                                      0     -0.8779794621720977271523562668335       0.587989498011359183411499640014    0.025551408809730271376555016244536
    0.8779794621720977271523562668335      -0.587989498011359183411499640014      -0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
     0.587989498011359183411499640014                                      0      -0.587989498011359183411499640014      0.8779794621720977271523562668335    0.025551408809730271376555016244536
                                    0      -0.587989498011359183411499640014      -0.587989498011359183411499640014      0.8779794621720977271523562668335    0.025551408809730271376555016244536
                                    0      -0.587989498011359183411499640014       0.587989498011359183411499640014     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
    -0.587989498011359183411499640014                                      0     -0.8779794621720977271523562668335      -0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014     -0.8779794621720977271523562668335       0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
    -0.587989498011359183411499640014                                      0      0.8779794621720977271523562668335      -0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014      0.8779794621720977271523562668335                                      0       0.587989498011359183411499640014    0.025551408809730271376555016244536
                                    0     -0.8779794621720977271523562668335       0.587989498011359183411499640014      -0.587989498011359183411499640014    0.025551408809730271376555016244536
    -0.587989498011359183411499640014                                      0      -0.587989498011359183411499640014     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
                                    0       0.587989498011359183411499640014      0.8779794621720977271523562668335      -0.587989498011359183411499640014    0.025551408809730271376555016244536
    -0.587989498011359183411499640014      -0.587989498011359183411499640014      0.8779794621720977271523562668335                                      0    0.025551408809730271376555016244536
   -0.8779794621720977271523562668335      -0.587989498011359183411499640014                                      0       0.587989498011359183411499640014    0.025551408809730271376555016244536
                                    0       0.587989498011359183411499640014      0.8779794621720977271523562668335       0.587989498011359183411499640014    0.025551408809730271376555016244536
    0.8779794621720977271523562668335                                      0      -0.587989498011359183411499640014       0.587989498011359183411499640014    0.025551408809730271376555016244536
    -0.587989498011359183411499640014     -0.8779794621720977271523562668335       0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
   -0.8779794621720977271523562668335                                      0      -0.587989498011359183411499640014      -0.587989498011359183411499640014    0.025551408809730271376555016244536
    -0.587989498011359183411499640014      0.8779794621720977271523562668335       0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
    -0.587989498011359183411499640014                                      0      -0.587989498011359183411499640014      0.8779794621720977271523562668335    0.025551408809730271376555016244536
    -0.587989498011359183411499640014                                      0     -0.8779794621720977271523562668335       0.587989498011359183411499640014    0.025551408809730271376555016244536
   -0.8779794621720977271523562668335       0.587989498011359183411499640014       0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
                                    0       0.587989498011359183411499640014     -0.8779794621720977271523562668335       0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014       0.587989498011359183411499640014      0.8779794621720977271523562668335                                      0    0.025551408809730271376555016244536
     0.587989498011359183411499640014      -0.587989498011359183411499640014      0.8779794621720977271523562668335                                      0    0.025551408809730271376555016244536
     0.587989498011359183411499640014      0.8779794621720977271523562668335      -0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
                                    0       0.587989498011359183411499640014      -0.587989498011359183411499640014      0.8779794621720977271523562668335    0.025551408809730271376555016244536
    -0.587989498011359183411499640014     -0.8779794621720977271523562668335      -0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
                                    0      -0.587989498011359183411499640014     -0.8779794621720977271523562668335      -0.587989498011359183411499640014    0.025551408809730271376555016244536
    -0.587989498011359183411499640014       0.587989498011359183411499640014                                      0      0.8779794621720977271523562668335    0.025551408809730271376555016244536
    -0.587989498011359183411499640014      -0.587989498011359183411499640014                                      0     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
                                    0       0.587989498011359183411499640014       0.587989498011359183411499640014      0.8779794621720977271523562668335    0.025551408809730271376555016244536
    0.8779794621720977271523562668335       0.587989498011359183411499640014                                      0      -0.587989498011359183411499640014    0.025551408809730271376555016244536
   -0.8779794621720977271523562668335      -0.587989498011359183411499640014      -0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
    0.8779794621720977271523562668335                                      0      -0.587989498011359183411499640014      -0.587989498011359183411499640014    0.025551408809730271376555016244536
    -0.587989498011359183411499640014                                      0       0.587989498011359183411499640014     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
                                    0      -0.587989498011359183411499640014      0.8779794621720977271523562668335      -0.587989498011359183411499640014    0.025551408809730271376555016244536
                                    0      0.8779794621720977271523562668335      -0.587989498011359183411499640014       0.587989498011359183411499640014    0.025551408809730271376555016244536
   -0.8779794621720977271523562668335      -0.587989498011359183411499640014       0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
                                    0       0.587989498011359183411499640014      -0.587989498011359183411499640014     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
     0.587989498011359183411499640014      0.8779794621720977271523562668335                                      0      -0.587989498011359183411499640014    0.025551408809730271376555016244536
                                    0      0.8779794621720977271523562668335       0.587989498011359183411499640014       0.587989498011359183411499640014    0.025551408809730271376555016244536
   -0.8779794621720977271523562668335       0.587989498011359183411499640014      -0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
    -0.587989498011359183411499640014      -0.587989498011359183411499640014                                      0      0.8779794621720977271523562668335    0.025551408809730271376555016244536
                                    0      0.8779794621720977271523562668335      -0.587989498011359183411499640014      -0.587989498011359183411499640014    0.025551408809730271376555016244536
    -0.587989498011359183411499640014      0.8779794621720977271523562668335      -0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
    0.8779794621720977271523562668335                                      0       0.587989498011359183411499640014      -0.587989498011359183411499640014    0.025551408809730271376555016244536
                                    0      -0.587989498011359183411499640014      -0.587989498011359183411499640014     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
    -0.587989498011359183411499640014       0.587989498011359183411499640014      0.8779794621720977271523562668335                                      0    0.025551408809730271376555016244536
                                    0     -0.8779794621720977271523562668335      -0.587989498011359183411499640014       0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014      0.8779794621720977271523562668335       0.587989498011359183411499640014                                      0    0.025551408809730271376555016244536
   -0.8779794621720977271523562668335       0.587989498011359183411499640014                                      0       0.587989498011359183411499640014    0.025551408809730271376555016244536
    0.8779794621720977271523562668335       0.587989498011359183411499640014                                      0       0.587989498011359183411499640014    0.025551408809730271376555016244536
     0.587989498011359183411499640014       0.587989498011359183411499640014                                      0     -0.8779794621720977271523562668335    0.025551408809730271376555016244536
                                    0       0.587989498011359183411499640014     -0.8779794621720977271523562668335      -0.587989498011359183411499640014    0.025551408809730271376555016244536
    -0.587989498011359183411499640014     -0.8779794621720977271523562668335                                      0       0.587989498011359183411499640014    0.025551408809730271376555016244536
  -0.63720796158199743105185959523594                                      0      0.9438118099582450223018614263855      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855     -0.9438118099582450223018614263855    -0.63720796158199743105185959523594                                      0   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594                                      0      0.9438118099582450223018614263855      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855     -0.9438118099582450223018614263855                                      0    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
  -0.63720796158199743105185959523594                                      0     -0.9438118099582450223018614263855      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855                                      0      0.9438118099582450223018614263855    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855     0.63720796158199743105185959523594                                      0     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855     -0.9438118099582450223018614263855    -0.63720796158199743105185959523594                                      0   0.0047625566921143043513723407633701
                                    0     -0.9438118099582450223018614263855    -0.63720796158199743105185959523594      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
                                    0    -0.63720796158199743105185959523594     -0.9438118099582450223018614263855     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594     -0.9438118099582450223018614263855                                      0      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855                                      0     0.63720796158199743105185959523594     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
  -0.63720796158199743105185959523594     -0.9438118099582450223018614263855                                      0     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855     -0.9438118099582450223018614263855                                      0     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
                                    0     0.63720796158199743105185959523594      0.9438118099582450223018614263855     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594     -0.9438118099582450223018614263855      0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855      0.9438118099582450223018614263855                                      0     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855      0.9438118099582450223018614263855    -0.63720796158199743105185959523594                                      0   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855      0.9438118099582450223018614263855                                      0    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
                                    0     -0.9438118099582450223018614263855     0.63720796158199743105185959523594      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855                                      0     0.63720796158199743105185959523594      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
                                    0    -0.63720796158199743105185959523594      0.9438118099582450223018614263855      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594     -0.9438118099582450223018614263855                                      0     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
                                    0     -0.9438118099582450223018614263855      0.9438118099582450223018614263855     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594      0.9438118099582450223018614263855     -0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855                                      0      0.9438118099582450223018614263855     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855                                      0     0.63720796158199743105185959523594      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
                                    0      0.9438118099582450223018614263855      0.9438118099582450223018614263855    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
  -0.63720796158199743105185959523594                                      0      0.9438118099582450223018614263855     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855                                      0      0.9438118099582450223018614263855     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855    -0.63720796158199743105185959523594                                      0     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855    -0.63720796158199743105185959523594     -0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855                                      0     -0.9438118099582450223018614263855    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594      0.9438118099582450223018614263855      0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
  -0.63720796158199743105185959523594      0.9438118099582450223018614263855                                      0     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855    -0.63720796158199743105185959523594                                      0     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855                                      0    -0.63720796158199743105185959523594     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855      0.9438118099582450223018614263855    -0.63720796158199743105185959523594                                      0   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855     0.63720796158199743105185959523594                                      0      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855    -0.63720796158199743105185959523594                                      0      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855                                      0    -0.63720796158199743105185959523594      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594     -0.9438118099582450223018614263855     -0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855                                      0     -0.9438118099582450223018614263855     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
                                    0     -0.9438118099582450223018614263855     -0.9438118099582450223018614263855     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
                                    0     -0.9438118099582450223018614263855      0.9438118099582450223018614263855    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855                                      0    -0.63720796158199743105185959523594     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855    -0.63720796158199743105185959523594      0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855                                      0     0.63720796158199743105185959523594     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855     0.63720796158199743105185959523594                                      0      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
                                    0    -0.63720796158199743105185959523594      0.9438118099582450223018614263855     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855                                      0     -0.9438118099582450223018614263855    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
                                    0      0.9438118099582450223018614263855     0.63720796158199743105185959523594     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855     -0.9438118099582450223018614263855     0.63720796158199743105185959523594                                      0   0.0047625566921143043513723407633701
  -0.63720796158199743105185959523594     -0.9438118099582450223018614263855                                      0      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
                                    0      0.9438118099582450223018614263855     0.63720796158199743105185959523594      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594                                      0     -0.9438118099582450223018614263855      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855    -0.63720796158199743105185959523594      0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
  -0.63720796158199743105185959523594                                      0     -0.9438118099582450223018614263855     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855     0.63720796158199743105185959523594      0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855                                      0     -0.9438118099582450223018614263855     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855                                      0    -0.63720796158199743105185959523594      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
  -0.63720796158199743105185959523594      0.9438118099582450223018614263855      0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
                                    0      0.9438118099582450223018614263855    -0.63720796158199743105185959523594      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855      0.9438118099582450223018614263855     0.63720796158199743105185959523594                                      0   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855     -0.9438118099582450223018614263855     0.63720796158199743105185959523594                                      0   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855     0.63720796158199743105185959523594     -0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
                                    0      0.9438118099582450223018614263855     -0.9438118099582450223018614263855     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855    -0.63720796158199743105185959523594     -0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
                                    0     -0.9438118099582450223018614263855    -0.63720796158199743105185959523594     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855      0.9438118099582450223018614263855                                      0     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855     -0.9438118099582450223018614263855                                      0    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
                                    0      0.9438118099582450223018614263855      0.9438118099582450223018614263855     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594      0.9438118099582450223018614263855                                      0     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
  -0.63720796158199743105185959523594     -0.9438118099582450223018614263855     -0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594                                      0     -0.9438118099582450223018614263855     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855                                      0      0.9438118099582450223018614263855    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
                                    0     -0.9438118099582450223018614263855     0.63720796158199743105185959523594     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
                                    0     0.63720796158199743105185959523594     -0.9438118099582450223018614263855      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
  -0.63720796158199743105185959523594     -0.9438118099582450223018614263855      0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
                                    0      0.9438118099582450223018614263855     -0.9438118099582450223018614263855    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855     0.63720796158199743105185959523594                                      0     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
                                    0     0.63720796158199743105185959523594      0.9438118099582450223018614263855      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
  -0.63720796158199743105185959523594      0.9438118099582450223018614263855     -0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855     -0.9438118099582450223018614263855                                      0     0.63720796158199743105185959523594   0.0047625566921143043513723407633701
                                    0     0.63720796158199743105185959523594     -0.9438118099582450223018614263855     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855     0.63720796158199743105185959523594     -0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594                                      0      0.9438118099582450223018614263855     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
                                    0     -0.9438118099582450223018614263855     -0.9438118099582450223018614263855    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855      0.9438118099582450223018614263855     0.63720796158199743105185959523594                                      0   0.0047625566921143043513723407633701
                                    0    -0.63720796158199743105185959523594     -0.9438118099582450223018614263855      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855     0.63720796158199743105185959523594      0.9438118099582450223018614263855                                      0   0.0047625566921143043513723407633701
  -0.63720796158199743105185959523594      0.9438118099582450223018614263855                                      0      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   0.63720796158199743105185959523594      0.9438118099582450223018614263855                                      0      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
    0.9438118099582450223018614263855      0.9438118099582450223018614263855                                      0    -0.63720796158199743105185959523594   0.0047625566921143043513723407633701
                                    0      0.9438118099582450223018614263855    -0.63720796158199743105185959523594     -0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   -0.9438118099582450223018614263855    -0.63720796158199743105185959523594                                      0      0.9438118099582450223018614263855   0.0047625566921143043513723407633701
   0.19301131731851743371729570006704     0.19301131731851743371729570006704    -0.19301131731851743371729570006704     0.19301131731851743371729570006704    0.027342399950295012821438245443472
   0.19301131731851743371729570006704    -0.19301131731851743371729570006704     0.19301131731851743371729570006704     0.19301131731851743371729570006704    0.027342399950295012821438245443472
   0.19301131731851743371729570006704    -0.19301131731851743371729570006704    -0.19301131731851743371729570006704     0.19301131731851743371729570006704    0.027342399950295012821438245443472
   0.19301131731851743371729570006704     0.19301131731851743371729570006704    -0.19301131731851743371729570006704    -0.19301131731851743371729570006704    0.027342399950295012821438245443472
   0.19301131731851743371729570006704    -0.19301131731851743371729570006704     0.19301131731851743371729570006704    -0.19301131731851743371729570006704    0.027342399950295012821438245443472
  -0.19301131731851743371729570006704    -0.19301131731851743371729570006704     0.19301131731851743371729570006704     0.19301131731851743371729570006704    0.027342399950295012821438245443472
  -0.19301131731851743371729570006704     0.19301131731851743371729570006704     0.19301131731851743371729570006704     0.19301131731851743371729570006704    0.027342399950295012821438245443472
  -0.19301131731851743371729570006704    -0.19301131731851743371729570006704    -0.19301131731851743371729570006704     0.19301131731851743371729570006704    0.027342399950295012821438245443472
  -0.19301131731851743371729570006704     0.19301131731851743371729570006704    -0.19301131731851743371729570006704    -0.19301131731851743371729570006704    0.027342399950295012821438245443472
  -0.19301131731851743371729570006704    -0.19301131731851743371729570006704     0.19301131731851743371729570006704    -0.19301131731851743371729570006704    0.027342399950295012821438245443472
   0.19301131731851743371729570006704     0.19301131731851743371729570006704     0.19301131731851743371729570006704    -0.19301131731851743371729570006704    0.027342399950295012821438245443472
   0.19301131731851743371729570006704    -0.19301131731851743371729570006704    -0.19301131731851743371729570006704    -0.19301131731851743371729570006704    0.027342399950295012821438245443472
  -0.19301131731851743371729570006704    -0.19301131731851743371729570006704    -0.19301131731851743371729570006704    -0.19301131731851743371729570006704    0.027342399950295012821438245443472
  -0.19301131731851743371729570006704     0.19301131731851743371729570006704     0.19301131731851743371729570006704    -0.19301131731851743371729570006704    0.027342399950295012821438245443472
   0.19301131731851743371729570006704     0.19301131731851743371729570006704     0.19301131731851743371729570006704     0.19301131731851743371729570006704    0.027342399950295012821438245443472
  -0.19301131731851743371729570006704     0.19301131731851743371729570006704    -0.19301131731851743371729570006704     0.19301131731851743371729570006704    0.027342399950295012821438245443472
   0.51014735568239717564683641256467     0.51014735568239717564683641256467    -0.51014735568239717564683641256467     0.51014735568239717564683641256467    0.038415471430725890789910566032403
   0.51014735568239717564683641256467    -0.51014735568239717564683641256467     0.51014735568239717564683641256467     0.51014735568239717564683641256467    0.038415471430725890789910566032403
   0.51014735568239717564683641256467    -0.51014735568239717564683641256467    -0.51014735568239717564683641256467     0.51014735568239717564683641256467    0.038415471430725890789910566032403
   0.51014735568239717564683641256467     0.51014735568239717564683641256467    -0.51014735568239717564683641256467    -0.51014735568239717564683641256467    0.038415471430725890789910566032403
   0.51014735568239717564683641256467    -0.51014735568239717564683641256467     0.51014735568239717564683641256467    -0.51014735568239717564683641256467    0.038415471430725890789910566032403
  -0.51014735568239717564683641256467    -0.51014735568239717564683641256467     0.51014735568239717564683641256467     0.51014735568239717564683641256467    0.038415471430725890789910566032403
  -0.51014735568239717564683641256467     0.51014735568239717564683641256467     0.51014735568239717564683641256467     0.51014735568239717564683641256467    0.038415471430725890789910566032403
  -0.51014735568239717564683641256467    -0.51014735568239717564683641256467    -0.51014735568239717564683641256467     0.51014735568239717564683641256467    0.038415471430725890789910566032403
  -0.51014735568239717564683641256467     0.51014735568239717564683641256467    -0.51014735568239717564683641256467    -0.51014735568239717564683641256467    0.038415471430725890789910566032403
  -0.51014735568239717564683641256467    -0.51014735568239717564683641256467     0.51014735568239717564683641256467    -0.51014735568239717564683641256467    0.038415471430725890789910566032403
   0.51014735568239717564683641256467     0.51014735568239717564683641256467     0.51014735568239717564683641256467    -0.51014735568239717564683641256467    0.038415471430725890789910566032403
   0.51014735568239717564683641256467    -0.51014735568239717564683641256467    -0.51014735568239717564683641256467    -0.51014735568239717564683641256467    0.038415471430725890789910566032403
  -0.51014735568239717564683641256467    -0.51014735568239717564683641256467    -0.51014735568239717564683641256467    -0.51014735568239717564683641256467    0.038415471430725890789910566032403
  -0.51014735568239717564683641256467     0.51014735568239717564683641256467     0.51014735568239717564683641256467    -0.51014735568239717564683641256467    0.038415471430725890789910566032403
   0.51014735568239717564683641256467     0.51014735568239717564683641256467     0.51014735568239717564683641256467     0.51014735568239717564683641256467    0.038415471430725890789910566032403
  -0.51014735568239717564683641256467     0.51014735568239717564683641256467    -0.51014735568239717564683641256467     0.51014735568239717564683641256467    0.038415471430725890789910566032403
   0.86710610640366542463818559786903     0.86710610640366542463818559786903    -0.86710610640366542463818559786903     0.86710610640366542463818559786903   0.0021154559103778744039361588054172
   0.86710610640366542463818559786903    -0.86710610640366542463818559786903     0.86710610640366542463818559786903     0.86710610640366542463818559786903   0.0021154559103778744039361588054172
   0.86710610640366542463818559786903    -0.86710610640366542463818559786903    -0.86710610640366542463818559786903     0.86710610640366542463818559786903   0.0021154559103778744039361588054172
   0.86710610640366542463818559786903     0.86710610640366542463818559786903    -0.86710610640366542463818559786903    -0.86710610640366542463818559786903   0.0021154559103778744039361588054172
   0.86710610640366542463818559786903    -0.86710610640366542463818559786903     0.86710610640366542463818559786903    -0.86710610640366542463818559786903   0.0021154559103778744039361588054172
  -0.86710610640366542463818559786903    -0.86710610640366542463818559786903     0.86710610640366542463818559786903     0.86710610640366542463818559786903   0.0021154559103778744039361588054172
  -0.86710610640366542463818559786903     0.86710610640366542463818559786903     0.86710610640366542463818559786903     0.86710610640366542463818559786903   0.0021154559103778744039361588054172
  -0.86710610640366542463818559786903    -0.86710610640366542463818559786903    -0.86710610640366542463818559786903     0.86710610640366542463818559786903   0.0021154559103778744039361588054172
  -0.86710610640366542463818559786903     0.86710610640366542463818559786903    -0.86710610640366542463818559786903    -0.86710610640366542463818559786903   0.0021154559103778744039361588054172
  -0.86710610640366542463818559786903    -0.86710610640366542463818559786903     0.86710610640366542463818559786903    -0.86710610640366542463818559786903   0.0021154559103778744039361588054172
   0.86710610640366542463818559786903     0.86710610640366542463818559786903     0.86710610640366542463818559786903    -0.86710610640366542463818559786903   0.0021154559103778744039361588054172
   0.86710610640366542463818559786903    -0.86710610640366542463818559786903    -0.86710610640366542463818559786903    -0.86710610640366542463818559786903   0.0021154559103778744039361588054172
  -0.86710610640366542463818559786903    -0.86710610640366542463818559786903    -0.86710610640366542463818559786903    -0.86710610640366542463818559786903   0.0021154559103778744039361588054172
  -0.86710610640366542463818559786903     0.86710610640366542463818559786903     0.86710610640366542463818559786903    -0.86710610640366542463818559786903   0.0021154559103778744039361588054172
   0.86710610640366542463818559786903     0.86710610640366542463818559786903     0.86710610640366542463818559786903     0.86710610640366542463818559786903   0.0021154559103778744039361588054172
  -0.86710610640366542463818559786903     0.86710610640366542463818559786903    -0.86710610640366542463818559786903     0.86710610640366542463818559786903   0.0021154559103778744039361588054172
                                    1                                      1                                     -1                                      1  4.8827908872413992576737157471356e-05
                                    1                                     -1                                      1                                      1  4.8827908872413992576737157471356e-05
                                    1                                     -1                                     -1                                      1  4.8827908872413992576737157471356e-05
                                    1                                      1                                     -1                                     -1  4.8827908872413992576737157471356e-05
                                    1                                     -1                                      1                                     -1  4.8827908872413992576737157471356e-05
                                   -1                                     -1                                      1                                      1  4.8827908872413992576737157471356e-05
                                   -1                                      1                                      1                                      1  4.8827908872413992576737157471356e-05
                                   -1                                     -1                                     -1                                      1  4.8827908872413992576737157471356e-05
                                   -1                                      1                                     -1                                     -1  4.8827908872413992576737157471356e-05
                                   -1                                     -1                                      1                                     -1  4.8827908872413992576737157471356e-05
                                    1                                      1                                      1                                     -1  4.8827908872413992576737157471356e-05
                                    1                                     -1                                     -1                                     -1  4.8827908872413992576737157471356e-05
                                   -1                                     -1                                     -1                                     -1  4.8827908872413992576737157471356e-05
                                   -1                                      1                                      1                                     -1  4.8827908872413992576737157471356e-05
                                    1                                      1                                      1                                      1  4.8827908872413992576737157471356e-05
                                   -1                                      1                                     -1                                      1  4.8827908872413992576737157471356e-05
   -0.2527183694682785861447381747609      0.2527183694682785861447381747609      0.2527183694682785861447381747609    -0.77845061913105705609133467784005    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609    -0.77845061913105705609133467784005     -0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     -0.2527183694682785861447381747609     0.77845061913105705609133467784005      0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609      0.2527183694682785861447381747609     0.77845061913105705609133467784005      0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     0.77845061913105705609133467784005     -0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
  -0.77845061913105705609133467784005     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609      0.2527183694682785861447381747609     -0.2527183694682785861447381747609     0.77845061913105705609133467784005    0.026903281844863628610961557915844
   0.77845061913105705609133467784005      0.2527183694682785861447381747609      0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
  -0.77845061913105705609133467784005     -0.2527183694682785861447381747609      0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    -0.77845061913105705609133467784005     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     -0.2527183694682785861447381747609     0.77845061913105705609133467784005     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     -0.2527183694682785861447381747609      0.2527183694682785861447381747609    -0.77845061913105705609133467784005    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     0.77845061913105705609133467784005      0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609    -0.77845061913105705609133467784005      0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     0.77845061913105705609133467784005      0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
  -0.77845061913105705609133467784005      0.2527183694682785861447381747609     -0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     -0.2527183694682785861447381747609      0.2527183694682785861447381747609    -0.77845061913105705609133467784005    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609      0.2527183694682785861447381747609      0.2527183694682785861447381747609     0.77845061913105705609133467784005    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609     0.77845061913105705609133467784005    0.026903281844863628610961557915844
    0.2527183694682785861447381747609      0.2527183694682785861447381747609    -0.77845061913105705609133467784005     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   0.77845061913105705609133467784005     -0.2527183694682785861447381747609      0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609      0.2527183694682785861447381747609    -0.77845061913105705609133467784005      0.2527183694682785861447381747609    0.026903281844863628610961557915844
   0.77845061913105705609133467784005     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
  -0.77845061913105705609133467784005      0.2527183694682785861447381747609      0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     -0.2527183694682785861447381747609      0.2527183694682785861447381747609     0.77845061913105705609133467784005    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     0.77845061913105705609133467784005     -0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
   0.77845061913105705609133467784005     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     0.77845061913105705609133467784005      0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
  -0.77845061913105705609133467784005      0.2527183694682785861447381747609     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    -0.77845061913105705609133467784005    0.026903281844863628610961557915844
    0.2527183694682785861447381747609      0.2527183694682785861447381747609    -0.77845061913105705609133467784005      0.2527183694682785861447381747609    0.026903281844863628610961557915844
  -0.77845061913105705609133467784005     -0.2527183694682785861447381747609      0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609    -0.77845061913105705609133467784005     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     -0.2527183694682785861447381747609    -0.77845061913105705609133467784005     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609    -0.77845061913105705609133467784005      0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609      0.2527183694682785861447381747609      0.2527183694682785861447381747609     0.77845061913105705609133467784005    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     -0.2527183694682785861447381747609     0.77845061913105705609133467784005     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609      0.2527183694682785861447381747609     -0.2527183694682785861447381747609     0.77845061913105705609133467784005    0.026903281844863628610961557915844
    0.2527183694682785861447381747609    -0.77845061913105705609133467784005      0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     0.77845061913105705609133467784005     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609    -0.77845061913105705609133467784005      0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609    -0.77845061913105705609133467784005     -0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     -0.2527183694682785861447381747609    -0.77845061913105705609133467784005      0.2527183694682785861447381747609    0.026903281844863628610961557915844
   0.77845061913105705609133467784005      0.2527183694682785861447381747609      0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    -0.77845061913105705609133467784005      0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609    -0.77845061913105705609133467784005     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609      0.2527183694682785861447381747609     0.77845061913105705609133467784005     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609      0.2527183694682785861447381747609      0.2527183694682785861447381747609    -0.77845061913105705609133467784005    0.026903281844863628610961557915844
  -0.77845061913105705609133467784005      0.2527183694682785861447381747609      0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     0.77845061913105705609133467784005     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   0.77845061913105705609133467784005     -0.2527183694682785861447381747609      0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609      0.2527183694682785861447381747609    -0.77845061913105705609133467784005     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     -0.2527183694682785861447381747609      0.2527183694682785861447381747609     0.77845061913105705609133467784005    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    -0.77845061913105705609133467784005    0.026903281844863628610961557915844
    0.2527183694682785861447381747609     0.77845061913105705609133467784005      0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     -0.2527183694682785861447381747609     0.77845061913105705609133467784005      0.2527183694682785861447381747609    0.026903281844863628610961557915844
  -0.77845061913105705609133467784005     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609      0.2527183694682785861447381747609     -0.2527183694682785861447381747609    -0.77845061913105705609133467784005    0.026903281844863628610961557915844
    0.2527183694682785861447381747609      0.2527183694682785861447381747609     0.77845061913105705609133467784005     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609      0.2527183694682785861447381747609     0.77845061913105705609133467784005      0.2527183694682785861447381747609    0.026903281844863628610961557915844
    0.2527183694682785861447381747609      0.2527183694682785861447381747609     -0.2527183694682785861447381747609    -0.77845061913105705609133467784005    0.026903281844863628610961557915844
   -0.2527183694682785861447381747609     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609     0.77845061913105705609133467784005    0.026903281844863628610961557915844
   0.77845061913105705609133467784005      0.2527183694682785861447381747609     -0.2527183694682785861447381747609     -0.2527183694682785861447381747609    0.026903281844863628610961557915844
   0.77845061913105705609133467784005      0.2527183694682785861447381747609     -0.2527183694682785861447381747609      0.2527183694682785861447381747609    0.026903281844863628610961557915844
  -0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.96533623671089303505939405413784    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.96533623671089303505939405413784    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.96533623671089303505939405413784     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.96533623671089303505939405413784     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.96533623671089303505939405413784    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.96533623671089303505939405413784    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.96533623671089303505939405413784    0.012119971586433419736822373991981
   0.96533623671089303505939405413784     0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.96533623671089303505939405413784    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.96533623671089303505939405413784    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.96533623671089303505939405413784    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.96533623671089303505939405413784    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.96533623671089303505939405413784     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.96533623671089303505939405413784     0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463     0.96533623671089303505939405413784     0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.96533623671089303505939405413784     0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.96533623671089303505939405413784    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.96533623671089303505939405413784    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.96533623671089303505939405413784    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.96533623671089303505939405413784    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.96533623671089303505939405413784    -0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.96533623671089303505939405413784     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.96533623671089303505939405413784    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.96533623671089303505939405413784     0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.96533623671089303505939405413784    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463     0.96533623671089303505939405413784    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.96533623671089303505939405413784    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463     0.96533623671089303505939405413784     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.96533623671089303505939405413784     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.96533623671089303505939405413784    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.96533623671089303505939405413784     0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.96533623671089303505939405413784    -0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.96533623671089303505939405413784    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.96533623671089303505939405413784    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.96533623671089303505939405413784     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.96533623671089303505939405413784    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.96533623671089303505939405413784    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.96533623671089303505939405413784    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.96533623671089303505939405413784     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.96533623671089303505939405413784    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.96533623671089303505939405413784     0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.96533623671089303505939405413784    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.96533623671089303505939405413784     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.96533623671089303505939405413784     0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.96533623671089303505939405413784     0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.96533623671089303505939405413784    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.96533623671089303505939405413784    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.96533623671089303505939405413784    0.012119971586433419736822373991981
  -0.96533623671089303505939405413784     0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463     0.96533623671089303505939405413784    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.96533623671089303505939405413784    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.96533623671089303505939405413784    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.96533623671089303505939405413784    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.96533623671089303505939405413784    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.96533623671089303505939405413784     0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.96533623671089303505939405413784     0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.96533623671089303505939405413784    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.96533623671089303505939405413784    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.96533623671089303505939405413784    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463     0.34857286906199381093201089596463     0.96533623671089303505939405413784     0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.34857286906199381093201089596463     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.96533623671089303505939405413784    0.012119971586433419736822373991981
  -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.96533623671089303505939405413784    0.012119971586433419736822373991981
   0.96533623671089303505939405413784     0.34857286906199381093201089596463    -0.34857286906199381093201089596463    -0.34857286906199381093201089596463    0.012119971586433419736822373991981
   0.96533623671089303505939405413784     0.34857286906199381093201089596463    -0.34857286906199381093201089596463     0.34857286906199381093201089596463    0.012119971586433419736822373991981
  -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.90045008786990798073167035990315    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.01447947529667359168242539239497
   0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.90045008786990798073167035990315     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.90045008786990798073167035990315    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701     0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.90045008786990798073167035990315    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.90045008786990798073167035990315     0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.90045008786990798073167035990315    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.90045008786990798073167035990315    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.90045008786990798073167035990315    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.01447947529667359168242539239497
  -0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701     0.90045008786990798073167035990315    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.90045008786990798073167035990315    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.90045008786990798073167035990315    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.64533975113516133491635561506701     0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.90045008786990798073167035990315     0.01447947529667359168242539239497
  -0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.90045008786990798073167035990315     0.01447947529667359168242539239497
   0.90045008786990798073167035990315     0.64533975113516133491635561506701    -0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.01447947529667359168242539239497
   0.90045008786990798073167035990315     0.64533975113516133491635561506701    -0.64533975113516133491635561506701     0.64533975113516133491635561506701     0.01447947529667359168242539239497
  -0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.33976267364436189913658626843271   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.33976267364436189913658626843271    -0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.33976267364436189913658626843271     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.33976267364436189913658626843271     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.33976267364436189913658626843271    -0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.33976267364436189913658626843271    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.33976267364436189913658626843271   0.0094742775738629677023750689631021
   0.33976267364436189913658626843271     0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.33976267364436189913658626843271    -0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.33976267364436189913658626843271    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.33976267364436189913658626843271    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.33976267364436189913658626843271   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.33976267364436189913658626843271     0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.33976267364436189913658626843271     0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861     0.33976267364436189913658626843271     0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.33976267364436189913658626843271     0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.33976267364436189913658626843271   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.33976267364436189913658626843271   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.33976267364436189913658626843271   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.33976267364436189913658626843271    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.33976267364436189913658626843271    -0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.33976267364436189913658626843271     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.33976267364436189913658626843271    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.33976267364436189913658626843271     0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.33976267364436189913658626843271   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861     0.33976267364436189913658626843271    -0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.33976267364436189913658626843271    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861     0.33976267364436189913658626843271     0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.33976267364436189913658626843271     0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.33976267364436189913658626843271   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.33976267364436189913658626843271     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.33976267364436189913658626843271    -0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.33976267364436189913658626843271    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.33976267364436189913658626843271    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.33976267364436189913658626843271     0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.33976267364436189913658626843271   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.33976267364436189913658626843271    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.33976267364436189913658626843271   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.33976267364436189913658626843271     0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.33976267364436189913658626843271    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.33976267364436189913658626843271     0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.33976267364436189913658626843271    -0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.33976267364436189913658626843271     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.33976267364436189913658626843271     0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.33976267364436189913658626843271     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.33976267364436189913658626843271    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.33976267364436189913658626843271    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.33976267364436189913658626843271   0.0094742775738629677023750689631021
  -0.33976267364436189913658626843271     0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861     0.33976267364436189913658626843271    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.33976267364436189913658626843271    -0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.33976267364436189913658626843271    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.33976267364436189913658626843271   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.33976267364436189913658626843271   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.33976267364436189913658626843271     0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.33976267364436189913658626843271     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.33976267364436189913658626843271    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.33976267364436189913658626843271   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.33976267364436189913658626843271    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861     0.84662432225131483723735752120861     0.33976267364436189913658626843271     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.84662432225131483723735752120861     0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.33976267364436189913658626843271   0.0094742775738629677023750689631021
  -0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.33976267364436189913658626843271   0.0094742775738629677023750689631021
   0.33976267364436189913658626843271     0.84662432225131483723735752120861    -0.84662432225131483723735752120861    -0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   0.33976267364436189913658626843271     0.84662432225131483723735752120861    -0.84662432225131483723735752120861     0.84662432225131483723735752120861   0.0094742775738629677023750689631021
   -0.9301126710777996492268553686498      0.9301126710777996492268553686498      0.9301126710777996492268553686498    -0.67633950950693111763427011827018   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498    -0.67633950950693111763427011827018     -0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     -0.9301126710777996492268553686498     0.67633950950693111763427011827018      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498      0.9301126710777996492268553686498     0.67633950950693111763427011827018      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     0.67633950950693111763427011827018     -0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
  -0.67633950950693111763427011827018     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498      0.9301126710777996492268553686498     -0.9301126710777996492268553686498     0.67633950950693111763427011827018   0.0022459336640352327417508252186037
   0.67633950950693111763427011827018      0.9301126710777996492268553686498      0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
  -0.67633950950693111763427011827018     -0.9301126710777996492268553686498      0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     -0.9301126710777996492268553686498    -0.67633950950693111763427011827018     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     -0.9301126710777996492268553686498     0.67633950950693111763427011827018     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     -0.9301126710777996492268553686498      0.9301126710777996492268553686498    -0.67633950950693111763427011827018   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     0.67633950950693111763427011827018      0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498    -0.67633950950693111763427011827018      0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     0.67633950950693111763427011827018      0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
  -0.67633950950693111763427011827018      0.9301126710777996492268553686498     -0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     -0.9301126710777996492268553686498      0.9301126710777996492268553686498    -0.67633950950693111763427011827018   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498      0.9301126710777996492268553686498      0.9301126710777996492268553686498     0.67633950950693111763427011827018   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498     0.67633950950693111763427011827018   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498      0.9301126710777996492268553686498    -0.67633950950693111763427011827018     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   0.67633950950693111763427011827018     -0.9301126710777996492268553686498      0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498      0.9301126710777996492268553686498    -0.67633950950693111763427011827018      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   0.67633950950693111763427011827018     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
  -0.67633950950693111763427011827018      0.9301126710777996492268553686498      0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     -0.9301126710777996492268553686498      0.9301126710777996492268553686498     0.67633950950693111763427011827018   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     0.67633950950693111763427011827018     -0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   0.67633950950693111763427011827018     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     0.67633950950693111763427011827018      0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
  -0.67633950950693111763427011827018      0.9301126710777996492268553686498     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498    -0.67633950950693111763427011827018   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498      0.9301126710777996492268553686498    -0.67633950950693111763427011827018      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
  -0.67633950950693111763427011827018     -0.9301126710777996492268553686498      0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498    -0.67633950950693111763427011827018     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     -0.9301126710777996492268553686498    -0.67633950950693111763427011827018     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498    -0.67633950950693111763427011827018      0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498      0.9301126710777996492268553686498      0.9301126710777996492268553686498     0.67633950950693111763427011827018   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     -0.9301126710777996492268553686498     0.67633950950693111763427011827018     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498      0.9301126710777996492268553686498     -0.9301126710777996492268553686498     0.67633950950693111763427011827018   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498    -0.67633950950693111763427011827018      0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     0.67633950950693111763427011827018     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498    -0.67633950950693111763427011827018      0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498    -0.67633950950693111763427011827018     -0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     -0.9301126710777996492268553686498    -0.67633950950693111763427011827018      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   0.67633950950693111763427011827018      0.9301126710777996492268553686498      0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     -0.9301126710777996492268553686498    -0.67633950950693111763427011827018      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498    -0.67633950950693111763427011827018     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498      0.9301126710777996492268553686498     0.67633950950693111763427011827018     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498      0.9301126710777996492268553686498      0.9301126710777996492268553686498    -0.67633950950693111763427011827018   0.0022459336640352327417508252186037
  -0.67633950950693111763427011827018      0.9301126710777996492268553686498      0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     0.67633950950693111763427011827018     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   0.67633950950693111763427011827018     -0.9301126710777996492268553686498      0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498      0.9301126710777996492268553686498    -0.67633950950693111763427011827018     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     -0.9301126710777996492268553686498      0.9301126710777996492268553686498     0.67633950950693111763427011827018   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498    -0.67633950950693111763427011827018   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498     0.67633950950693111763427011827018      0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     -0.9301126710777996492268553686498     0.67633950950693111763427011827018      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
  -0.67633950950693111763427011827018     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498      0.9301126710777996492268553686498     -0.9301126710777996492268553686498    -0.67633950950693111763427011827018   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498      0.9301126710777996492268553686498     0.67633950950693111763427011827018     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498      0.9301126710777996492268553686498     0.67633950950693111763427011827018      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
    0.9301126710777996492268553686498      0.9301126710777996492268553686498     -0.9301126710777996492268553686498    -0.67633950950693111763427011827018   0.0022459336640352327417508252186037
   -0.9301126710777996492268553686498     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498     0.67633950950693111763427011827018   0.0022459336640352327417508252186037
   0.67633950950693111763427011827018      0.9301126710777996492268553686498     -0.9301126710777996492268553686498     -0.9301126710777996492268553686498   0.0022459336640352327417508252186037
   0.67633950950693111763427011827018      0.9301126710777996492268553686498     -0.9301126710777996492268553686498      0.9301126710777996492268553686498   0.0022459336640352327417508252186037
  -0.31737697952761639531720333245855      0.7324533866301901364319007305312     -0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     0.31737697952761639531720333245855      0.7324533866301901364319007305312     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     0.31737697952761639531720333245855     0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855      0.7324533866301901364319007305312      0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     0.31737697952761639531720333245855      0.7324533866301901364319007305312     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     0.31737697952761639531720333245855      0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312      0.7324533866301901364319007305312    -0.31737697952761639531720333245855     0.31737697952761639531720333245855    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855      0.7324533866301901364319007305312      0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312      0.7324533866301901364319007305312     0.31737697952761639531720333245855    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     0.31737697952761639531720333245855    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312      0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855    -0.31737697952761639531720333245855      0.7324533866301901364319007305312     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855      0.7324533866301901364319007305312     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312    -0.31737697952761639531720333245855     0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
    0.7324533866301901364319007305312    -0.31737697952761639531720333245855      0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   0.31737697952761639531720333245855      0.7324533866301901364319007305312     -0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855      0.7324533866301901364319007305312    -0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     -0.7324533866301901364319007305312     0.31737697952761639531720333245855    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     0.31737697952761639531720333245855    -0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     -0.7324533866301901364319007305312     0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     -0.7324533866301901364319007305312     0.31737697952761639531720333245855     0.31737697952761639531720333245855    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     -0.7324533866301901364319007305312      0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312    -0.31737697952761639531720333245855    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     0.31737697952761639531720333245855     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312    -0.31737697952761639531720333245855     0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     0.31737697952761639531720333245855     -0.7324533866301901364319007305312      0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     -0.7324533866301901364319007305312     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     -0.7324533866301901364319007305312     -0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     0.31737697952761639531720333245855      0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     0.31737697952761639531720333245855     -0.7324533866301901364319007305312     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     0.31737697952761639531720333245855      0.7324533866301901364319007305312      0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     -0.7324533866301901364319007305312     -0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   0.31737697952761639531720333245855    -0.31737697952761639531720333245855      0.7324533866301901364319007305312     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     0.31737697952761639531720333245855     0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855      0.7324533866301901364319007305312    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     -0.7324533866301901364319007305312     0.31737697952761639531720333245855    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855      0.7324533866301901364319007305312     0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     0.31737697952761639531720333245855    -0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     -0.7324533866301901364319007305312     0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312    -0.31737697952761639531720333245855      0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    -0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     0.31737697952761639531720333245855      0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312    -0.31737697952761639531720333245855     0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     -0.7324533866301901364319007305312      0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     0.31737697952761639531720333245855     0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
    0.7324533866301901364319007305312      0.7324533866301901364319007305312     0.31737697952761639531720333245855    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312    -0.31737697952761639531720333245855      0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     0.31737697952761639531720333245855      0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855      0.7324533866301901364319007305312      0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
   0.31737697952761639531720333245855      0.7324533866301901364319007305312     0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855    -0.31737697952761639531720333245855      0.7324533866301901364319007305312      0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855    -0.31737697952761639531720333245855      0.7324533866301901364319007305312      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855      0.7324533866301901364319007305312    -0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312      0.7324533866301901364319007305312     0.31737697952761639531720333245855     0.31737697952761639531720333245855    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855      0.7324533866301901364319007305312     0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
    0.7324533866301901364319007305312      0.7324533866301901364319007305312    -0.31737697952761639531720333245855    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     -0.7324533866301901364319007305312     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     0.31737697952761639531720333245855     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     0.31737697952761639531720333245855     -0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312     0.31737697952761639531720333245855     -0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   0.31737697952761639531720333245855      0.7324533866301901364319007305312     0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     -0.7324533866301901364319007305312      0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     -0.7324533866301901364319007305312     0.31737697952761639531720333245855     0.31737697952761639531720333245855    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855      0.7324533866301901364319007305312    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     0.31737697952761639531720333245855    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
    0.7324533866301901364319007305312    -0.31737697952761639531720333245855      0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312      0.7324533866301901364319007305312    -0.31737697952761639531720333245855     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     -0.7324533866301901364319007305312     0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312     0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312    -0.31737697952761639531720333245855    -0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
    0.7324533866301901364319007305312    -0.31737697952761639531720333245855     0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     0.31737697952761639531720333245855     -0.7324533866301901364319007305312     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     0.31737697952761639531720333245855     -0.7324533866301901364319007305312      0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     -0.7324533866301901364319007305312     0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312      0.7324533866301901364319007305312    -0.31737697952761639531720333245855    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312      0.7324533866301901364319007305312     0.31737697952761639531720333245855     0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     0.31737697952761639531720333245855     0.31737697952761639531720333245855      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     -0.7324533866301901364319007305312      0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855     0.31737697952761639531720333245855    0.024867229983536344753871138622314
   0.31737697952761639531720333245855     0.31737697952761639531720333245855      0.7324533866301901364319007305312      0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855      0.7324533866301901364319007305312      0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
   -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
   0.31737697952761639531720333245855    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855      0.7324533866301901364319007305312     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
  -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855     -0.7324533866301901364319007305312    0.024867229983536344753871138622314
    0.7324533866301901364319007305312     -0.7324533866301901364319007305312    -0.31737697952761639531720333245855    -0.31737697952761639531720333245855    0.024867229983536344753871138622314
  -0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474     0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474     0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474     0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.66160709529747289682712857287474    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474     0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985     0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985     0.66160709529747289682712857287474     0.66160709529747289682712857287474     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.98757805658173475869702136151985     0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474     0.66160709529747289682712857287474   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474     0.98757805658173475869702136151985     0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.66160709529747289682712857287474    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474     0.98757805658173475869702136151985    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.66160709529747289682712857287474    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.98757805658173475869702136151985   0.0010957819944799660039334874019793
   0.98757805658173475869702136151985    -0.98757805658173475869702136151985    -0.66160709529747289682712857287474    -0.66160709529747289682712857287474   0.0010957819944799660039334874019793
  -0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.97057822889862748517887845849406     0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732    -0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.97057822889862748517887845849406   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.97057822889862748517887845849406    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.83871573212153187482438192878732     0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732     0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.83871573212153187482438192878732     0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.97057822889862748517887845849406     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.36282371699831763042978515049773    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732     0.97057822889862748517887845849406   0.0064145835849097323504883705609301
   0.83871573212153187482438192878732    -0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406     0.36282371699831763042978515049773     0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
  -0.97057822889862748517887845849406    -0.36282371699831763042978515049773    -0.83871573212153187482438192878732    -0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.36282371699831763042978515049773     0.97057822889862748517887845849406     0.83871573212153187482438192878732     0.36282371699831763042978515049773   0.0064145835849097323504883705609301
   0.97057822889862748517887845849406    -0.36282371699831763042978515049773     0.36282371699831763042978515049773     0.83871573212153187482438192878732   0.0064145835849097323504883705609301
  -0.77934659981966352124670394709622     0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     -0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136      0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.99809163968358968007567300642136     0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.99809163968358968007567300642136     0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.99809163968358968007567300642136    -0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.77934659981966352124670394709622     0.99809163968358968007567300642136      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     -0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.99809163968358968007567300642136     0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.99809163968358968007567300642136     0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.99809163968358968007567300642136    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136      0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.99809163968358968007567300642136     0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136    -0.77934659981966352124670394709622     0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136    -0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.99809163968358968007567300642136     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.99809163968358968007567300642136     0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.99809163968358968007567300642136     0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.99809163968358968007567300642136     0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.77934659981966352124670394709622    -0.99809163968358968007567300642136      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136    -0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.99809163968358968007567300642136    -0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136    -0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     0.77934659981966352124670394709622    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.77934659981966352124670394709622     0.99809163968358968007567300642136      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     0.77934659981966352124670394709622    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.99809163968358968007567300642136      0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136    -0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.99809163968358968007567300642136     0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     0.77934659981966352124670394709622    -0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.99809163968358968007567300642136    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136      0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.77934659981966352124670394709622    -0.99809163968358968007567300642136      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.77934659981966352124670394709622    -0.99809163968358968007567300642136     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.77934659981966352124670394709622     0.99809163968358968007567300642136     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.99809163968358968007567300642136    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.99809163968358968007567300642136      0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     -0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.99809163968358968007567300642136     0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136      0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.77934659981966352124670394709622     0.99809163968358968007567300642136     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.99809163968358968007567300642136     -0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.99809163968358968007567300642136     -0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.77934659981966352124670394709622    -0.99809163968358968007567300642136     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.99809163968358968007567300642136     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136      0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.99809163968358968007567300642136     0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136      0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.99809163968358968007567300642136     0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.77934659981966352124670394709622     0.99809163968358968007567300642136     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.99809163968358968007567300642136      0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136      0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     0.77934659981966352124670394709622     0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.99809163968358968007567300642136     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136    -0.77934659981966352124670394709622     0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.99809163968358968007567300642136     0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     0.77934659981966352124670394709622     0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.99809163968358968007567300642136     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.99809163968358968007567300642136      0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.77934659981966352124670394709622     0.99809163968358968007567300642136      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.99809163968358968007567300642136     -0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.99809163968358968007567300642136     0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.99809163968358968007567300642136    -0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622      0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     0.77934659981966352124670394709622     0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.99809163968358968007567300642136     0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.99809163968358968007567300642136     -0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622     0.99809163968358968007567300642136      0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.99809163968358968007567300642136      0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     -0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802    -0.77934659981966352124670394709622     0.77934659981966352124670394709622    -0.99809163968358968007567300642136   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.77934659981966352124670394709622     0.99809163968358968007567300642136     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136    -0.77934659981966352124670394709622     0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.77934659981966352124670394709622    -0.99809163968358968007567300642136     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     0.77934659981966352124670394709622     0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136     0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.99809163968358968007567300642136      0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.77934659981966352124670394709622    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     0.77934659981966352124670394709622    -0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.99809163968358968007567300642136    -0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.77934659981966352124670394709622     0.99809163968358968007567300642136      0.3389438467538745646637141193802   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136      0.3389438467538745646637141193802     0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802     0.99809163968358968007567300642136     0.77934659981966352124670394709622     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   -0.3389438467538745646637141193802     0.99809163968358968007567300642136    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.99809163968358968007567300642136     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.77934659981966352124670394709622    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802     0.99809163968358968007567300642136   0.0022989648190468009037030214250965
    0.3389438467538745646637141193802    -0.99809163968358968007567300642136    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     0.77934659981966352124670394709622      0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
  -0.99809163968358968007567300642136    -0.77934659981966352124670394709622     -0.3389438467538745646637141193802    -0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.77934659981966352124670394709622     0.99809163968358968007567300642136      0.3389438467538745646637141193802     0.77934659981966352124670394709622   0.0022989648190468009037030214250965
   0.99809163968358968007567300642136    -0.77934659981966352124670394709622     0.77934659981966352124670394709622      0.3389438467538745646637141193802   0.0022989648190468009037030214250965



==> anc/Tetrahedral_Prism_Rules_Compact.txt <==
# Rule degree: 2 (6 pts)
0 1 1 0 0 0 0 0 0 0
0.79237607962327972170019310225451
0.086760911405248157333137637978624

# Rule degree: 3 (12 pts)
0 0 1 1 0 0 0 0 0 0
0.32892880788900084511696777862483
0.11331470979074678019042376007819
0.81364717532676225086250268589869

# Rule degree: 4 (20 pts)
0 1 1 1 1 0 0 0 0 0
0.84095638249526597409878996861167
0.32927267218464368952546466220181
0.10229493140400482481723734808226
0.72117511038040443819948416769352
0.015308415997745236648891708646730

# Rule degree: 5 (27 pts)
1 0 1 2 1 0 0 0 0 0
0.038105318446642218777000754786388
0.11572351821471027761263217642812
0.70381180127706679195256192436032
0.32945316163232075319873139751857
0.84680690964960477944609650907275
0.038699764489246532050313912959712

# Rule degree: 6 (61 pts)
1 0 2 2 0 1 0 1 0 0
0.0038708680111455327879255291127082
0.14348537928833406016551115496407
0.069751450257711237627908916432085
0.97436179536118564661770559668398
0.33333333333333320017481272109987
0.41512517839515103405440697271490
0.10662150700315789057545871434186
0.84543717959360590241236341552550
0.05011499227636975896465360893682
0.25485288797810323951659923496389
0.43869297542981869730026283021448

# Rule degree: 7 (72 pts)
0 1 2 1 1 1 1 1 0 0
0.98794900256205119380402522634686
0.022865292452318724781979884817703
0.19659060381164598114033293384730
0.074893027034670900199868337901631
0.80755040516655800671489127879542
0.078307082472664233819535062135619
0.039851390864562965800642309546517
0.96720224590945408430167689428929
0.026836631352422558346670753211699
0.23806925825435213742911863293546
0.22370684180407577661935612957650
0.040321325696020744606714619259279
0.60636092259464772738977108542887

# Rule degree: 8 (114 pts)
0 0 2 5 1 1 0 2 0 0
0.061418625213817159476303841945619
0.15408428141711663625715562025299
0.0091016740751051937665829531197456
0.80723872170786943495278184265416
0.090501047989058248389418263249741
0.95205048610858077347004738355619
0.18582325217438338963768737681187
0.81538700746845928826297211302464
0.30540722518065517346283063451562
0.37830249949000906675240439128153
0.33106506861122272927265009876557
0.99939562954586427975914511743901
0.055380947365375613418347981010191
0.068081334852073487636898782962368
0.88396081630070243968517126670129
0.023654990407267516997525340013940
0.22678715453499042893954741885815
0.61734140628146619454205467864070
0.20716899801918466630062487069427
0.016303060159515749105233352909643
0.51601012856210010721356505975373

# Rule degree: 9 (159 pts)
1 1 1 4 0 2 0 3 1 0
0.95149276434224924622217042679278
0.15615597209047892819902311055475
0.038942751583314620828219812094786
0.35634410221830034026461552659113
0.054395000577374334921349427921820
0.97025053542102868252103019021036
0.32069096281746980093900808819533
0.35853664218806634371713419200381
0.33250194715883197211421588683996
0.95687128216604334122778969182582
0.036900714023053683603111715091070
0.96518440269563035248238117234165
0.11739211907000236363190263645369
0.54478095901090221404239903119603
0.032313303656183531471350884927719
0.21759612802291807533158184326404
0.59377450283391688293305662909051
0.19951084075963324912349357296054
0.045074622168243328681594325842668
0.84412584489773362077820355165214
0.45378941924062456406221397044566
0.00091235889044530043152695192550130
0.25618431261198442955878875728680
0.027339015779000644615417029949247
0.14114072561670122234563761922494
0.18344683806006660410798788059454

# Rule degree: 10 (259 pts)
1 1 0 5 0 1 1 7 1 0
0.71898229966429568143581758371229
0.028036812393214668334600842728157
0.87924484019333782461048891108093
0.13263573071948610439119096661099
0.31241916878376919897510224195506
0.17649055885072562068313861833693
0.81227410531640116267581871820137
0.30982379913061707604657619389750
0.97317111791195760881003745255833
0.31440713279533796453412526109257
0.11534901965416351389737445489320
0.057066468225588837041352234065366
0.92646769482394766941141604799207
0.0038382094844107349604321965844658
0.099319193994970531189083626421380
0.021737598680889596447901587180927
0.39143702798220297889767244792159
0.38963208349934650839117021463998
0.028338370568383858374640454257539
0.23632182563643736977864763984374
0.77878281883601478064993103924571
0.097071764979366695654669332380893
0.023677361698454110094149195591936
0.48021866634803027848837841259961
0.11696766743132099126333047461082
0.31560742932627707891120952774606
0.43250078160813705737888750253479
0.13773014719796064469247957961014
0.034576564895406511775491309634162
0.97404655064015081108633843267274
0.21790186570479319779743247100137
0.034803567266226444484955139992240
0.77167436725150073494160834504427
0.41796806151898788882046049003792
7.4962495873179728095057801641429e-68
0.53720286433490498210452298512120
0.024336838181332667245991820998185
0.10575333554398849700976685585947
0.25832281170084764474659271352403

# Rule degree: 11 (322 pts)
0 3 2 4 2 2 2 8 1 0
0.24679311416673534184513747097338
0.47314467892165374163836888852183
0.99384917635943698279574762120589
0.083582829101172236231838168805165
0.29798895583228313069883997346449
0.019242619557204003184917088845739
0.29199487883241443443897688858053
0.031703468436326759799360694383735
0.93452378548025140484499120927404
0.10247575851397919351518499103269
0.90465249400153441591994149134954
0.32342379769770988650510286671443
0.60303921486570100090281570884141
5.8911855880451207652495495866441e-06
0.085942495837245744339611904482855
0.11936052467903754376661512391030
0.99969687053852936518446760012494
0.15123682103588772204285345116238
0.79975779324611148955988090476155
2.1548521610925378982822233692605e-05
0.15254692818108745000632575168883
0.39805652479850956499262402866385
0.013564288736835429878115694472978
0.024172376354960744542513904127154
0.23756547728666899092482544177154
0.96025711998982913956674197602151
0.045257163950861034818495375262867
0.26579460831973447014182442629827
0.46996776502463032792299752163341
0.089020396489416410361250951502951
0.0054386137708326806413423131484152
0.63077301648834333289196200886963
0.19436985678441500750150561995917
0.037786378370083625916224660668941
0.84517651914844584407751026997587
0.20411320122315701489321489393271
0.088558204852365143019474509521872
0.38500538449934103661725511062724
0.38151767477852651449981876028032
0.011210711747429925200649378840238
0.99665866655244828544234735761008
0.42105470178882321321342197159642
0.023228350159855475911927536402324
0.51672972851095364745226226996527
0.45687936479854672993658995740056
0.011581146079909174333777899275380
0.82118690881041341073043607986497
1.0082420222622333565816578768968e-118
0.14005812681178347762501420217508
0.24548817714940003936372386469223

# Rule degree: 12 (468 pts)
0 0 3 6 0 3 1 10 3 1
0.031019199120523495995022580891664
0.13446425116520413863578403918184
0.23063473823599002214065190739947
0.041375985707627489015208197454363
0.95486817468859907941359570661050
0.096671329643584122475155873753868
0.68047881157105230613263053790225
0.15496155033952080074802106888470
0.96856141122383518624372281387853
0.19881809555035439189023939701663
0.56908788164632669761880865565695
0.29598186334773148179584817840558
0.92442822184512601618330071027696
0.32633252756651578854385430400290
0.60364896477437420144249275968176
0.020594369587231747766497944741376
0.81158422585903390591028182179222
0.031575834421050191344424492748106
0.20816086134256395037494359432251
0.10491194446732364600702931257408
0.77227169514912920875470930942790
0.36069261663331490281997132136671
0.089797777866079135710541154599196
0.0035276209956000639529293371833961
0.064358894885532504198987788799729
0.69024578601693262766695358933826
0.018006677622725846663746905613737
0.23372788692363243621443394834549
0.87069001651929263923244528078585
0.029279191408091891890315479831143
0.13480748602361352585395521523543
0.44336545647525353092565689903989
0.057039045491678784570799439323637
0.27405620291114133880076812140125
0.98113107637259905606434927250719
0.085559580511225864146017279489986
0.23252369838921893651664615039818
0.26241544882801021370742756081202
0.11156427088413223668677559558852
0.0097008991373096684781774589600644
0.88548385423906528922010104542843
0.20356917200628157391559080637716
0.038799060114371719940392873230835
0.79971236092746919802440664069881
0.23550300070715402572668484094648
0.073154109518940940126822157587270
0.36131043442176315004496582844530
0.41018401398273995311095255649754
0.011983085019178006987373046553645
0.95675862952750621496647264874885
0.42071381695071618521143345769388
0.025457215354941670805569135485683
0.30404716554868431052557570887387
1.8888862749833042327845088921964e-07
0.24253426508813266480472070183755
0.24266505986477625559406507582450
0.011824711711440090028206614556569
0.012493490803294548918751873982232
0.29915844573482938181405963559442
0.013988512551688064149249913926100
0.12182725410631239574506789164107
0.13442658786666480400707723924626
0.012073252990512658051379689391542
0.088881705819948921414093838095493
0.29611115244354190742639072776388
0.56646847968999266102883768535843

# Rule degree: 13 (608 pts)
0 0 2 6 2 3 4 10 1 4
0.011361434581094818042815496398644
0.062096240204611174261344961744950
0.093769549610534283076616964021236
0.82731723594395377168431873449278
0.15319338238533001668632477329747
0.95146519197528754939970722780562
0.21066364411939212828461364229492
0.42939808972045481770905349188560
0.31018012025189564245664885287788
0.74613729911772325117893547333497
0.31030727834894824733246893406199
0.99909039948486532926252776793977
0.33333333333333191503964039999625
0.058805219635577705227766725142814
1.2361053520796989126213908344106e-05
0.17652702541833363765386774782335
0.038180657199882347294488617729816
0.72214512697361151628832158086920
0.10939201549696818266718058641894
0.91932602611551747629327084992412
0.18319810347839727275354138796675
0.87057394264558120609503434502113
0.012080543937720049601081980351758
0.24009196326793091282973350003472
0.064757867938464035241759697301829
0.36862835687013775424799986136373
0.19047858706578780972199417052728
0.10445499247731022062349035905152
0.21383491925798732149680898354310
0.013923852998832147155590683137857
0.020843674212070193649018585075992
0.10389592262852407984673939934279
0.46267812570312373236429296743844
0.021513936272054675198058015764386
0.26668320940385253471068978527717
0.76665598213730319127061392673069
0.041644646474534138575580633914828
0.0053711011891659906358123009403916
0.84887870031834625660884211318805
0.071226569877549027282249545652557
0.20136537864146891829677169278818
0.35677852586211621137441874491052
0.12029510247372088569200745320283
0.28186027621674543935206210765166
0.68390075532475032928722549350005
0.21776134795406924726838161845429
0.038128516527719700357963362658869
0.56988574657803905736847419967112
0.35830379170016782483639358702897
0.076805340170350906992247122884168
0.26914508471122889964785263945821
0.38623663973343509893723892066354
0.0073414271410226096943276035618881
0.79830548755176275854246182619099
0.40780688774268476096347006432425
0.023346473682074084464153105834428
0.39312451866987769721701182926099
0.48748630782008213974580485488977
0.0014495717521581896811577309171571
0.99999131580438380295689496418317
0.0020018378080123859728954460463865
0.087870792886659445826501324499617
0.15875122936138061995504285625040
0.0046748475629131500606671369968327
0.073483243836992979841862078359025
0.33683165706259453111215545017165
0.38941993268838642607612185458289
0.014982845426746624197020496461393
0.13015454421355957782947478385209
0.13138624162696933079235274242275
0.72468217234159134268896727525500
0.022384912462970816982376682744993
0.043536723674104062691131224024631
0.15188617411427934528598383285805
0.97864302293031950960078001365154
0.027148726261235988888048355807438
0.12646132866149095477207808979729
0.29300470204609857894892531389885
0.92928129278329240234225652559427

# Rule degree: 14 (921 pts)
1 2 3 5 0 1 3 13 1 10
0.69234012726763998875233909462276
0.92999661569947276221967562792916
0.13191828540810222167538488312276
0.20721564682298853282294206038021
0.33090407397656406992294231137818
0.01532390477923232700104468979694
0.89492001813799515694816405672756
0.015399500549480206917493121921422
0.47126004783586238616673201663453
0.056427922419279689626641656556971
0.85856436903495975232655438551108
0.1116833541974199570445397412292
0.95942124455946639372668630732895
0.30809780793894073664039379587492
0.74009858752024949604493796088808
0.034111111531477448800747021544205
0.52257254645564383297010941577711
0.019677637167052824485031712417471
0.15722742419036056204781006017479
0.069210038453520322327166228043244
0.33418635576836994686858546513635
0.1579711181799188858443122984559
4.8509972780459971983714424271481e-07
0.0097847699806035962903372200813166
0.24228564258558592133842736236707
0.47703966468165429114465994089549
0.014788410346967597995046618681468
0.3493685923082656711953262300606
0.82513345081397188095559635895535
0.088619977676062784743625485407693
0.29905529419796052443873826022138
0.62596373322455517932498706970844
0.093688881285451906546287763072795
0.027460480881833338246697295039983
0.2918934179696951303472380452911
0.14413569794586660474712245590308
0.28113366947669172088741282869591
0.47127901776377844127690129557119
0.2033682212758496796036391876232
0.047129768971786804446827526635639
0.23558136573753204575885257248979
0.20717241519007174283867716272244
0.10475394352513124789147162358714
0.84890887472438729185126428986179
0.26154957409131169378638756768135
0.015417384381341610285475914281471
0.58802185883023957273106729956115
0.27862990536883615026972742472549
0.012694003282306871295132416040723
0.96330473251372545689251731561815
0.34744295433950145675870424460779
0.088089301408455613403886067586566
0.27010873591790443474786854644523
0.35719767917355850525117033834825
0.10784647918164070666090898217207
0.97040291517697601205876961345685
0.40675113974127731376350243938371
0.027498810219810405151282378314731
0.19606468846148138980534514230125
0.46695439734119795856469933683048
0.0042948405875430576111802041859536
0.95087187423061668987246108993203
0.013982839243577318110187452932248
0.021742525163521193510913796547935
0.037369672854253944901420489369796
3.1247376814207691653188515473194e-08
0.10963891552501265893617628802604
0.31259505788453793103689013276509
0.43247851753875342025703517961705
1.4828053310304524992401639248145e-05
0.03296999268037851611158949107006
0.3895353393951588427666608800016
0.11669386818684854278823995902349
0.0031089710429550531855084461459258
0.030631230096550951048838520061729
0.088074064899581110163278074830444
0.5713161992361446482907269554647
0.003627318821567028963532973442846
0.038575256219885503914479449917419
0.13919997655301493486193663140461
0.97054834006179963421385853240105
0.016140818313375151994024594627598
0.075235940381296126606368819670492
0.1928328294941838688351430057392
0.76866048556288180574177861459829
0.022438752712808838184027431782636
0.16360584373991240576628413018346
0.20442035963131704688623139325077
0.93018070576114847270104731164473
0.029463605223167416071804031932829
0.1351205614309302204510702596918
0.35820578218633391516064209110024
0.82313770946376906340426861582856
0.035287157586657063790476302626863
0.057127471715883505388137625257471
0.24116956756739692467868853543305
0.27515078785890278986697503526165
0.040453387023849590404420459721803
0.072430436378419413520523269362579
0.29440169143375875203905516998908
0.979974715301410382095002420239
0.05626179488766201266656243243129
0.1231287075457487358198690417036
0.16236704198499881519341157161215
0.58504661336089828357749632103669


==> anc/Tetrahedral_Prism_Rules_Expanded.txt <==
# Rule degree: 2 (6 pts)
                               -0.5                                 -0.5                                 -0.5  -0.79237607962327972170019310225451   0.70787205670303647461933064918403
                               -0.5                                 -0.5                                 -0.5   0.79237607962327972170019310225451   0.70787205670303647461933064918403
-0.82647817718950368533372472404275  -0.82647817718950368533372472404275   0.47943453156851105600117417212826                                    0   0.31273063831514842935700134207465
-0.82647817718950368533372472404275   0.47943453156851105600117417212826  -0.82647817718950368533372472404275                                    0   0.31273063831514842935700134207465
 0.47943453156851105600117417212826  -0.82647817718950368533372472404275  -0.82647817718950368533372472404275                                    0   0.31273063831514842935700134207465
-0.82647817718950368533372472404275  -0.82647817718950368533372472404275  -0.82647817718950368533372472404275                                    0   0.31273063831514842935700134207465

# Rule degree: 3 (12 pts)
-0.34214238422199830976606444275034  -0.34214238422199830976606444275034  -0.97357284733400507070180667174898                                    0   0.33099456781773931638080099507526
-0.34214238422199830976606444275034  -0.97357284733400507070180667174898  -0.34214238422199830976606444275034                                    0   0.33099456781773931638080099507526
-0.97357284733400507070180667174898  -0.34214238422199830976606444275034  -0.34214238422199830976606444275034                                    0   0.33099456781773931638080099507526
-0.34214238422199830976606444275034  -0.34214238422199830976606444275034  -0.34214238422199830976606444275034                                    0   0.33099456781773931638080099507526
-0.77337058041850643961915247984362  -0.77337058041850643961915247984362   0.32011174125551931885745743953086  -0.81364717532676225086250268589869    0.1678360494244636751429328357957
-0.77337058041850643961915247984362   0.32011174125551931885745743953086  -0.77337058041850643961915247984362  -0.81364717532676225086250268589869    0.1678360494244636751429328357957
 0.32011174125551931885745743953086  -0.77337058041850643961915247984362  -0.77337058041850643961915247984362  -0.81364717532676225086250268589869    0.1678360494244636751429328357957
-0.77337058041850643961915247984362  -0.77337058041850643961915247984362  -0.77337058041850643961915247984362  -0.81364717532676225086250268589869    0.1678360494244636751429328357957
-0.77337058041850643961915247984362  -0.77337058041850643961915247984362   0.32011174125551931885745743953086   0.81364717532676225086250268589869    0.1678360494244636751429328357957
-0.77337058041850643961915247984362   0.32011174125551931885745743953086  -0.77337058041850643961915247984362   0.81364717532676225086250268589869    0.1678360494244636751429328357957
 0.32011174125551931885745743953086  -0.77337058041850643961915247984362  -0.77337058041850643961915247984362   0.81364717532676225086250268589869    0.1678360494244636751429328357957
-0.77337058041850643961915247984362  -0.77337058041850643961915247984362  -0.77337058041850643961915247984362   0.81364717532676225086250268589869    0.1678360494244636751429328357957

# Rule degree: 4 (20 pts)
                               -0.5                                 -0.5                                 -0.5  -0.84095638249526597409878996861167    0.2683773886013806548531653143838
                               -0.5                                 -0.5                                 -0.5   0.84095638249526597409878996861167    0.2683773886013806548531653143838
-0.34145465563071262094907067559638  -0.34145465563071262094907067559638  -0.97563603310786213715278797321086                                    0   0.18956980433062127399344766712236
-0.34145465563071262094907067559638  -0.97563603310786213715278797321086  -0.34145465563071262094907067559638                                    0   0.18956980433062127399344766712236
-0.97563603310786213715278797321086  -0.34145465563071262094907067559638  -0.34145465563071262094907067559638                                    0   0.18956980433062127399344766712236
-0.34145465563071262094907067559638  -0.34145465563071262094907067559638  -0.34145465563071262094907067559638                                    0   0.18956980433062127399344766712236
-0.79541013719199035036552530383548  -0.79541013719199035036552530383548   0.38623041157597105109657591150644  -0.72117511038040443819948416769352   0.12240389759500955055884109855681
-0.79541013719199035036552530383548   0.38623041157597105109657591150644  -0.79541013719199035036552530383548  -0.72117511038040443819948416769352   0.12240389759500955055884109855681
 0.38623041157597105109657591150644  -0.79541013719199035036552530383548  -0.79541013719199035036552530383548  -0.72117511038040443819948416769352   0.12240389759500955055884109855681
-0.79541013719199035036552530383548  -0.79541013719199035036552530383548  -0.79541013719199035036552530383548  -0.72117511038040443819948416769352   0.12240389759500955055884109855681
-0.79541013719199035036552530383548  -0.79541013719199035036552530383548   0.38623041157597105109657591150644   0.72117511038040443819948416769352   0.12240389759500955055884109855681
-0.79541013719199035036552530383548   0.38623041157597105109657591150644  -0.79541013719199035036552530383548   0.72117511038040443819948416769352   0.12240389759500955055884109855681
 0.38623041157597105109657591150644  -0.79541013719199035036552530383548  -0.79541013719199035036552530383548   0.72117511038040443819948416769352   0.12240389759500955055884109855681
-0.79541013719199035036552530383548  -0.79541013719199035036552530383548  -0.79541013719199035036552530383548   0.72117511038040443819948416769352   0.12240389759500955055884109855681
-0.96938316800450952670221658270654  -0.03061683199549047329778341729346  -0.03061683199549047329778341729346                                    0  0.065400248563557309419302763492522
-0.03061683199549047329778341729346  -0.96938316800450952670221658270654  -0.03061683199549047329778341729346                                    0  0.065400248563557309419302763492522
-0.96938316800450952670221658270654  -0.96938316800450952670221658270654  -0.03061683199549047329778341729346                                    0  0.065400248563557309419302763492522
-0.96938316800450952670221658270654  -0.03061683199549047329778341729346  -0.96938316800450952670221658270654                                    0  0.065400248563557309419302763492522
-0.03061683199549047329778341729346  -0.96938316800450952670221658270654  -0.96938316800450952670221658270654                                    0  0.065400248563557309419302763492522
-0.03061683199549047329778341729346  -0.03061683199549047329778341729346  -0.96938316800450952670221658270654                                    0  0.065400248563557309419302763492522

# Rule degree: 5 (27 pts)
                                -0.5                                  -0.5                                  -0.5                                     0    0.45519152178339737154423824897061
 -0.92378936310671556244599849042722   -0.92378936310671556244599849042722    0.77136808932014668733799547128167                                     0   0.020422538857056919080209697782025
 -0.92378936310671556244599849042722    0.77136808932014668733799547128167   -0.92378936310671556244599849042722                                     0   0.020422538857056919080209697782025
  0.77136808932014668733799547128167   -0.92378936310671556244599849042722   -0.92378936310671556244599849042722                                     0   0.020422538857056919080209697782025
 -0.92378936310671556244599849042722   -0.92378936310671556244599849042722   -0.92378936310671556244599849042722                                     0   0.020422538857056919080209697782025
 -0.76855296357057944477473564714376   -0.76855296357057944477473564714376    0.30565889071173833432420694143128   -0.70381180127706679195256192436032    0.11844265065628389319215893231209
 -0.76855296357057944477473564714376    0.30565889071173833432420694143128   -0.76855296357057944477473564714376   -0.70381180127706679195256192436032    0.11844265065628389319215893231209
  0.30565889071173833432420694143128   -0.76855296357057944477473564714376   -0.76855296357057944477473564714376   -0.70381180127706679195256192436032    0.11844265065628389319215893231209
 -0.76855296357057944477473564714376   -0.76855296357057944477473564714376   -0.76855296357057944477473564714376   -0.70381180127706679195256192436032    0.11844265065628389319215893231209
 -0.76855296357057944477473564714376   -0.76855296357057944477473564714376    0.30565889071173833432420694143128    0.70381180127706679195256192436032    0.11844265065628389319215893231209
 -0.76855296357057944477473564714376    0.30565889071173833432420694143128   -0.76855296357057944477473564714376    0.70381180127706679195256192436032    0.11844265065628389319215893231209
  0.30565889071173833432420694143128   -0.76855296357057944477473564714376   -0.76855296357057944477473564714376    0.70381180127706679195256192436032    0.11844265065628389319215893231209
 -0.76855296357057944477473564714376   -0.76855296357057944477473564714376   -0.76855296357057944477473564714376    0.70381180127706679195256192436032    0.11844265065628389319215893231209
 -0.34109367673535849360253720496286   -0.34109367673535849360253720496286   -0.97671896979392451919238838511142   -0.84680690964960477944609650907275   0.073130302778407543572694370979832
 -0.34109367673535849360253720496286   -0.97671896979392451919238838511142   -0.34109367673535849360253720496286   -0.84680690964960477944609650907275   0.073130302778407543572694370979832
 -0.97671896979392451919238838511142   -0.34109367673535849360253720496286   -0.34109367673535849360253720496286   -0.84680690964960477944609650907275   0.073130302778407543572694370979832
 -0.34109367673535849360253720496286   -0.34109367673535849360253720496286   -0.34109367673535849360253720496286   -0.84680690964960477944609650907275   0.073130302778407543572694370979832
 -0.34109367673535849360253720496286   -0.34109367673535849360253720496286   -0.97671896979392451919238838511142    0.84680690964960477944609650907275   0.073130302778407543572694370979832
 -0.34109367673535849360253720496286   -0.97671896979392451919238838511142   -0.34109367673535849360253720496286    0.84680690964960477944609650907275   0.073130302778407543572694370979832
 -0.97671896979392451919238838511142   -0.34109367673535849360253720496286   -0.34109367673535849360253720496286    0.84680690964960477944609650907275   0.073130302778407543572694370979832
 -0.34109367673535849360253720496286   -0.34109367673535849360253720496286   -0.34109367673535849360253720496286    0.84680690964960477944609650907275   0.073130302778407543572694370979832
 -0.92260047102150693589937217408058  -0.077399528978493064100627825919424  -0.077399528978493064100627825919424                                     0   0.099533560329585020780460533372101
-0.077399528978493064100627825919424   -0.92260047102150693589937217408058  -0.077399528978493064100627825919424                                     0   0.099533560329585020780460533372101
 -0.92260047102150693589937217408058   -0.92260047102150693589937217408058  -0.077399528978493064100627825919424                                     0   0.099533560329585020780460533372101
 -0.92260047102150693589937217408058  -0.077399528978493064100627825919424   -0.92260047102150693589937217408058                                     0   0.099533560329585020780460533372101
-0.077399528978493064100627825919424   -0.92260047102150693589937217408058   -0.92260047102150693589937217408058                                     0   0.099533560329585020780460533372101
-0.077399528978493064100627825919424  -0.077399528978493064100627825919424   -0.92260047102150693589937217408058                                     0   0.099533560329585020780460533372101

# Rule degree: 6 (61 pts)
                                -0.5                                  -0.5                                  -0.5                                     0    0.26657945433069692876385110637167
 -0.99225826397770893442414894177458   -0.99225826397770893442414894177458    0.97677479193312680327244682532375                                     0  0.0045750716332219209696788357054594
 -0.99225826397770893442414894177458    0.97677479193312680327244682532375   -0.99225826397770893442414894177458                                     0  0.0045750716332219209696788357054594
  0.97677479193312680327244682532375   -0.99225826397770893442414894177458   -0.99225826397770893442414894177458                                     0  0.0045750716332219209696788357054594
 -0.99225826397770893442414894177458   -0.99225826397770893442414894177458   -0.99225826397770893442414894177458                                     0  0.0045750716332219209696788357054594
 -0.71302924142333187966897769007186   -0.71302924142333187966897769007186    0.13908772426999563900693307021558                                     0   0.056410301530638164748387901468616
 -0.71302924142333187966897769007186    0.13908772426999563900693307021558   -0.71302924142333187966897769007186                                     0   0.056410301530638164748387901468616
  0.13908772426999563900693307021558   -0.71302924142333187966897769007186   -0.71302924142333187966897769007186                                     0   0.056410301530638164748387901468616
 -0.71302924142333187966897769007186   -0.71302924142333187966897769007186   -0.71302924142333187966897769007186                                     0   0.056410301530638164748387901468616
 -0.86049709948457752474418216713583   -0.86049709948457752474418216713583    0.58149129845373257423254650140749   -0.97436179536118564661770559668398   0.013882092569891974447054866393004
 -0.86049709948457752474418216713583    0.58149129845373257423254650140749   -0.86049709948457752474418216713583   -0.97436179536118564661770559668398   0.013882092569891974447054866393004
  0.58149129845373257423254650140749   -0.86049709948457752474418216713583   -0.86049709948457752474418216713583   -0.97436179536118564661770559668398   0.013882092569891974447054866393004
 -0.86049709948457752474418216713583   -0.86049709948457752474418216713583   -0.86049709948457752474418216713583   -0.97436179536118564661770559668398   0.013882092569891974447054866393004
 -0.86049709948457752474418216713583   -0.86049709948457752474418216713583    0.58149129845373257423254650140749    0.97436179536118564661770559668398   0.013882092569891974447054866393004
 -0.86049709948457752474418216713583    0.58149129845373257423254650140749   -0.86049709948457752474418216713583    0.97436179536118564661770559668398   0.013882092569891974447054866393004
  0.58149129845373257423254650140749   -0.86049709948457752474418216713583   -0.86049709948457752474418216713583    0.97436179536118564661770559668398   0.013882092569891974447054866393004
 -0.86049709948457752474418216713583   -0.86049709948457752474418216713583   -0.86049709948457752474418216713583    0.97436179536118564661770559668398   0.013882092569891974447054866393004
 -0.33333333333333359965037455780026   -0.33333333333333359965037455780026   -0.99999999999999920104887632659922    -0.4151251783951510340544069727149   0.043413939443052908421862552807142
 -0.33333333333333359965037455780026   -0.99999999999999920104887632659922   -0.33333333333333359965037455780026    -0.4151251783951510340544069727149   0.043413939443052908421862552807142
 -0.99999999999999920104887632659922   -0.33333333333333359965037455780026   -0.33333333333333359965037455780026    -0.4151251783951510340544069727149   0.043413939443052908421862552807142
 -0.33333333333333359965037455780026   -0.33333333333333359965037455780026   -0.33333333333333359965037455780026    -0.4151251783951510340544069727149   0.043413939443052908421862552807142
 -0.33333333333333359965037455780026   -0.33333333333333359965037455780026   -0.99999999999999920104887632659922     0.4151251783951510340544069727149   0.043413939443052908421862552807142
 -0.33333333333333359965037455780026   -0.99999999999999920104887632659922   -0.33333333333333359965037455780026     0.4151251783951510340544069727149   0.043413939443052908421862552807142
 -0.99999999999999920104887632659922   -0.33333333333333359965037455780026   -0.33333333333333359965037455780026     0.4151251783951510340544069727149   0.043413939443052908421862552807142
 -0.33333333333333359965037455780026   -0.33333333333333359965037455780026   -0.33333333333333359965037455780026     0.4151251783951510340544069727149   0.043413939443052908421862552807142
 -0.78675698599368421884908257131628   -0.21324301400631578115091742868372   -0.21324301400631578115091742868372    -0.8454371795936059024123634155255   0.063318106206818647523767421995931
 -0.21324301400631578115091742868372   -0.78675698599368421884908257131628   -0.21324301400631578115091742868372    -0.8454371795936059024123634155255   0.063318106206818647523767421995931
 -0.78675698599368421884908257131628   -0.78675698599368421884908257131628   -0.21324301400631578115091742868372    -0.8454371795936059024123634155255   0.063318106206818647523767421995931
 -0.78675698599368421884908257131628   -0.21324301400631578115091742868372   -0.78675698599368421884908257131628    -0.8454371795936059024123634155255   0.063318106206818647523767421995931
 -0.21324301400631578115091742868372   -0.78675698599368421884908257131628   -0.78675698599368421884908257131628    -0.8454371795936059024123634155255   0.063318106206818647523767421995931
 -0.21324301400631578115091742868372   -0.21324301400631578115091742868372   -0.78675698599368421884908257131628    -0.8454371795936059024123634155255   0.063318106206818647523767421995931
 -0.78675698599368421884908257131628   -0.21324301400631578115091742868372   -0.21324301400631578115091742868372     0.8454371795936059024123634155255   0.063318106206818647523767421995931
 -0.21324301400631578115091742868372   -0.78675698599368421884908257131628   -0.21324301400631578115091742868372     0.8454371795936059024123634155255   0.063318106206818647523767421995931
 -0.78675698599368421884908257131628   -0.78675698599368421884908257131628   -0.21324301400631578115091742868372     0.8454371795936059024123634155255   0.063318106206818647523767421995931
 -0.78675698599368421884908257131628   -0.21324301400631578115091742868372   -0.78675698599368421884908257131628     0.8454371795936059024123634155255   0.063318106206818647523767421995931
 -0.21324301400631578115091742868372   -0.78675698599368421884908257131628   -0.78675698599368421884908257131628     0.8454371795936059024123634155255   0.063318106206818647523767421995931
 -0.21324301400631578115091742868372   -0.21324301400631578115091742868372   -0.78675698599368421884908257131628     0.8454371795936059024123634155255   0.063318106206818647523767421995931
  0.28983425493831448510818709432494   -0.89977001544726048207069278212636   -0.49029422404379352096680153007222   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
  0.28983425493831448510818709432494   -0.89977001544726048207069278212636   -0.89977001544726048207069278212636   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636   -0.89977001544726048207069278212636    0.28983425493831448510818709432494   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.49029422404379352096680153007222    0.28983425493831448510818709432494   -0.89977001544726048207069278212636   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636   -0.49029422404379352096680153007222    0.28983425493831448510818709432494   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636    0.28983425493831448510818709432494   -0.89977001544726048207069278212636   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.49029422404379352096680153007222   -0.89977001544726048207069278212636    0.28983425493831448510818709432494   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636   -0.49029422404379352096680153007222   -0.89977001544726048207069278212636   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636   -0.89977001544726048207069278212636   -0.49029422404379352096680153007222   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636    0.28983425493831448510818709432494   -0.49029422404379352096680153007222   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.49029422404379352096680153007222   -0.89977001544726048207069278212636   -0.89977001544726048207069278212636   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
  0.28983425493831448510818709432494   -0.49029422404379352096680153007222   -0.89977001544726048207069278212636   -0.43869297542981869730026283021448   0.039081674545631106741416674751932
  0.28983425493831448510818709432494   -0.89977001544726048207069278212636   -0.49029422404379352096680153007222    0.43869297542981869730026283021448   0.039081674545631106741416674751932
  0.28983425493831448510818709432494   -0.89977001544726048207069278212636   -0.89977001544726048207069278212636    0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636   -0.89977001544726048207069278212636    0.28983425493831448510818709432494    0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.49029422404379352096680153007222    0.28983425493831448510818709432494   -0.89977001544726048207069278212636    0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636   -0.49029422404379352096680153007222    0.28983425493831448510818709432494    0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636    0.28983425493831448510818709432494   -0.89977001544726048207069278212636    0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.49029422404379352096680153007222   -0.89977001544726048207069278212636    0.28983425493831448510818709432494    0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636   -0.49029422404379352096680153007222   -0.89977001544726048207069278212636    0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636   -0.89977001544726048207069278212636   -0.49029422404379352096680153007222    0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.89977001544726048207069278212636    0.28983425493831448510818709432494   -0.49029422404379352096680153007222    0.43869297542981869730026283021448   0.039081674545631106741416674751932
 -0.49029422404379352096680153007222   -0.89977001544726048207069278212636   -0.89977001544726048207069278212636    0.43869297542981869730026283021448   0.039081674545631106741416674751932
  0.28983425493831448510818709432494   -0.49029422404379352096680153007222   -0.89977001544726048207069278212636    0.43869297542981869730026283021448   0.039081674545631106741416674751932

# Rule degree: 7 (72 pts)
                                -0.5                                  -0.5                                  -0.5   -0.98794900256205119380402522634686   0.062767866413577289144099293998568
                                -0.5                                  -0.5                                  -0.5    0.98794900256205119380402522634686   0.062767866413577289144099293998568
 -0.95426941509536255043604023036459   -0.95426941509536255043604023036459    0.86280824528608765130812069109378                                     0  0.0046418568237428291932636164428767
 -0.95426941509536255043604023036459    0.86280824528608765130812069109378   -0.95426941509536255043604023036459                                     0  0.0046418568237428291932636164428767
  0.86280824528608765130812069109378   -0.95426941509536255043604023036459   -0.95426941509536255043604023036459                                     0  0.0046418568237428291932636164428767
 -0.95426941509536255043604023036459   -0.95426941509536255043604023036459   -0.95426941509536255043604023036459                                     0  0.0046418568237428291932636164428767
  -0.6068187923767080377193341323054    -0.6068187923767080377193341323054    -0.1795436228698758868419976030838                                     0   0.071789497674057111001114665611569
  -0.6068187923767080377193341323054    -0.1795436228698758868419976030838    -0.6068187923767080377193341323054                                     0   0.071789497674057111001114665611569
  -0.1795436228698758868419976030838    -0.6068187923767080377193341323054    -0.6068187923767080377193341323054                                     0   0.071789497674057111001114665611569
  -0.6068187923767080377193341323054    -0.6068187923767080377193341323054    -0.6068187923767080377193341323054                                     0   0.071789497674057111001114665611569
 -0.85021394593065819960026332419674   -0.85021394593065819960026332419674    0.55064183779197459880078997259021   -0.80755040516655800671489127879542   0.026996522896841534594989621585938
 -0.85021394593065819960026332419674    0.55064183779197459880078997259021   -0.85021394593065819960026332419674   -0.80755040516655800671489127879542   0.026996522896841534594989621585938
  0.55064183779197459880078997259021   -0.85021394593065819960026332419674   -0.85021394593065819960026332419674   -0.80755040516655800671489127879542   0.026996522896841534594989621585938
 -0.85021394593065819960026332419674   -0.85021394593065819960026332419674   -0.85021394593065819960026332419674   -0.80755040516655800671489127879542   0.026996522896841534594989621585938
 -0.85021394593065819960026332419674   -0.85021394593065819960026332419674    0.55064183779197459880078997259021    0.80755040516655800671489127879542   0.026996522896841534594989621585938
 -0.85021394593065819960026332419674    0.55064183779197459880078997259021   -0.85021394593065819960026332419674    0.80755040516655800671489127879542   0.026996522896841534594989621585938
  0.55064183779197459880078997259021   -0.85021394593065819960026332419674   -0.85021394593065819960026332419674    0.80755040516655800671489127879542   0.026996522896841534594989621585938
 -0.85021394593065819960026332419674   -0.85021394593065819960026332419674   -0.85021394593065819960026332419674    0.80755040516655800671489127879542   0.026996522896841534594989621585938
 -0.84338583505467153236092987572876   -0.15661416494532846763907012427124   -0.15661416494532846763907012427124                                     0   0.049167879646893155565813724814332
 -0.15661416494532846763907012427124   -0.84338583505467153236092987572876   -0.15661416494532846763907012427124                                     0   0.049167879646893155565813724814332
 -0.84338583505467153236092987572876   -0.84338583505467153236092987572876   -0.15661416494532846763907012427124                                     0   0.049167879646893155565813724814332
 -0.84338583505467153236092987572876   -0.15661416494532846763907012427124   -0.84338583505467153236092987572876                                     0   0.049167879646893155565813724814332
 -0.15661416494532846763907012427124   -0.84338583505467153236092987572876   -0.84338583505467153236092987572876                                     0   0.049167879646893155565813724814332
 -0.15661416494532846763907012427124   -0.15661416494532846763907012427124   -0.84338583505467153236092987572876                                     0   0.049167879646893155565813724814332
 -0.92029721827087406839871538090697  -0.079702781729125931601284619093034  -0.079702781729125931601284619093034   -0.96720224590945408430167689428929   0.014418582111629515799810676771473
-0.079702781729125931601284619093034   -0.92029721827087406839871538090697  -0.079702781729125931601284619093034   -0.96720224590945408430167689428929   0.014418582111629515799810676771473
 -0.92029721827087406839871538090697   -0.92029721827087406839871538090697  -0.079702781729125931601284619093034   -0.96720224590945408430167689428929   0.014418582111629515799810676771473
 -0.92029721827087406839871538090697  -0.079702781729125931601284619093034   -0.92029721827087406839871538090697   -0.96720224590945408430167689428929   0.014418582111629515799810676771473
-0.079702781729125931601284619093034   -0.92029721827087406839871538090697   -0.92029721827087406839871538090697   -0.96720224590945408430167689428929   0.014418582111629515799810676771473
-0.079702781729125931601284619093034  -0.079702781729125931601284619093034   -0.92029721827087406839871538090697   -0.96720224590945408430167689428929   0.014418582111629515799810676771473
 -0.92029721827087406839871538090697  -0.079702781729125931601284619093034  -0.079702781729125931601284619093034    0.96720224590945408430167689428929   0.014418582111629515799810676771473
-0.079702781729125931601284619093034   -0.92029721827087406839871538090697  -0.079702781729125931601284619093034    0.96720224590945408430167689428929   0.014418582111629515799810676771473
 -0.92029721827087406839871538090697   -0.92029721827087406839871538090697  -0.079702781729125931601284619093034    0.96720224590945408430167689428929   0.014418582111629515799810676771473
 -0.92029721827087406839871538090697  -0.079702781729125931601284619093034   -0.92029721827087406839871538090697    0.96720224590945408430167689428929   0.014418582111629515799810676771473
-0.079702781729125931601284619093034   -0.92029721827087406839871538090697   -0.92029721827087406839871538090697    0.96720224590945408430167689428929   0.014418582111629515799810676771473
-0.079702781729125931601284619093034  -0.079702781729125931601284619093034   -0.92029721827087406839871538090697    0.96720224590945408430167689428929   0.014418582111629515799810676771473
  0.41651495808160549175507972128228    -0.9463267372951548833066584935766   -0.52386148349129572514176273412908                                     0   0.024195485029336949549119716538348
  0.41651495808160549175507972128228    -0.9463267372951548833066584935766    -0.9463267372951548833066584935766                                     0   0.024195485029336949549119716538348
  -0.9463267372951548833066584935766    -0.9463267372951548833066584935766    0.41651495808160549175507972128228                                     0   0.024195485029336949549119716538348
 -0.52386148349129572514176273412908    0.41651495808160549175507972128228    -0.9463267372951548833066584935766                                     0   0.024195485029336949549119716538348
  -0.9463267372951548833066584935766   -0.52386148349129572514176273412908    0.41651495808160549175507972128228                                     0   0.024195485029336949549119716538348
  -0.9463267372951548833066584935766    0.41651495808160549175507972128228    -0.9463267372951548833066584935766                                     0   0.024195485029336949549119716538348
 -0.52386148349129572514176273412908    -0.9463267372951548833066584935766    0.41651495808160549175507972128228                                     0   0.024195485029336949549119716538348
  -0.9463267372951548833066584935766   -0.52386148349129572514176273412908    -0.9463267372951548833066584935766                                     0   0.024195485029336949549119716538348
  -0.9463267372951548833066584935766    -0.9463267372951548833066584935766   -0.52386148349129572514176273412908                                     0   0.024195485029336949549119716538348
  -0.9463267372951548833066584935766    0.41651495808160549175507972128228   -0.52386148349129572514176273412908                                     0   0.024195485029336949549119716538348
 -0.52386148349129572514176273412908    -0.9463267372951548833066584935766    -0.9463267372951548833066584935766                                     0   0.024195485029336949549119716538348
  0.41651495808160549175507972128228   -0.52386148349129572514176273412908    -0.9463267372951548833066584935766                                     0   0.024195485029336949549119716538348
 0.024529981391655404309146243175442     -0.552586316391848446761287740847   -0.91935734860795851078657076148144   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
 0.024529981391655404309146243175442     -0.552586316391848446761287740847     -0.552586316391848446761287740847   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847     -0.552586316391848446761287740847   0.024529981391655404309146243175442   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
 -0.91935734860795851078657076148144   0.024529981391655404309146243175442     -0.552586316391848446761287740847   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847   -0.91935734860795851078657076148144   0.024529981391655404309146243175442   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847   0.024529981391655404309146243175442     -0.552586316391848446761287740847   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
 -0.91935734860795851078657076148144     -0.552586316391848446761287740847   0.024529981391655404309146243175442   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847   -0.91935734860795851078657076148144     -0.552586316391848446761287740847   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847     -0.552586316391848446761287740847   -0.91935734860795851078657076148144   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847   0.024529981391655404309146243175442   -0.91935734860795851078657076148144   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
 -0.91935734860795851078657076148144     -0.552586316391848446761287740847     -0.552586316391848446761287740847   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
 0.024529981391655404309146243175442   -0.91935734860795851078657076148144     -0.552586316391848446761287740847   -0.60636092259464772738977108542887   0.052544052045859313885791287881683
 0.024529981391655404309146243175442     -0.552586316391848446761287740847   -0.91935734860795851078657076148144    0.60636092259464772738977108542887   0.052544052045859313885791287881683
 0.024529981391655404309146243175442     -0.552586316391848446761287740847     -0.552586316391848446761287740847    0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847     -0.552586316391848446761287740847   0.024529981391655404309146243175442    0.60636092259464772738977108542887   0.052544052045859313885791287881683
 -0.91935734860795851078657076148144   0.024529981391655404309146243175442     -0.552586316391848446761287740847    0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847   -0.91935734860795851078657076148144   0.024529981391655404309146243175442    0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847   0.024529981391655404309146243175442     -0.552586316391848446761287740847    0.60636092259464772738977108542887   0.052544052045859313885791287881683
 -0.91935734860795851078657076148144     -0.552586316391848446761287740847   0.024529981391655404309146243175442    0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847   -0.91935734860795851078657076148144     -0.552586316391848446761287740847    0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847     -0.552586316391848446761287740847   -0.91935734860795851078657076148144    0.60636092259464772738977108542887   0.052544052045859313885791287881683
   -0.552586316391848446761287740847   0.024529981391655404309146243175442   -0.91935734860795851078657076148144    0.60636092259464772738977108542887   0.052544052045859313885791287881683
 -0.91935734860795851078657076148144     -0.552586316391848446761287740847     -0.552586316391848446761287740847    0.60636092259464772738977108542887   0.052544052045859313885791287881683
 0.024529981391655404309146243175442   -0.91935734860795851078657076148144     -0.552586316391848446761287740847    0.60636092259464772738977108542887   0.052544052045859313885791287881683

# Rule degree: 8 (114 pts)
 -0.87716274957236568104739231610876   -0.87716274957236568104739231610876    0.63148824871709704314217694832629                                     0   0.026073315236686883423773874958592
 -0.87716274957236568104739231610876    0.63148824871709704314217694832629   -0.87716274957236568104739231610876                                     0   0.026073315236686883423773874958592
  0.63148824871709704314217694832629   -0.87716274957236568104739231610876   -0.87716274957236568104739231610876                                     0   0.026073315236686883423773874958592
 -0.87716274957236568104739231610876   -0.87716274957236568104739231610876   -0.87716274957236568104739231610876                                     0   0.026073315236686883423773874958592
 -0.69183143716576672748568875949402   -0.69183143716576672748568875949402    0.07549431149730018245706627848206                                     0   0.060961048732639078038313679888767
 -0.69183143716576672748568875949402    0.07549431149730018245706627848206   -0.69183143716576672748568875949402                                     0   0.060961048732639078038313679888767
  0.07549431149730018245706627848206   -0.69183143716576672748568875949402   -0.69183143716576672748568875949402                                     0   0.060961048732639078038313679888767
 -0.69183143716576672748568875949402   -0.69183143716576672748568875949402   -0.69183143716576672748568875949402                                     0   0.060961048732639078038313679888767
 -0.98179665184978961246683409376051   -0.98179665184978961246683409376051    0.94538995554936883740050228128153   -0.80723872170786943495278184265416  0.0010674102964928602760439558934796
 -0.98179665184978961246683409376051    0.94538995554936883740050228128153   -0.98179665184978961246683409376051   -0.80723872170786943495278184265416  0.0010674102964928602760439558934796
  0.94538995554936883740050228128153   -0.98179665184978961246683409376051   -0.98179665184978961246683409376051   -0.80723872170786943495278184265416  0.0010674102964928602760439558934796
 -0.98179665184978961246683409376051   -0.98179665184978961246683409376051   -0.98179665184978961246683409376051   -0.80723872170786943495278184265416  0.0010674102964928602760439558934796
 -0.98179665184978961246683409376051   -0.98179665184978961246683409376051    0.94538995554936883740050228128153    0.80723872170786943495278184265416  0.0010674102964928602760439558934796
 -0.98179665184978961246683409376051    0.94538995554936883740050228128153   -0.98179665184978961246683409376051    0.80723872170786943495278184265416  0.0010674102964928602760439558934796
  0.94538995554936883740050228128153   -0.98179665184978961246683409376051   -0.98179665184978961246683409376051    0.80723872170786943495278184265416  0.0010674102964928602760439558934796
 -0.98179665184978961246683409376051   -0.98179665184978961246683409376051   -0.98179665184978961246683409376051    0.80723872170786943495278184265416  0.0010674102964928602760439558934796
 -0.81899790402188350322116347350052   -0.81899790402188350322116347350052    0.45699371206565050966349042050155   -0.95205048610858077347004738355619    0.01275364536594392242615929831279
 -0.81899790402188350322116347350052    0.45699371206565050966349042050155   -0.81899790402188350322116347350052   -0.95205048610858077347004738355619    0.01275364536594392242615929831279
  0.45699371206565050966349042050155   -0.81899790402188350322116347350052   -0.81899790402188350322116347350052   -0.95205048610858077347004738355619    0.01275364536594392242615929831279
 -0.81899790402188350322116347350052   -0.81899790402188350322116347350052   -0.81899790402188350322116347350052   -0.95205048610858077347004738355619    0.01275364536594392242615929831279
 -0.81899790402188350322116347350052   -0.81899790402188350322116347350052    0.45699371206565050966349042050155    0.95205048610858077347004738355619    0.01275364536594392242615929831279
 -0.81899790402188350322116347350052    0.45699371206565050966349042050155   -0.81899790402188350322116347350052    0.95205048610858077347004738355619    0.01275364536594392242615929831279
  0.45699371206565050966349042050155   -0.81899790402188350322116347350052   -0.81899790402188350322116347350052    0.95205048610858077347004738355619    0.01275364536594392242615929831279
 -0.81899790402188350322116347350052   -0.81899790402188350322116347350052   -0.81899790402188350322116347350052    0.95205048610858077347004738355619    0.01275364536594392242615929831279
 -0.62835349565123322072462524637626   -0.62835349565123322072462524637626   -0.11493951304630033782612426087122   -0.81538700746845928826297211302464   0.038996740061340009451703923828743
 -0.62835349565123322072462524637626   -0.11493951304630033782612426087122   -0.62835349565123322072462524637626   -0.81538700746845928826297211302464   0.038996740061340009451703923828743
 -0.11493951304630033782612426087122   -0.62835349565123322072462524637626   -0.62835349565123322072462524637626   -0.81538700746845928826297211302464   0.038996740061340009451703923828743
 -0.62835349565123322072462524637626   -0.62835349565123322072462524637626   -0.62835349565123322072462524637626   -0.81538700746845928826297211302464   0.038996740061340009451703923828743
 -0.62835349565123322072462524637626   -0.62835349565123322072462524637626   -0.11493951304630033782612426087122    0.81538700746845928826297211302464   0.038996740061340009451703923828743
 -0.62835349565123322072462524637626   -0.11493951304630033782612426087122   -0.62835349565123322072462524637626    0.81538700746845928826297211302464   0.038996740061340009451703923828743
 -0.11493951304630033782612426087122   -0.62835349565123322072462524637626   -0.62835349565123322072462524637626    0.81538700746845928826297211302464   0.038996740061340009451703923828743
 -0.62835349565123322072462524637626   -0.62835349565123322072462524637626   -0.62835349565123322072462524637626    0.81538700746845928826297211302464   0.038996740061340009451703923828743
 -0.38918554963868965307433873096876   -0.38918554963868965307433873096876   -0.83244335108393104077698380709372   -0.37830249949000906675240439128153   0.055180537456916892032072709705245
 -0.38918554963868965307433873096876   -0.83244335108393104077698380709372   -0.38918554963868965307433873096876   -0.37830249949000906675240439128153   0.055180537456916892032072709705245
 -0.83244335108393104077698380709372   -0.38918554963868965307433873096876   -0.38918554963868965307433873096876   -0.37830249949000906675240439128153   0.055180537456916892032072709705245
 -0.38918554963868965307433873096876   -0.38918554963868965307433873096876   -0.38918554963868965307433873096876   -0.37830249949000906675240439128153   0.055180537456916892032072709705245
 -0.38918554963868965307433873096876   -0.38918554963868965307433873096876   -0.83244335108393104077698380709372    0.37830249949000906675240439128153   0.055180537456916892032072709705245
 -0.38918554963868965307433873096876   -0.83244335108393104077698380709372   -0.38918554963868965307433873096876    0.37830249949000906675240439128153   0.055180537456916892032072709705245
 -0.83244335108393104077698380709372   -0.38918554963868965307433873096876   -0.38918554963868965307433873096876    0.37830249949000906675240439128153   0.055180537456916892032072709705245
 -0.38918554963868965307433873096876   -0.38918554963868965307433873096876   -0.38918554963868965307433873096876    0.37830249949000906675240439128153   0.055180537456916892032072709705245
 -0.33786986277755454145469980246886   -0.33786986277755454145469980246886   -0.98639041166733637563590059259342   -0.99939562954586427975914511743901  0.0070418702225109958942220308744431
 -0.33786986277755454145469980246886   -0.98639041166733637563590059259342   -0.33786986277755454145469980246886   -0.99939562954586427975914511743901  0.0070418702225109958942220308744431
 -0.98639041166733637563590059259342   -0.33786986277755454145469980246886   -0.33786986277755454145469980246886   -0.99939562954586427975914511743901  0.0070418702225109958942220308744431
 -0.33786986277755454145469980246886   -0.33786986277755454145469980246886   -0.33786986277755454145469980246886   -0.99939562954586427975914511743901  0.0070418702225109958942220308744431
 -0.33786986277755454145469980246886   -0.33786986277755454145469980246886   -0.98639041166733637563590059259342    0.99939562954586427975914511743901  0.0070418702225109958942220308744431
 -0.33786986277755454145469980246886   -0.98639041166733637563590059259342   -0.33786986277755454145469980246886    0.99939562954586427975914511743901  0.0070418702225109958942220308744431
 -0.98639041166733637563590059259342   -0.33786986277755454145469980246886   -0.33786986277755454145469980246886    0.99939562954586427975914511743901  0.0070418702225109958942220308744431
 -0.33786986277755454145469980246886   -0.33786986277755454145469980246886   -0.33786986277755454145469980246886    0.99939562954586427975914511743901  0.0070418702225109958942220308744431
 -0.88923810526924877316330403797962   -0.11076189473075122683669596202038   -0.11076189473075122683669596202038                                     0   0.047071488516406913872433331567064
 -0.11076189473075122683669596202038   -0.88923810526924877316330403797962   -0.11076189473075122683669596202038                                     0   0.047071488516406913872433331567064
 -0.88923810526924877316330403797962   -0.88923810526924877316330403797962   -0.11076189473075122683669596202038                                     0   0.047071488516406913872433331567064
 -0.88923810526924877316330403797962   -0.11076189473075122683669596202038   -0.88923810526924877316330403797962                                     0   0.047071488516406913872433331567064
 -0.11076189473075122683669596202038   -0.88923810526924877316330403797962   -0.88923810526924877316330403797962                                     0   0.047071488516406913872433331567064
 -0.11076189473075122683669596202038   -0.11076189473075122683669596202038   -0.88923810526924877316330403797962                                     0   0.047071488516406913872433331567064
 -0.86383733029585302472620243407526   -0.13616266970414697527379756592474   -0.13616266970414697527379756592474   -0.88396081630070243968517126670129   0.022468751107654874135279367463696
 -0.13616266970414697527379756592474   -0.86383733029585302472620243407526   -0.13616266970414697527379756592474   -0.88396081630070243968517126670129   0.022468751107654874135279367463696
 -0.86383733029585302472620243407526   -0.86383733029585302472620243407526   -0.13616266970414697527379756592474   -0.88396081630070243968517126670129   0.022468751107654874135279367463696
 -0.86383733029585302472620243407526   -0.13616266970414697527379756592474   -0.86383733029585302472620243407526   -0.88396081630070243968517126670129   0.022468751107654874135279367463696
 -0.13616266970414697527379756592474   -0.86383733029585302472620243407526   -0.86383733029585302472620243407526   -0.88396081630070243968517126670129   0.022468751107654874135279367463696
 -0.13616266970414697527379756592474   -0.13616266970414697527379756592474   -0.86383733029585302472620243407526   -0.88396081630070243968517126670129   0.022468751107654874135279367463696
 -0.86383733029585302472620243407526   -0.13616266970414697527379756592474   -0.13616266970414697527379756592474    0.88396081630070243968517126670129   0.022468751107654874135279367463696
 -0.13616266970414697527379756592474   -0.86383733029585302472620243407526   -0.13616266970414697527379756592474    0.88396081630070243968517126670129   0.022468751107654874135279367463696
 -0.86383733029585302472620243407526   -0.86383733029585302472620243407526   -0.13616266970414697527379756592474    0.88396081630070243968517126670129   0.022468751107654874135279367463696
 -0.86383733029585302472620243407526   -0.13616266970414697527379756592474   -0.86383733029585302472620243407526    0.88396081630070243968517126670129   0.022468751107654874135279367463696
 -0.13616266970414697527379756592474   -0.86383733029585302472620243407526   -0.86383733029585302472620243407526    0.88396081630070243968517126670129   0.022468751107654874135279367463696
 -0.13616266970414697527379756592474   -0.13616266970414697527379756592474   -0.86383733029585302472620243407526    0.88396081630070243968517126670129   0.022468751107654874135279367463696
  0.45180572930094907413080380222794   -0.95269001918546496600494931997212    -0.5464256909300191421209051622837    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
  0.45180572930094907413080380222794   -0.95269001918546496600494931997212   -0.95269001918546496600494931997212    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212   -0.95269001918546496600494931997212    0.45180572930094907413080380222794    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
  -0.5464256909300191421209051622837    0.45180572930094907413080380222794   -0.95269001918546496600494931997212    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212    -0.5464256909300191421209051622837    0.45180572930094907413080380222794    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212    0.45180572930094907413080380222794   -0.95269001918546496600494931997212    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
  -0.5464256909300191421209051622837   -0.95269001918546496600494931997212    0.45180572930094907413080380222794    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212    -0.5464256909300191421209051622837   -0.95269001918546496600494931997212    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212   -0.95269001918546496600494931997212    -0.5464256909300191421209051622837    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212    0.45180572930094907413080380222794    -0.5464256909300191421209051622837    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
  -0.5464256909300191421209051622837   -0.95269001918546496600494931997212   -0.95269001918546496600494931997212    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
  0.45180572930094907413080380222794    -0.5464256909300191421209051622837   -0.95269001918546496600494931997212    -0.6173414062814661945420546786407   0.010158887690603207552862968007857
  0.45180572930094907413080380222794   -0.95269001918546496600494931997212    -0.5464256909300191421209051622837     0.6173414062814661945420546786407   0.010158887690603207552862968007857
  0.45180572930094907413080380222794   -0.95269001918546496600494931997212   -0.95269001918546496600494931997212     0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212   -0.95269001918546496600494931997212    0.45180572930094907413080380222794     0.6173414062814661945420546786407   0.010158887690603207552862968007857
  -0.5464256909300191421209051622837    0.45180572930094907413080380222794   -0.95269001918546496600494931997212     0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212    -0.5464256909300191421209051622837    0.45180572930094907413080380222794     0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212    0.45180572930094907413080380222794   -0.95269001918546496600494931997212     0.6173414062814661945420546786407   0.010158887690603207552862968007857
  -0.5464256909300191421209051622837   -0.95269001918546496600494931997212    0.45180572930094907413080380222794     0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212    -0.5464256909300191421209051622837   -0.95269001918546496600494931997212     0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212   -0.95269001918546496600494931997212    -0.5464256909300191421209051622837     0.6173414062814661945420546786407   0.010158887690603207552862968007857
 -0.95269001918546496600494931997212    0.45180572930094907413080380222794    -0.5464256909300191421209051622837     0.6173414062814661945420546786407   0.010158887690603207552862968007857
  -0.5464256909300191421209051622837   -0.95269001918546496600494931997212   -0.95269001918546496600494931997212     0.6173414062814661945420546786407   0.010158887690603207552862968007857
  0.45180572930094907413080380222794    -0.5464256909300191421209051622837   -0.95269001918546496600494931997212     0.6173414062814661945420546786407   0.010158887690603207552862968007857
  0.13871788760422983658703381140363   -0.58566200396163066739875025861146   -0.96739387968096850178953329418071   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
  0.13871788760422983658703381140363   -0.58566200396163066739875025861146   -0.58566200396163066739875025861146   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146   -0.58566200396163066739875025861146    0.13871788760422983658703381140363   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.96739387968096850178953329418071    0.13871788760422983658703381140363   -0.58566200396163066739875025861146   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146   -0.96739387968096850178953329418071    0.13871788760422983658703381140363   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146    0.13871788760422983658703381140363   -0.58566200396163066739875025861146   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.96739387968096850178953329418071   -0.58566200396163066739875025861146    0.13871788760422983658703381140363   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146   -0.96739387968096850178953329418071   -0.58566200396163066739875025861146   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146   -0.58566200396163066739875025861146   -0.96739387968096850178953329418071   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146    0.13871788760422983658703381140363   -0.96739387968096850178953329418071   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.96739387968096850178953329418071   -0.58566200396163066739875025861146   -0.58566200396163066739875025861146   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
  0.13871788760422983658703381140363   -0.96739387968096850178953329418071   -0.58566200396163066739875025861146   -0.51601012856210010721356505975373    0.02509751394162285108541822780018
  0.13871788760422983658703381140363   -0.58566200396163066739875025861146   -0.96739387968096850178953329418071    0.51601012856210010721356505975373    0.02509751394162285108541822780018
  0.13871788760422983658703381140363   -0.58566200396163066739875025861146   -0.58566200396163066739875025861146    0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146   -0.58566200396163066739875025861146    0.13871788760422983658703381140363    0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.96739387968096850178953329418071    0.13871788760422983658703381140363   -0.58566200396163066739875025861146    0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146   -0.96739387968096850178953329418071    0.13871788760422983658703381140363    0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146    0.13871788760422983658703381140363   -0.58566200396163066739875025861146    0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.96739387968096850178953329418071   -0.58566200396163066739875025861146    0.13871788760422983658703381140363    0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146   -0.96739387968096850178953329418071   -0.58566200396163066739875025861146    0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146   -0.58566200396163066739875025861146   -0.96739387968096850178953329418071    0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.58566200396163066739875025861146    0.13871788760422983658703381140363   -0.96739387968096850178953329418071    0.51601012856210010721356505975373    0.02509751394162285108541822780018
 -0.96739387968096850178953329418071   -0.58566200396163066739875025861146   -0.58566200396163066739875025861146    0.51601012856210010721356505975373    0.02509751394162285108541822780018
  0.13871788760422983658703381140363   -0.96739387968096850178953329418071   -0.58566200396163066739875025861146    0.51601012856210010721356505975373    0.02509751394162285108541822780018

# Rule degree: 9 (159 pts)
                                -0.5                                  -0.5                                  -0.5                                     0   0.073474969500360510794882956438624
                                -0.5                                  -0.5                                  -0.5   -0.95149276434224924622217042679278   0.037978347121367850867025467327927
                                -0.5                                  -0.5                                  -0.5    0.95149276434224924622217042679278   0.037978347121367850867025467327927
  -0.6876880558190421436019537788905    -0.6876880558190421436019537788905     0.0630641674571264308058613366715                                     0   0.047280267829340578454352350001567
  -0.6876880558190421436019537788905     0.0630641674571264308058613366715    -0.6876880558190421436019537788905                                     0   0.047280267829340578454352350001567
   0.0630641674571264308058613366715    -0.6876880558190421436019537788905    -0.6876880558190421436019537788905                                     0   0.047280267829340578454352350001567
  -0.6876880558190421436019537788905    -0.6876880558190421436019537788905    -0.6876880558190421436019537788905                                     0   0.047280267829340578454352350001567
 -0.92211449683337075834356037581043   -0.92211449683337075834356037581043    0.76634349050011227503068112743128   -0.35634410221830034026461552659113  0.0064315802105450915826584634206733
 -0.92211449683337075834356037581043    0.76634349050011227503068112743128   -0.92211449683337075834356037581043   -0.35634410221830034026461552659113  0.0064315802105450915826584634206733
  0.76634349050011227503068112743128   -0.92211449683337075834356037581043   -0.92211449683337075834356037581043   -0.35634410221830034026461552659113  0.0064315802105450915826584634206733
 -0.92211449683337075834356037581043   -0.92211449683337075834356037581043   -0.92211449683337075834356037581043   -0.35634410221830034026461552659113  0.0064315802105450915826584634206733
 -0.92211449683337075834356037581043   -0.92211449683337075834356037581043    0.76634349050011227503068112743128    0.35634410221830034026461552659113  0.0064315802105450915826584634206733
 -0.92211449683337075834356037581043    0.76634349050011227503068112743128   -0.92211449683337075834356037581043    0.35634410221830034026461552659113  0.0064315802105450915826584634206733
  0.76634349050011227503068112743128   -0.92211449683337075834356037581043   -0.92211449683337075834356037581043    0.35634410221830034026461552659113  0.0064315802105450915826584634206733
 -0.92211449683337075834356037581043   -0.92211449683337075834356037581043   -0.92211449683337075834356037581043    0.35634410221830034026461552659113  0.0064315802105450915826584634206733
 -0.89120999884525133015730114415636   -0.89120999884525133015730114415636    0.67362999653575399047190343246908   -0.97025053542102868252103019021036  0.0043970088349063659113044620249493
 -0.89120999884525133015730114415636    0.67362999653575399047190343246908   -0.89120999884525133015730114415636   -0.97025053542102868252103019021036  0.0043970088349063659113044620249493
  0.67362999653575399047190343246908   -0.89120999884525133015730114415636   -0.89120999884525133015730114415636   -0.97025053542102868252103019021036  0.0043970088349063659113044620249493
 -0.89120999884525133015730114415636   -0.89120999884525133015730114415636   -0.89120999884525133015730114415636   -0.97025053542102868252103019021036  0.0043970088349063659113044620249493
 -0.89120999884525133015730114415636   -0.89120999884525133015730114415636    0.67362999653575399047190343246908    0.97025053542102868252103019021036  0.0043970088349063659113044620249493
 -0.89120999884525133015730114415636    0.67362999653575399047190343246908   -0.89120999884525133015730114415636    0.97025053542102868252103019021036  0.0043970088349063659113044620249493
  0.67362999653575399047190343246908   -0.89120999884525133015730114415636   -0.89120999884525133015730114415636    0.97025053542102868252103019021036  0.0043970088349063659113044620249493
 -0.89120999884525133015730114415636   -0.89120999884525133015730114415636   -0.89120999884525133015730114415636    0.97025053542102868252103019021036  0.0043970088349063659113044620249493
 -0.35861807436506039812198382360934   -0.35861807436506039812198382360934   -0.92414577690481880563404852917198   -0.35853664218806634371713419200381   0.031296236869302595734615570130878
 -0.35861807436506039812198382360934   -0.92414577690481880563404852917198   -0.35861807436506039812198382360934   -0.35853664218806634371713419200381   0.031296236869302595734615570130878
 -0.92414577690481880563404852917198   -0.35861807436506039812198382360934   -0.35861807436506039812198382360934   -0.35853664218806634371713419200381   0.031296236869302595734615570130878
 -0.35861807436506039812198382360934   -0.35861807436506039812198382360934   -0.35861807436506039812198382360934   -0.35853664218806634371713419200381   0.031296236869302595734615570130878
 -0.35861807436506039812198382360934   -0.35861807436506039812198382360934   -0.92414577690481880563404852917198    0.35853664218806634371713419200381   0.031296236869302595734615570130878
 -0.35861807436506039812198382360934   -0.92414577690481880563404852917198   -0.35861807436506039812198382360934    0.35853664218806634371713419200381   0.031296236869302595734615570130878
 -0.92414577690481880563404852917198   -0.35861807436506039812198382360934   -0.35861807436506039812198382360934    0.35853664218806634371713419200381   0.031296236869302595734615570130878
 -0.35861807436506039812198382360934   -0.35861807436506039812198382360934   -0.35861807436506039812198382360934    0.35853664218806634371713419200381   0.031296236869302595734615570130878
 -0.33499610568233605577156822632008   -0.33499610568233605577156822632008   -0.99501168295299183268529532103976   -0.95687128216604334122778969182582  0.0043193626560432649891538315689467
 -0.33499610568233605577156822632008   -0.99501168295299183268529532103976   -0.33499610568233605577156822632008   -0.95687128216604334122778969182582  0.0043193626560432649891538315689467
 -0.99501168295299183268529532103976   -0.33499610568233605577156822632008   -0.33499610568233605577156822632008   -0.95687128216604334122778969182582  0.0043193626560432649891538315689467
 -0.33499610568233605577156822632008   -0.33499610568233605577156822632008   -0.33499610568233605577156822632008   -0.95687128216604334122778969182582  0.0043193626560432649891538315689467
 -0.33499610568233605577156822632008   -0.33499610568233605577156822632008   -0.99501168295299183268529532103976    0.95687128216604334122778969182582  0.0043193626560432649891538315689467
 -0.33499610568233605577156822632008   -0.99501168295299183268529532103976   -0.33499610568233605577156822632008    0.95687128216604334122778969182582  0.0043193626560432649891538315689467
 -0.99501168295299183268529532103976   -0.33499610568233605577156822632008   -0.33499610568233605577156822632008    0.95687128216604334122778969182582  0.0043193626560432649891538315689467
 -0.33499610568233605577156822632008   -0.33499610568233605577156822632008   -0.33499610568233605577156822632008    0.95687128216604334122778969182582  0.0043193626560432649891538315689467
 -0.92619857195389263279377656981786   -0.07380142804610736720622343018214   -0.07380142804610736720622343018214   -0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.07380142804610736720622343018214   -0.92619857195389263279377656981786   -0.07380142804610736720622343018214   -0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.92619857195389263279377656981786   -0.92619857195389263279377656981786   -0.07380142804610736720622343018214   -0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.92619857195389263279377656981786   -0.07380142804610736720622343018214   -0.92619857195389263279377656981786   -0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.07380142804610736720622343018214   -0.92619857195389263279377656981786   -0.92619857195389263279377656981786   -0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.07380142804610736720622343018214   -0.07380142804610736720622343018214   -0.92619857195389263279377656981786   -0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.92619857195389263279377656981786   -0.07380142804610736720622343018214   -0.07380142804610736720622343018214    0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.07380142804610736720622343018214   -0.92619857195389263279377656981786   -0.07380142804610736720622343018214    0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.92619857195389263279377656981786   -0.92619857195389263279377656981786   -0.07380142804610736720622343018214    0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.92619857195389263279377656981786   -0.07380142804610736720622343018214   -0.92619857195389263279377656981786    0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.07380142804610736720622343018214   -0.92619857195389263279377656981786   -0.92619857195389263279377656981786    0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.07380142804610736720622343018214   -0.07380142804610736720622343018214   -0.92619857195389263279377656981786    0.96518440269563035248238117234165  0.0063158702835659268537183563764219
 -0.76521576185999527273619472709262   -0.23478423814000472726380527290738   -0.23478423814000472726380527290738   -0.54478095901090221404239903119603   0.049197593366831877356998667792094
 -0.23478423814000472726380527290738   -0.76521576185999527273619472709262   -0.23478423814000472726380527290738   -0.54478095901090221404239903119603   0.049197593366831877356998667792094
 -0.76521576185999527273619472709262   -0.76521576185999527273619472709262   -0.23478423814000472726380527290738   -0.54478095901090221404239903119603   0.049197593366831877356998667792094
 -0.76521576185999527273619472709262   -0.23478423814000472726380527290738   -0.76521576185999527273619472709262   -0.54478095901090221404239903119603   0.049197593366831877356998667792094
 -0.23478423814000472726380527290738   -0.76521576185999527273619472709262   -0.76521576185999527273619472709262   -0.54478095901090221404239903119603   0.049197593366831877356998667792094
 -0.23478423814000472726380527290738   -0.23478423814000472726380527290738   -0.76521576185999527273619472709262   -0.54478095901090221404239903119603   0.049197593366831877356998667792094
 -0.76521576185999527273619472709262   -0.23478423814000472726380527290738   -0.23478423814000472726380527290738    0.54478095901090221404239903119603   0.049197593366831877356998667792094
 -0.23478423814000472726380527290738   -0.76521576185999527273619472709262   -0.23478423814000472726380527290738    0.54478095901090221404239903119603   0.049197593366831877356998667792094
 -0.76521576185999527273619472709262   -0.76521576185999527273619472709262   -0.23478423814000472726380527290738    0.54478095901090221404239903119603   0.049197593366831877356998667792094
 -0.76521576185999527273619472709262   -0.23478423814000472726380527290738   -0.76521576185999527273619472709262    0.54478095901090221404239903119603   0.049197593366831877356998667792094
 -0.23478423814000472726380527290738   -0.76521576185999527273619472709262   -0.76521576185999527273619472709262    0.54478095901090221404239903119603   0.049197593366831877356998667792094
 -0.23478423814000472726380527290738   -0.23478423814000472726380527290738   -0.76521576185999527273619472709262    0.54478095901090221404239903119603   0.049197593366831877356998667792094
  0.43555452932942972345143277376104   -0.93537339268763293705729823014456   -0.56480774395416384933683631347192   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
  0.43555452932942972345143277376104   -0.93537339268763293705729823014456   -0.93537339268763293705729823014456   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456   -0.93537339268763293705729823014456    0.43555452932942972345143277376104   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.56480774395416384933683631347192    0.43555452932942972345143277376104   -0.93537339268763293705729823014456   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456   -0.56480774395416384933683631347192    0.43555452932942972345143277376104   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456    0.43555452932942972345143277376104   -0.93537339268763293705729823014456   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.56480774395416384933683631347192   -0.93537339268763293705729823014456    0.43555452932942972345143277376104   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456   -0.56480774395416384933683631347192   -0.93537339268763293705729823014456   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456   -0.93537339268763293705729823014456   -0.56480774395416384933683631347192   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456    0.43555452932942972345143277376104   -0.56480774395416384933683631347192   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.56480774395416384933683631347192   -0.93537339268763293705729823014456   -0.93537339268763293705729823014456   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
  0.43555452932942972345143277376104   -0.56480774395416384933683631347192   -0.93537339268763293705729823014456   -0.59377450283391688293305662909051    0.01243925086031208881018690350802
  0.43555452932942972345143277376104   -0.93537339268763293705729823014456   -0.56480774395416384933683631347192    0.59377450283391688293305662909051    0.01243925086031208881018690350802
  0.43555452932942972345143277376104   -0.93537339268763293705729823014456   -0.93537339268763293705729823014456    0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456   -0.93537339268763293705729823014456    0.43555452932942972345143277376104    0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.56480774395416384933683631347192    0.43555452932942972345143277376104   -0.93537339268763293705729823014456    0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456   -0.56480774395416384933683631347192    0.43555452932942972345143277376104    0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456    0.43555452932942972345143277376104   -0.93537339268763293705729823014456    0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.56480774395416384933683631347192   -0.93537339268763293705729823014456    0.43555452932942972345143277376104    0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456   -0.56480774395416384933683631347192   -0.93537339268763293705729823014456    0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456   -0.93537339268763293705729823014456   -0.56480774395416384933683631347192    0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.93537339268763293705729823014456    0.43555452932942972345143277376104   -0.56480774395416384933683631347192    0.59377450283391688293305662909051    0.01243925086031208881018690350802
 -0.56480774395416384933683631347192   -0.93537339268763293705729823014456   -0.93537339268763293705729823014456    0.59377450283391688293305662909051    0.01243925086031208881018690350802
  0.43555452932942972345143277376104   -0.56480774395416384933683631347192   -0.93537339268763293705729823014456    0.59377450283391688293305662909051    0.01243925086031208881018690350802
   0.1118073926249803461428370564725   -0.60097831848073350175301285407892   -0.90985075566351334263681134831466   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
   0.1118073926249803461428370564725   -0.60097831848073350175301285407892   -0.60097831848073350175301285407892   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892   -0.60097831848073350175301285407892     0.1118073926249803461428370564725   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.90985075566351334263681134831466     0.1118073926249803461428370564725   -0.60097831848073350175301285407892   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892   -0.90985075566351334263681134831466     0.1118073926249803461428370564725   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892     0.1118073926249803461428370564725   -0.60097831848073350175301285407892   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.90985075566351334263681134831466   -0.60097831848073350175301285407892     0.1118073926249803461428370564725   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892   -0.90985075566351334263681134831466   -0.60097831848073350175301285407892   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892   -0.60097831848073350175301285407892   -0.90985075566351334263681134831466   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892     0.1118073926249803461428370564725   -0.90985075566351334263681134831466   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.90985075566351334263681134831466   -0.60097831848073350175301285407892   -0.60097831848073350175301285407892   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
   0.1118073926249803461428370564725   -0.90985075566351334263681134831466   -0.60097831848073350175301285407892   -0.84412584489773362077820355165214   0.020526841049953937884940559700454
   0.1118073926249803461428370564725   -0.60097831848073350175301285407892   -0.90985075566351334263681134831466    0.84412584489773362077820355165214   0.020526841049953937884940559700454
   0.1118073926249803461428370564725   -0.60097831848073350175301285407892   -0.60097831848073350175301285407892    0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892   -0.60097831848073350175301285407892     0.1118073926249803461428370564725    0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.90985075566351334263681134831466     0.1118073926249803461428370564725   -0.60097831848073350175301285407892    0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892   -0.90985075566351334263681134831466     0.1118073926249803461428370564725    0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892     0.1118073926249803461428370564725   -0.60097831848073350175301285407892    0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.90985075566351334263681134831466   -0.60097831848073350175301285407892     0.1118073926249803461428370564725    0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892   -0.90985075566351334263681134831466   -0.60097831848073350175301285407892    0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892   -0.60097831848073350175301285407892   -0.90985075566351334263681134831466    0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.60097831848073350175301285407892     0.1118073926249803461428370564725   -0.90985075566351334263681134831466    0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.90985075566351334263681134831466   -0.60097831848073350175301285407892   -0.60097831848073350175301285407892    0.84412584489773362077820355165214   0.020526841049953937884940559700454
   0.1118073926249803461428370564725   -0.90985075566351334263681134831466   -0.60097831848073350175301285407892    0.84412584489773362077820355165214   0.020526841049953937884940559700454
 -0.81698239474338885711190978563364   -0.09242116151875087187557205910868     -0.998175282219109399136946096149    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.81698239474338885711190978563364   -0.09242116151875087187557205910868   -0.09242116151875087187557205910868    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868   -0.09242116151875087187557205910868   -0.81698239474338885711190978563364    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
   -0.998175282219109399136946096149   -0.81698239474338885711190978563364   -0.09242116151875087187557205910868    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868     -0.998175282219109399136946096149   -0.81698239474338885711190978563364    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868   -0.81698239474338885711190978563364   -0.09242116151875087187557205910868    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
   -0.998175282219109399136946096149   -0.09242116151875087187557205910868   -0.81698239474338885711190978563364    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868     -0.998175282219109399136946096149   -0.09242116151875087187557205910868    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868   -0.09242116151875087187557205910868     -0.998175282219109399136946096149    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868   -0.81698239474338885711190978563364     -0.998175282219109399136946096149    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
   -0.998175282219109399136946096149   -0.09242116151875087187557205910868   -0.09242116151875087187557205910868    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.81698239474338885711190978563364     -0.998175282219109399136946096149   -0.09242116151875087187557205910868    -0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.81698239474338885711190978563364   -0.09242116151875087187557205910868     -0.998175282219109399136946096149     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.81698239474338885711190978563364   -0.09242116151875087187557205910868   -0.09242116151875087187557205910868     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868   -0.09242116151875087187557205910868   -0.81698239474338885711190978563364     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
   -0.998175282219109399136946096149   -0.81698239474338885711190978563364   -0.09242116151875087187557205910868     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868     -0.998175282219109399136946096149   -0.81698239474338885711190978563364     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868   -0.81698239474338885711190978563364   -0.09242116151875087187557205910868     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
   -0.998175282219109399136946096149   -0.09242116151875087187557205910868   -0.81698239474338885711190978563364     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868     -0.998175282219109399136946096149   -0.09242116151875087187557205910868     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868   -0.09242116151875087187557205910868     -0.998175282219109399136946096149     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.09242116151875087187557205910868   -0.81698239474338885711190978563364     -0.998175282219109399136946096149     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
   -0.998175282219109399136946096149   -0.09242116151875087187557205910868   -0.09242116151875087187557205910868     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
 -0.81698239474338885711190978563364     -0.998175282219109399136946096149   -0.09242116151875087187557205910868     0.2561843126119844295587887572868  0.0092329587992494729475752920396042
  0.29614684108846305786191494046255   -0.71771854876659755530872476155012   -0.94532196844199871076916594010151                                     0   0.011567568425278498026041430934429
 -0.71771854876659755530872476155012   -0.94532196844199871076916594010151    0.29614684108846305786191494046255                                     0   0.011567568425278498026041430934429
 -0.71771854876659755530872476155012    0.29614684108846305786191494046255   -0.94532196844199871076916594010151                                     0   0.011567568425278498026041430934429
 -0.94532196844199871076916594010151    0.29614684108846305786191494046255   -0.63310632387986679178402423881092                                     0   0.011567568425278498026041430934429
 -0.94532196844199871076916594010151    0.29614684108846305786191494046255   -0.71771854876659755530872476155012                                     0   0.011567568425278498026041430934429
 -0.63310632387986679178402423881092    0.29614684108846305786191494046255   -0.94532196844199871076916594010151                                     0   0.011567568425278498026041430934429
 -0.94532196844199871076916594010151   -0.71771854876659755530872476155012   -0.63310632387986679178402423881092                                     0   0.011567568425278498026041430934429
 -0.94532196844199871076916594010151   -0.63310632387986679178402423881092    0.29614684108846305786191494046255                                     0   0.011567568425278498026041430934429
 -0.63310632387986679178402423881092   -0.71771854876659755530872476155012   -0.94532196844199871076916594010151                                     0   0.011567568425278498026041430934429
  0.29614684108846305786191494046255   -0.71771854876659755530872476155012   -0.63310632387986679178402423881092                                     0   0.011567568425278498026041430934429
 -0.63310632387986679178402423881092    0.29614684108846305786191494046255   -0.71771854876659755530872476155012                                     0   0.011567568425278498026041430934429
 -0.94532196844199871076916594010151   -0.71771854876659755530872476155012    0.29614684108846305786191494046255                                     0   0.011567568425278498026041430934429
 -0.63310632387986679178402423881092   -0.71771854876659755530872476155012    0.29614684108846305786191494046255                                     0   0.011567568425278498026041430934429
  0.29614684108846305786191494046255   -0.63310632387986679178402423881092   -0.94532196844199871076916594010151                                     0   0.011567568425278498026041430934429
 -0.94532196844199871076916594010151   -0.63310632387986679178402423881092   -0.71771854876659755530872476155012                                     0   0.011567568425278498026041430934429
 -0.71771854876659755530872476155012   -0.63310632387986679178402423881092   -0.94532196844199871076916594010151                                     0   0.011567568425278498026041430934429
  0.29614684108846305786191494046255   -0.63310632387986679178402423881092   -0.71771854876659755530872476155012                                     0   0.011567568425278498026041430934429
 -0.71771854876659755530872476155012   -0.63310632387986679178402423881092    0.29614684108846305786191494046255                                     0   0.011567568425278498026041430934429
 -0.71771854876659755530872476155012    0.29614684108846305786191494046255   -0.63310632387986679178402423881092                                     0   0.011567568425278498026041430934429
 -0.63310632387986679178402423881092   -0.94532196844199871076916594010151    0.29614684108846305786191494046255                                     0   0.011567568425278498026041430934429
  0.29614684108846305786191494046255   -0.94532196844199871076916594010151   -0.63310632387986679178402423881092                                     0   0.011567568425278498026041430934429
  0.29614684108846305786191494046255   -0.94532196844199871076916594010151   -0.71771854876659755530872476155012                                     0   0.011567568425278498026041430934429
 -0.71771854876659755530872476155012   -0.94532196844199871076916594010151   -0.63310632387986679178402423881092                                     0   0.011567568425278498026041430934429
 -0.63310632387986679178402423881092   -0.94532196844199871076916594010151   -0.71771854876659755530872476155012                                     0   0.011567568425278498026041430934429

# Rule degree: 10 (259 pts)
                                -0.5                                  -0.5                                  -0.5                                     0   0.052917881150338479417735530014633
                                -0.5                                  -0.5                                  -0.5   -0.71898229966429568143581758371229   0.031728501910673899750235229225005
                                -0.5                                  -0.5                                  -0.5    0.71898229966429568143581758371229   0.031728501910673899750235229225005
 -0.94392637521357066333079831454369   -0.94392637521357066333079831454369    0.83177912564071198999239494363106   -0.87924484019333782461048891108093  0.0016622177614424159819189891054396
 -0.94392637521357066333079831454369    0.83177912564071198999239494363106   -0.94392637521357066333079831454369   -0.87924484019333782461048891108093  0.0016622177614424159819189891054396
  0.83177912564071198999239494363106   -0.94392637521357066333079831454369   -0.94392637521357066333079831454369   -0.87924484019333782461048891108093  0.0016622177614424159819189891054396
 -0.94392637521357066333079831454369   -0.94392637521357066333079831454369   -0.94392637521357066333079831454369   -0.87924484019333782461048891108093  0.0016622177614424159819189891054396
 -0.94392637521357066333079831454369   -0.94392637521357066333079831454369    0.83177912564071198999239494363106    0.87924484019333782461048891108093  0.0016622177614424159819189891054396
 -0.94392637521357066333079831454369    0.83177912564071198999239494363106   -0.94392637521357066333079831454369    0.87924484019333782461048891108093  0.0016622177614424159819189891054396
  0.83177912564071198999239494363106   -0.94392637521357066333079831454369   -0.94392637521357066333079831454369    0.87924484019333782461048891108093  0.0016622177614424159819189891054396
 -0.94392637521357066333079831454369   -0.94392637521357066333079831454369   -0.94392637521357066333079831454369    0.87924484019333782461048891108093  0.0016622177614424159819189891054396
 -0.73472853856102779121761806677802   -0.73472853856102779121761806677802    0.20418561568308337365285420033406   -0.31241916878376919897510224195506   0.015626540527442662527475704849568
 -0.73472853856102779121761806677802    0.20418561568308337365285420033406   -0.73472853856102779121761806677802   -0.31241916878376919897510224195506   0.015626540527442662527475704849568
  0.20418561568308337365285420033406   -0.73472853856102779121761806677802   -0.73472853856102779121761806677802   -0.31241916878376919897510224195506   0.015626540527442662527475704849568
 -0.73472853856102779121761806677802   -0.73472853856102779121761806677802   -0.73472853856102779121761806677802   -0.31241916878376919897510224195506   0.015626540527442662527475704849568
 -0.73472853856102779121761806677802   -0.73472853856102779121761806677802    0.20418561568308337365285420033406    0.31241916878376919897510224195506   0.015626540527442662527475704849568
 -0.73472853856102779121761806677802    0.20418561568308337365285420033406   -0.73472853856102779121761806677802    0.31241916878376919897510224195506   0.015626540527442662527475704849568
  0.20418561568308337365285420033406   -0.73472853856102779121761806677802   -0.73472853856102779121761806677802    0.31241916878376919897510224195506   0.015626540527442662527475704849568
 -0.73472853856102779121761806677802   -0.73472853856102779121761806677802   -0.73472853856102779121761806677802    0.31241916878376919897510224195506   0.015626540527442662527475704849568
 -0.64701888229854875863372276332614   -0.64701888229854875863372276332614   -0.05894335310435372409883171002158   -0.81227410531640116267581871820137   0.017918728569798383257858014412121
 -0.64701888229854875863372276332614   -0.05894335310435372409883171002158   -0.64701888229854875863372276332614   -0.81227410531640116267581871820137   0.017918728569798383257858014412121
 -0.05894335310435372409883171002158   -0.64701888229854875863372276332614   -0.64701888229854875863372276332614   -0.81227410531640116267581871820137   0.017918728569798383257858014412121
 -0.64701888229854875863372276332614   -0.64701888229854875863372276332614   -0.64701888229854875863372276332614   -0.81227410531640116267581871820137   0.017918728569798383257858014412121
 -0.64701888229854875863372276332614   -0.64701888229854875863372276332614   -0.05894335310435372409883171002158    0.81227410531640116267581871820137   0.017918728569798383257858014412121
 -0.64701888229854875863372276332614   -0.05894335310435372409883171002158   -0.64701888229854875863372276332614    0.81227410531640116267581871820137   0.017918728569798383257858014412121
 -0.05894335310435372409883171002158   -0.64701888229854875863372276332614   -0.64701888229854875863372276332614    0.81227410531640116267581871820137   0.017918728569798383257858014412121
 -0.64701888229854875863372276332614   -0.64701888229854875863372276332614   -0.64701888229854875863372276332614    0.81227410531640116267581871820137   0.017918728569798383257858014412121
   -0.380352401738765847906847612205     -0.380352401738765847906847612205     -0.858942794783702456279457163385   -0.97317111791195760881003745255833   0.011605396259647606742352157675569
   -0.380352401738765847906847612205     -0.858942794783702456279457163385     -0.380352401738765847906847612205   -0.97317111791195760881003745255833   0.011605396259647606742352157675569
   -0.858942794783702456279457163385     -0.380352401738765847906847612205     -0.380352401738765847906847612205   -0.97317111791195760881003745255833   0.011605396259647606742352157675569
   -0.380352401738765847906847612205     -0.380352401738765847906847612205     -0.380352401738765847906847612205   -0.97317111791195760881003745255833   0.011605396259647606742352157675569
   -0.380352401738765847906847612205     -0.380352401738765847906847612205     -0.858942794783702456279457163385    0.97317111791195760881003745255833   0.011605396259647606742352157675569
   -0.380352401738765847906847612205     -0.858942794783702456279457163385     -0.380352401738765847906847612205    0.97317111791195760881003745255833   0.011605396259647606742352157675569
   -0.858942794783702456279457163385     -0.380352401738765847906847612205     -0.380352401738765847906847612205    0.97317111791195760881003745255833   0.011605396259647606742352157675569
   -0.380352401738765847906847612205     -0.380352401738765847906847612205     -0.380352401738765847906847612205    0.97317111791195760881003745255833   0.011605396259647606742352157675569
 -0.37118573440932407093174947781486   -0.37118573440932407093174947781486   -0.88644279677202778720475156655542    -0.1153490196541635138973744548932   0.024927506263095886336850531866437
 -0.37118573440932407093174947781486   -0.88644279677202778720475156655542   -0.37118573440932407093174947781486    -0.1153490196541635138973744548932   0.024927506263095886336850531866437
 -0.88644279677202778720475156655542   -0.37118573440932407093174947781486   -0.37118573440932407093174947781486    -0.1153490196541635138973744548932   0.024927506263095886336850531866437
 -0.37118573440932407093174947781486   -0.37118573440932407093174947781486   -0.37118573440932407093174947781486    -0.1153490196541635138973744548932   0.024927506263095886336850531866437
 -0.37118573440932407093174947781486   -0.37118573440932407093174947781486   -0.88644279677202778720475156655542     0.1153490196541635138973744548932   0.024927506263095886336850531866437
 -0.37118573440932407093174947781486   -0.88644279677202778720475156655542   -0.37118573440932407093174947781486     0.1153490196541635138973744548932   0.024927506263095886336850531866437
 -0.88644279677202778720475156655542   -0.37118573440932407093174947781486   -0.37118573440932407093174947781486     0.1153490196541635138973744548932   0.024927506263095886336850531866437
 -0.37118573440932407093174947781486   -0.37118573440932407093174947781486   -0.37118573440932407093174947781486     0.1153490196541635138973744548932   0.024927506263095886336850531866437
 -0.88586706354882232591729553186927   -0.11413293645117767408270446813073   -0.11413293645117767408270446813073   -0.92646769482394766941141604799207   0.009614236699952411172522468092156
 -0.11413293645117767408270446813073   -0.88586706354882232591729553186927   -0.11413293645117767408270446813073   -0.92646769482394766941141604799207   0.009614236699952411172522468092156
 -0.88586706354882232591729553186927   -0.88586706354882232591729553186927   -0.11413293645117767408270446813073   -0.92646769482394766941141604799207   0.009614236699952411172522468092156
 -0.88586706354882232591729553186927   -0.11413293645117767408270446813073   -0.88586706354882232591729553186927   -0.92646769482394766941141604799207   0.009614236699952411172522468092156
 -0.11413293645117767408270446813073   -0.88586706354882232591729553186927   -0.88586706354882232591729553186927   -0.92646769482394766941141604799207   0.009614236699952411172522468092156
 -0.11413293645117767408270446813073   -0.11413293645117767408270446813073   -0.88586706354882232591729553186927   -0.92646769482394766941141604799207   0.009614236699952411172522468092156
 -0.88586706354882232591729553186927   -0.11413293645117767408270446813073   -0.11413293645117767408270446813073    0.92646769482394766941141604799207   0.009614236699952411172522468092156
 -0.11413293645117767408270446813073   -0.88586706354882232591729553186927   -0.11413293645117767408270446813073    0.92646769482394766941141604799207   0.009614236699952411172522468092156
 -0.88586706354882232591729553186927   -0.88586706354882232591729553186927   -0.11413293645117767408270446813073    0.92646769482394766941141604799207   0.009614236699952411172522468092156
 -0.88586706354882232591729553186927   -0.11413293645117767408270446813073   -0.88586706354882232591729553186927    0.92646769482394766941141604799207   0.009614236699952411172522468092156
 -0.11413293645117767408270446813073   -0.88586706354882232591729553186927   -0.88586706354882232591729553186927    0.92646769482394766941141604799207   0.009614236699952411172522468092156
 -0.11413293645117767408270446813073   -0.11413293645117767408270446813073   -0.88586706354882232591729553186927    0.92646769482394766941141604799207   0.009614236699952411172522468092156
  0.78600877407241599778010396081938   -0.99232358103117853007913560683107   -0.80136161201005893762183274715724                                     0  0.0018201083510132045399096316907932
  0.78600877407241599778010396081938   -0.99232358103117853007913560683107   -0.99232358103117853007913560683107                                     0  0.0018201083510132045399096316907932
 -0.99232358103117853007913560683107   -0.99232358103117853007913560683107    0.78600877407241599778010396081938                                     0  0.0018201083510132045399096316907932
 -0.80136161201005893762183274715724    0.78600877407241599778010396081938   -0.99232358103117853007913560683107                                     0  0.0018201083510132045399096316907932
 -0.99232358103117853007913560683107   -0.80136161201005893762183274715724    0.78600877407241599778010396081938                                     0  0.0018201083510132045399096316907932
 -0.99232358103117853007913560683107    0.78600877407241599778010396081938   -0.99232358103117853007913560683107                                     0  0.0018201083510132045399096316907932
 -0.80136161201005893762183274715724   -0.99232358103117853007913560683107    0.78600877407241599778010396081938                                     0  0.0018201083510132045399096316907932
 -0.99232358103117853007913560683107   -0.80136161201005893762183274715724   -0.99232358103117853007913560683107                                     0  0.0018201083510132045399096316907932
 -0.99232358103117853007913560683107   -0.99232358103117853007913560683107   -0.80136161201005893762183274715724                                     0  0.0018201083510132045399096316907932
 -0.99232358103117853007913560683107    0.78600877407241599778010396081938   -0.80136161201005893762183274715724                                     0  0.0018201083510132045399096316907932
 -0.80136161201005893762183274715724   -0.99232358103117853007913560683107   -0.99232358103117853007913560683107                                     0  0.0018201083510132045399096316907932
  0.78600877407241599778010396081938   -0.80136161201005893762183274715724   -0.99232358103117853007913560683107                                     0  0.0018201083510132045399096316907932
  0.13017554931203565641304875543311   -0.95652480263822080710419682563815   -0.21712594403559404220465510415682   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
  0.13017554931203565641304875543311   -0.95652480263822080710419682563815   -0.95652480263822080710419682563815   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815   -0.95652480263822080710419682563815    0.13017554931203565641304875543311   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.21712594403559404220465510415682    0.13017554931203565641304875543311   -0.95652480263822080710419682563815   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815   -0.21712594403559404220465510415682    0.13017554931203565641304875543311   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815    0.13017554931203565641304875543311   -0.95652480263822080710419682563815   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.21712594403559404220465510415682   -0.95652480263822080710419682563815    0.13017554931203565641304875543311   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815   -0.21712594403559404220465510415682   -0.95652480263822080710419682563815   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815   -0.95652480263822080710419682563815   -0.21712594403559404220465510415682   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815    0.13017554931203565641304875543311   -0.21712594403559404220465510415682   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.21712594403559404220465510415682   -0.95652480263822080710419682563815   -0.95652480263822080710419682563815   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
  0.13017554931203565641304875543311   -0.21712594403559404220465510415682   -0.95652480263822080710419682563815   -0.38963208349934650839117021463998  0.0039506527192340509102291569615572
  0.13017554931203565641304875543311   -0.95652480263822080710419682563815   -0.21712594403559404220465510415682    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
  0.13017554931203565641304875543311   -0.95652480263822080710419682563815   -0.95652480263822080710419682563815    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815   -0.95652480263822080710419682563815    0.13017554931203565641304875543311    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.21712594403559404220465510415682    0.13017554931203565641304875543311   -0.95652480263822080710419682563815    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815   -0.21712594403559404220465510415682    0.13017554931203565641304875543311    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815    0.13017554931203565641304875543311   -0.95652480263822080710419682563815    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.21712594403559404220465510415682   -0.95652480263822080710419682563815    0.13017554931203565641304875543311    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815   -0.21712594403559404220465510415682   -0.95652480263822080710419682563815    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815   -0.95652480263822080710419682563815   -0.21712594403559404220465510415682    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.95652480263822080710419682563815    0.13017554931203565641304875543311   -0.21712594403559404220465510415682    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
 -0.21712594403559404220465510415682   -0.95652480263822080710419682563815   -0.95652480263822080710419682563815    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
  0.13017554931203565641304875543311   -0.21712594403559404220465510415682   -0.95652480263822080710419682563815    0.38963208349934650839117021463998  0.0039506527192340509102291569615572
  0.41400286645358982694414290328236   -0.94332325886323228325071909148492   -0.52735634872712526044270472031252   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
  0.41400286645358982694414290328236   -0.94332325886323228325071909148492   -0.94332325886323228325071909148492   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492   -0.94332325886323228325071909148492    0.41400286645358982694414290328236   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.52735634872712526044270472031252    0.41400286645358982694414290328236   -0.94332325886323228325071909148492   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492   -0.52735634872712526044270472031252    0.41400286645358982694414290328236   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492    0.41400286645358982694414290328236   -0.94332325886323228325071909148492   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.52735634872712526044270472031252   -0.94332325886323228325071909148492    0.41400286645358982694414290328236   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492   -0.52735634872712526044270472031252   -0.94332325886323228325071909148492   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492   -0.94332325886323228325071909148492   -0.52735634872712526044270472031252   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492    0.41400286645358982694414290328236   -0.52735634872712526044270472031252   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.52735634872712526044270472031252   -0.94332325886323228325071909148492   -0.94332325886323228325071909148492   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
  0.41400286645358982694414290328236   -0.52735634872712526044270472031252   -0.94332325886323228325071909148492   -0.77878281883601478064993103924571  0.0055222590019731338273231548275189
  0.41400286645358982694414290328236   -0.94332325886323228325071909148492   -0.52735634872712526044270472031252    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
  0.41400286645358982694414290328236   -0.94332325886323228325071909148492   -0.94332325886323228325071909148492    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492   -0.94332325886323228325071909148492    0.41400286645358982694414290328236    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.52735634872712526044270472031252    0.41400286645358982694414290328236   -0.94332325886323228325071909148492    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492   -0.52735634872712526044270472031252    0.41400286645358982694414290328236    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492    0.41400286645358982694414290328236   -0.94332325886323228325071909148492    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.52735634872712526044270472031252   -0.94332325886323228325071909148492    0.41400286645358982694414290328236    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492   -0.52735634872712526044270472031252   -0.94332325886323228325071909148492    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492   -0.94332325886323228325071909148492   -0.52735634872712526044270472031252    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.94332325886323228325071909148492    0.41400286645358982694414290328236   -0.52735634872712526044270472031252    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
 -0.52735634872712526044270472031252   -0.94332325886323228325071909148492   -0.94332325886323228325071909148492    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
  0.41400286645358982694414290328236   -0.52735634872712526044270472031252   -0.94332325886323228325071909148492    0.77878281883601478064993103924571  0.0055222590019731338273231548275189
  0.56435821668562499719302427929256   -0.80585647004126660869066133523821   -0.95264527660309177981170160881613   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
  0.56435821668562499719302427929256   -0.80585647004126660869066133523821   -0.80585647004126660869066133523821   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821   -0.80585647004126660869066133523821    0.56435821668562499719302427929256   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.95264527660309177981170160881613    0.56435821668562499719302427929256   -0.80585647004126660869066133523821   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821   -0.95264527660309177981170160881613    0.56435821668562499719302427929256   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821    0.56435821668562499719302427929256   -0.80585647004126660869066133523821   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.95264527660309177981170160881613   -0.80585647004126660869066133523821    0.56435821668562499719302427929256   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821   -0.95264527660309177981170160881613   -0.80585647004126660869066133523821   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821   -0.80585647004126660869066133523821   -0.95264527660309177981170160881613   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821    0.56435821668562499719302427929256   -0.95264527660309177981170160881613   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.95264527660309177981170160881613   -0.80585647004126660869066133523821   -0.80585647004126660869066133523821   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
  0.56435821668562499719302427929256   -0.95264527660309177981170160881613   -0.80585647004126660869066133523821   -0.48021866634803027848837841259961  0.0069204497738741872716020931633483
  0.56435821668562499719302427929256   -0.80585647004126660869066133523821   -0.95264527660309177981170160881613    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
  0.56435821668562499719302427929256   -0.80585647004126660869066133523821   -0.80585647004126660869066133523821    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821   -0.80585647004126660869066133523821    0.56435821668562499719302427929256    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.95264527660309177981170160881613    0.56435821668562499719302427929256   -0.80585647004126660869066133523821    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821   -0.95264527660309177981170160881613    0.56435821668562499719302427929256    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821    0.56435821668562499719302427929256   -0.80585647004126660869066133523821    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.95264527660309177981170160881613   -0.80585647004126660869066133523821    0.56435821668562499719302427929256    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821   -0.95264527660309177981170160881613   -0.80585647004126660869066133523821    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821   -0.80585647004126660869066133523821   -0.95264527660309177981170160881613    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.80585647004126660869066133523821    0.56435821668562499719302427929256   -0.95264527660309177981170160881613    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
 -0.95264527660309177981170160881613   -0.80585647004126660869066133523821   -0.80585647004126660869066133523821    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
  0.56435821668562499719302427929256   -0.95264527660309177981170160881613   -0.80585647004126660869066133523821    0.48021866634803027848837841259961  0.0069204497738741872716020931633483
  -0.0990855283778381228757409539354   -0.76606466513735801747333905077836   -0.36878514134744584217758094450788   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
  -0.0990855283778381228757409539354   -0.76606466513735801747333905077836   -0.76606466513735801747333905077836   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836   -0.76606466513735801747333905077836    -0.0990855283778381228757409539354   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.36878514134744584217758094450788    -0.0990855283778381228757409539354   -0.76606466513735801747333905077836   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836   -0.36878514134744584217758094450788    -0.0990855283778381228757409539354   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836    -0.0990855283778381228757409539354   -0.76606466513735801747333905077836   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.36878514134744584217758094450788   -0.76606466513735801747333905077836    -0.0990855283778381228757409539354   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836   -0.36878514134744584217758094450788   -0.76606466513735801747333905077836   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836   -0.76606466513735801747333905077836   -0.36878514134744584217758094450788   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836    -0.0990855283778381228757409539354   -0.36878514134744584217758094450788   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.36878514134744584217758094450788   -0.76606466513735801747333905077836   -0.76606466513735801747333905077836   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
  -0.0990855283778381228757409539354   -0.36878514134744584217758094450788   -0.76606466513735801747333905077836   -0.43250078160813705737888750253479   0.022329223503046896406182843484963
  -0.0990855283778381228757409539354   -0.76606466513735801747333905077836   -0.36878514134744584217758094450788    0.43250078160813705737888750253479   0.022329223503046896406182843484963
  -0.0990855283778381228757409539354   -0.76606466513735801747333905077836   -0.76606466513735801747333905077836    0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836   -0.76606466513735801747333905077836    -0.0990855283778381228757409539354    0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.36878514134744584217758094450788    -0.0990855283778381228757409539354   -0.76606466513735801747333905077836    0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836   -0.36878514134744584217758094450788    -0.0990855283778381228757409539354    0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836    -0.0990855283778381228757409539354   -0.76606466513735801747333905077836    0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.36878514134744584217758094450788   -0.76606466513735801747333905077836    -0.0990855283778381228757409539354    0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836   -0.36878514134744584217758094450788   -0.76606466513735801747333905077836    0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836   -0.76606466513735801747333905077836   -0.36878514134744584217758094450788    0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.76606466513735801747333905077836    -0.0990855283778381228757409539354   -0.36878514134744584217758094450788    0.43250078160813705737888750253479   0.022329223503046896406182843484963
 -0.36878514134744584217758094450788   -0.76606466513735801747333905077836   -0.76606466513735801747333905077836    0.43250078160813705737888750253479   0.022329223503046896406182843484963
  -0.0990855283778381228757409539354   -0.36878514134744584217758094450788   -0.76606466513735801747333905077836    0.43250078160813705737888750253479   0.022329223503046896406182843484963
  0.37992628141734439767909906229112   -0.72453970560407871061504084077972   -0.93084687020918697644901738073168   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
  0.37992628141734439767909906229112   -0.72453970560407871061504084077972   -0.72453970560407871061504084077972   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972   -0.72453970560407871061504084077972    0.37992628141734439767909906229112   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.93084687020918697644901738073168    0.37992628141734439767909906229112   -0.72453970560407871061504084077972   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972   -0.93084687020918697644901738073168    0.37992628141734439767909906229112   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972    0.37992628141734439767909906229112   -0.72453970560407871061504084077972   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.93084687020918697644901738073168   -0.72453970560407871061504084077972    0.37992628141734439767909906229112   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972   -0.93084687020918697644901738073168   -0.72453970560407871061504084077972   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972   -0.72453970560407871061504084077972   -0.93084687020918697644901738073168   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972    0.37992628141734439767909906229112   -0.93084687020918697644901738073168   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.93084687020918697644901738073168   -0.72453970560407871061504084077972   -0.72453970560407871061504084077972   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
  0.37992628141734439767909906229112   -0.93084687020918697644901738073168   -0.72453970560407871061504084077972   -0.97404655064015081108633843267274  0.0031548219548202916615521984643575
  0.37992628141734439767909906229112   -0.72453970560407871061504084077972   -0.93084687020918697644901738073168    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
  0.37992628141734439767909906229112   -0.72453970560407871061504084077972   -0.72453970560407871061504084077972    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972   -0.72453970560407871061504084077972    0.37992628141734439767909906229112    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.93084687020918697644901738073168    0.37992628141734439767909906229112   -0.72453970560407871061504084077972    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972   -0.93084687020918697644901738073168    0.37992628141734439767909906229112    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972    0.37992628141734439767909906229112   -0.72453970560407871061504084077972    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.93084687020918697644901738073168   -0.72453970560407871061504084077972    0.37992628141734439767909906229112    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972   -0.93084687020918697644901738073168   -0.72453970560407871061504084077972    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972   -0.72453970560407871061504084077972   -0.93084687020918697644901738073168    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.72453970560407871061504084077972    0.37992628141734439767909906229112   -0.93084687020918697644901738073168    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
 -0.93084687020918697644901738073168   -0.72453970560407871061504084077972   -0.72453970560407871061504084077972    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
  0.37992628141734439767909906229112   -0.93084687020918697644901738073168   -0.72453970560407871061504084077972    0.97404655064015081108633843267274  0.0031548219548202916615521984643575
  0.05878540264837431984035983601004   -0.56419626859041360440513505799726   -0.93039286546754711103008972001552   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
  0.05878540264837431984035983601004   -0.56419626859041360440513505799726   -0.56419626859041360440513505799726   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726   -0.56419626859041360440513505799726    0.05878540264837431984035983601004   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.93039286546754711103008972001552    0.05878540264837431984035983601004   -0.56419626859041360440513505799726   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726   -0.93039286546754711103008972001552    0.05878540264837431984035983601004   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726    0.05878540264837431984035983601004   -0.56419626859041360440513505799726   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.93039286546754711103008972001552   -0.56419626859041360440513505799726    0.05878540264837431984035983601004   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726   -0.93039286546754711103008972001552   -0.56419626859041360440513505799726   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726   -0.56419626859041360440513505799726   -0.93039286546754711103008972001552   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726    0.05878540264837431984035983601004   -0.93039286546754711103008972001552   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.93039286546754711103008972001552   -0.56419626859041360440513505799726   -0.56419626859041360440513505799726   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
  0.05878540264837431984035983601004   -0.93039286546754711103008972001552   -0.56419626859041360440513505799726   -0.77167436725150073494160834504427   0.013533958873461521671186861314381
  0.05878540264837431984035983601004   -0.56419626859041360440513505799726   -0.93039286546754711103008972001552    0.77167436725150073494160834504427   0.013533958873461521671186861314381
  0.05878540264837431984035983601004   -0.56419626859041360440513505799726   -0.56419626859041360440513505799726    0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726   -0.56419626859041360440513505799726    0.05878540264837431984035983601004    0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.93039286546754711103008972001552    0.05878540264837431984035983601004   -0.56419626859041360440513505799726    0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726   -0.93039286546754711103008972001552    0.05878540264837431984035983601004    0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726    0.05878540264837431984035983601004   -0.56419626859041360440513505799726    0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.93039286546754711103008972001552   -0.56419626859041360440513505799726    0.05878540264837431984035983601004    0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726   -0.93039286546754711103008972001552   -0.56419626859041360440513505799726    0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726   -0.56419626859041360440513505799726   -0.93039286546754711103008972001552    0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.56419626859041360440513505799726    0.05878540264837431984035983601004   -0.93039286546754711103008972001552    0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.93039286546754711103008972001552   -0.56419626859041360440513505799726   -0.56419626859041360440513505799726    0.77167436725150073494160834504427   0.013533958873461521671186861314381
  0.05878540264837431984035983601004   -0.93039286546754711103008972001552   -0.56419626859041360440513505799726    0.77167436725150073494160834504427   0.013533958873461521671186861314381
 -0.67187224607595155528184196015168   -0.16406387696202422235907901992416                                    -1    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.67187224607595155528184196015168   -0.16406387696202422235907901992416   -0.16406387696202422235907901992416    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416   -0.16406387696202422235907901992416   -0.67187224607595155528184196015168    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
                                  -1   -0.67187224607595155528184196015168   -0.16406387696202422235907901992416    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416                                    -1   -0.67187224607595155528184196015168    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416   -0.67187224607595155528184196015168   -0.16406387696202422235907901992416    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
                                  -1   -0.16406387696202422235907901992416   -0.67187224607595155528184196015168    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416                                    -1   -0.16406387696202422235907901992416    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416   -0.16406387696202422235907901992416                                    -1    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416   -0.67187224607595155528184196015168                                    -1    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
                                  -1   -0.16406387696202422235907901992416   -0.16406387696202422235907901992416    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.67187224607595155528184196015168                                    -1   -0.16406387696202422235907901992416    -0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.67187224607595155528184196015168   -0.16406387696202422235907901992416                                    -1     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.67187224607595155528184196015168   -0.16406387696202422235907901992416   -0.16406387696202422235907901992416     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416   -0.16406387696202422235907901992416   -0.67187224607595155528184196015168     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
                                  -1   -0.67187224607595155528184196015168   -0.16406387696202422235907901992416     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416                                    -1   -0.67187224607595155528184196015168     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416   -0.67187224607595155528184196015168   -0.16406387696202422235907901992416     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
                                  -1   -0.16406387696202422235907901992416   -0.67187224607595155528184196015168     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416                                    -1   -0.16406387696202422235907901992416     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416   -0.16406387696202422235907901992416                                    -1     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.16406387696202422235907901992416   -0.67187224607595155528184196015168                                    -1     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
                                  -1   -0.16406387696202422235907901992416   -0.16406387696202422235907901992416     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
 -0.67187224607595155528184196015168                                    -1   -0.16406387696202422235907901992416     0.5372028643349049821045229851212  0.0073393561837060190450301824357258
  0.22317402914766238199529721923663   -0.78849332891202300598046628828106   -0.95132632363733466550801635800363                                     0   0.013880799907882955891378188412046
 -0.78849332891202300598046628828106   -0.95132632363733466550801635800363    0.22317402914766238199529721923663                                     0   0.013880799907882955891378188412046
 -0.78849332891202300598046628828106    0.22317402914766238199529721923663   -0.95132632363733466550801635800363                                     0   0.013880799907882955891378188412046
 -0.95132632363733466550801635800363    0.22317402914766238199529721923663   -0.48335437659830471050681457295194                                     0   0.013880799907882955891378188412046
 -0.95132632363733466550801635800363    0.22317402914766238199529721923663   -0.78849332891202300598046628828106                                     0   0.013880799907882955891378188412046
 -0.48335437659830471050681457295194    0.22317402914766238199529721923663   -0.95132632363733466550801635800363                                     0   0.013880799907882955891378188412046
 -0.95132632363733466550801635800363   -0.78849332891202300598046628828106   -0.48335437659830471050681457295194                                     0   0.013880799907882955891378188412046
 -0.95132632363733466550801635800363   -0.48335437659830471050681457295194    0.22317402914766238199529721923663                                     0   0.013880799907882955891378188412046
 -0.48335437659830471050681457295194   -0.78849332891202300598046628828106   -0.95132632363733466550801635800363                                     0   0.013880799907882955891378188412046
  0.22317402914766238199529721923663   -0.78849332891202300598046628828106   -0.48335437659830471050681457295194                                     0   0.013880799907882955891378188412046
 -0.48335437659830471050681457295194    0.22317402914766238199529721923663   -0.78849332891202300598046628828106                                     0   0.013880799907882955891378188412046
 -0.95132632363733466550801635800363   -0.78849332891202300598046628828106    0.22317402914766238199529721923663                                     0   0.013880799907882955891378188412046
 -0.48335437659830471050681457295194   -0.78849332891202300598046628828106    0.22317402914766238199529721923663                                     0   0.013880799907882955891378188412046
  0.22317402914766238199529721923663   -0.48335437659830471050681457295194   -0.95132632363733466550801635800363                                     0   0.013880799907882955891378188412046
 -0.95132632363733466550801635800363   -0.48335437659830471050681457295194   -0.78849332891202300598046628828106                                     0   0.013880799907882955891378188412046
 -0.78849332891202300598046628828106   -0.48335437659830471050681457295194   -0.95132632363733466550801635800363                                     0   0.013880799907882955891378188412046
  0.22317402914766238199529721923663   -0.48335437659830471050681457295194   -0.78849332891202300598046628828106                                     0   0.013880799907882955891378188412046
 -0.78849332891202300598046628828106   -0.48335437659830471050681457295194    0.22317402914766238199529721923663                                     0   0.013880799907882955891378188412046
 -0.78849332891202300598046628828106    0.22317402914766238199529721923663   -0.48335437659830471050681457295194                                     0   0.013880799907882955891378188412046
 -0.48335437659830471050681457295194   -0.95132632363733466550801635800363    0.22317402914766238199529721923663                                     0   0.013880799907882955891378188412046
  0.22317402914766238199529721923663   -0.95132632363733466550801635800363   -0.48335437659830471050681457295194                                     0   0.013880799907882955891378188412046
  0.22317402914766238199529721923663   -0.95132632363733466550801635800363   -0.78849332891202300598046628828106                                     0   0.013880799907882955891378188412046
 -0.78849332891202300598046628828106   -0.95132632363733466550801635800363   -0.48335437659830471050681457295194                                     0   0.013880799907882955891378188412046
 -0.48335437659830471050681457295194   -0.95132632363733466550801635800363   -0.78849332891202300598046628828106                                     0   0.013880799907882955891378188412046

# Rule degree: 11 (322 pts)
                                  -0.5                                    -0.5                                    -0.5     -0.24679311416673534184513747097338     0.010453070186450671840136757594121
                                  -0.5                                    -0.5                                    -0.5      0.24679311416673534184513747097338     0.010453070186450671840136757594121
                                  -0.5                                    -0.5                                    -0.5     -0.47314467892165374163836888852183      0.01974985222476071144500680501865
                                  -0.5                                    -0.5                                    -0.5      0.47314467892165374163836888852183      0.01974985222476071144500680501865
                                  -0.5                                    -0.5                                    -0.5     -0.99384917635943698279574762120589    0.0019926101714069097422594910412026
                                  -0.5                                    -0.5                                    -0.5      0.99384917635943698279574762120589    0.0019926101714069097422594910412026
   -0.83283434179765552753632366238967     -0.83283434179765552753632366238967      0.49850302539296658260897098716901                                       0     0.022148151777101823827122578865969
   -0.83283434179765552753632366238967      0.49850302539296658260897098716901     -0.83283434179765552753632366238967                                       0     0.022148151777101823827122578865969
    0.49850302539296658260897098716901     -0.83283434179765552753632366238967     -0.83283434179765552753632366238967                                       0     0.022148151777101823827122578865969
   -0.83283434179765552753632366238967     -0.83283434179765552753632366238967     -0.83283434179765552753632366238967                                       0     0.022148151777101823827122578865969
   -0.40402208833543373860232005307102     -0.40402208833543373860232005307102     -0.78793373499369878419303984078694                                       0     0.028911990051163353047261359274458
   -0.40402208833543373860232005307102     -0.78793373499369878419303984078694     -0.40402208833543373860232005307102                                       0     0.028911990051163353047261359274458
   -0.78793373499369878419303984078694     -0.40402208833543373860232005307102     -0.40402208833543373860232005307102                                       0     0.028911990051163353047261359274458
   -0.40402208833543373860232005307102     -0.40402208833543373860232005307102     -0.40402208833543373860232005307102                                       0     0.028911990051163353047261359274458
   -0.96151476088559199363016582230852     -0.96151476088559199363016582230852      0.88454428265677598089049746692557     -0.29199487883241443443897688858053   0.00089975044557465025455714236430828
   -0.96151476088559199363016582230852      0.88454428265677598089049746692557     -0.96151476088559199363016582230852     -0.29199487883241443443897688858053   0.00089975044557465025455714236430828
    0.88454428265677598089049746692557     -0.96151476088559199363016582230852     -0.96151476088559199363016582230852     -0.29199487883241443443897688858053   0.00089975044557465025455714236430828
   -0.96151476088559199363016582230852     -0.96151476088559199363016582230852     -0.96151476088559199363016582230852     -0.29199487883241443443897688858053   0.00089975044557465025455714236430828
   -0.96151476088559199363016582230852     -0.96151476088559199363016582230852      0.88454428265677598089049746692557      0.29199487883241443443897688858053   0.00089975044557465025455714236430828
   -0.96151476088559199363016582230852      0.88454428265677598089049746692557     -0.96151476088559199363016582230852      0.29199487883241443443897688858053   0.00089975044557465025455714236430828
    0.88454428265677598089049746692557     -0.96151476088559199363016582230852     -0.96151476088559199363016582230852      0.29199487883241443443897688858053   0.00089975044557465025455714236430828
   -0.96151476088559199363016582230852     -0.96151476088559199363016582230852     -0.96151476088559199363016582230852      0.29199487883241443443897688858053   0.00089975044557465025455714236430828
   -0.93659306312734648040127861123253     -0.93659306312734648040127861123253      0.80977918938203944120383583369759     -0.93452378548025140484499120927404    0.0010751022476827885361910071661185
   -0.93659306312734648040127861123253      0.80977918938203944120383583369759     -0.93659306312734648040127861123253     -0.93452378548025140484499120927404    0.0010751022476827885361910071661185
    0.80977918938203944120383583369759     -0.93659306312734648040127861123253     -0.93659306312734648040127861123253     -0.93452378548025140484499120927404    0.0010751022476827885361910071661185
   -0.93659306312734648040127861123253     -0.93659306312734648040127861123253     -0.93659306312734648040127861123253     -0.93452378548025140484499120927404    0.0010751022476827885361910071661185
   -0.93659306312734648040127861123253     -0.93659306312734648040127861123253      0.80977918938203944120383583369759      0.93452378548025140484499120927404    0.0010751022476827885361910071661185
   -0.93659306312734648040127861123253      0.80977918938203944120383583369759     -0.93659306312734648040127861123253      0.93452378548025140484499120927404    0.0010751022476827885361910071661185
    0.80977918938203944120383583369759     -0.93659306312734648040127861123253     -0.93659306312734648040127861123253      0.93452378548025140484499120927404    0.0010751022476827885361910071661185
   -0.93659306312734648040127861123253     -0.93659306312734648040127861123253     -0.93659306312734648040127861123253      0.93452378548025140484499120927404    0.0010751022476827885361910071661185
   -0.79504848297204161296963001793462     -0.79504848297204161296963001793462      0.38514544891612483890889005380386     -0.90465249400153441591994149134954    0.0064315906202276762741995080645618
   -0.79504848297204161296963001793462      0.38514544891612483890889005380386     -0.79504848297204161296963001793462     -0.90465249400153441591994149134954    0.0064315906202276762741995080645618
    0.38514544891612483890889005380386     -0.79504848297204161296963001793462     -0.79504848297204161296963001793462     -0.90465249400153441591994149134954    0.0064315906202276762741995080645618
   -0.79504848297204161296963001793462     -0.79504848297204161296963001793462     -0.79504848297204161296963001793462     -0.90465249400153441591994149134954    0.0064315906202276762741995080645618
   -0.79504848297204161296963001793462     -0.79504848297204161296963001793462      0.38514544891612483890889005380386      0.90465249400153441591994149134954    0.0064315906202276762741995080645618
   -0.79504848297204161296963001793462      0.38514544891612483890889005380386     -0.79504848297204161296963001793462      0.90465249400153441591994149134954    0.0064315906202276762741995080645618
    0.38514544891612483890889005380386     -0.79504848297204161296963001793462     -0.79504848297204161296963001793462      0.90465249400153441591994149134954    0.0064315906202276762741995080645618
   -0.79504848297204161296963001793462     -0.79504848297204161296963001793462     -0.79504848297204161296963001793462      0.90465249400153441591994149134954    0.0064315906202276762741995080645618
   -0.35315240460458022698979426657114     -0.35315240460458022698979426657114     -0.94054278618625931903061720028658     -0.60303921486570100090281570884141     0.016860233519504875201350644880762
   -0.35315240460458022698979426657114     -0.94054278618625931903061720028658     -0.35315240460458022698979426657114     -0.60303921486570100090281570884141     0.016860233519504875201350644880762
   -0.94054278618625931903061720028658     -0.35315240460458022698979426657114     -0.35315240460458022698979426657114     -0.60303921486570100090281570884141     0.016860233519504875201350644880762
   -0.35315240460458022698979426657114     -0.35315240460458022698979426657114     -0.35315240460458022698979426657114     -0.60303921486570100090281570884141     0.016860233519504875201350644880762
   -0.35315240460458022698979426657114     -0.35315240460458022698979426657114     -0.94054278618625931903061720028658      0.60303921486570100090281570884141     0.016860233519504875201350644880762
   -0.35315240460458022698979426657114     -0.94054278618625931903061720028658     -0.35315240460458022698979426657114      0.60303921486570100090281570884141     0.016860233519504875201350644880762
   -0.94054278618625931903061720028658     -0.35315240460458022698979426657114     -0.35315240460458022698979426657114      0.60303921486570100090281570884141     0.016860233519504875201350644880762
   -0.35315240460458022698979426657114     -0.35315240460458022698979426657114     -0.35315240460458022698979426657114      0.60303921486570100090281570884141     0.016860233519504875201350644880762
   -0.99998821762882390975846950090083  -1.1782371176090241530499099173288e-05  -1.1782371176090241530499099173288e-05                                       0    0.0026955138244860093326169273415786
-1.1782371176090241530499099173288e-05     -0.99998821762882390975846950090083  -1.1782371176090241530499099173288e-05                                       0    0.0026955138244860093326169273415786
   -0.99998821762882390975846950090083     -0.99998821762882390975846950090083  -1.1782371176090241530499099173288e-05                                       0    0.0026955138244860093326169273415786
   -0.99998821762882390975846950090083  -1.1782371176090241530499099173288e-05     -0.99998821762882390975846950090083                                       0    0.0026955138244860093326169273415786
-1.1782371176090241530499099173288e-05     -0.99998821762882390975846950090083     -0.99998821762882390975846950090083                                       0    0.0026955138244860093326169273415786
-1.1782371176090241530499099173288e-05  -1.1782371176090241530499099173288e-05     -0.99998821762882390975846950090083                                       0    0.0026955138244860093326169273415786
   -0.82811500832550851132077619103429     -0.17188499167449148867922380896571     -0.17188499167449148867922380896571                                       0     0.024834100619473867946071225153607
   -0.17188499167449148867922380896571     -0.82811500832550851132077619103429     -0.17188499167449148867922380896571                                       0     0.024834100619473867946071225153607
   -0.82811500832550851132077619103429     -0.82811500832550851132077619103429     -0.17188499167449148867922380896571                                       0     0.024834100619473867946071225153607
   -0.82811500832550851132077619103429     -0.17188499167449148867922380896571     -0.82811500832550851132077619103429                                       0     0.024834100619473867946071225153607
   -0.17188499167449148867922380896571     -0.82811500832550851132077619103429     -0.82811500832550851132077619103429                                       0     0.024834100619473867946071225153607
   -0.17188499167449148867922380896571     -0.17188499167449148867922380896571     -0.82811500832550851132077619103429                                       0     0.024834100619473867946071225153607
    -0.7612789506419249124667697521794      -0.2387210493580750875332302478206      -0.2387210493580750875332302478206     -0.99969687053852936518446760012494    0.0052601623771790555906967893689852
    -0.2387210493580750875332302478206      -0.7612789506419249124667697521794      -0.2387210493580750875332302478206     -0.99969687053852936518446760012494    0.0052601623771790555906967893689852
    -0.7612789506419249124667697521794      -0.7612789506419249124667697521794      -0.2387210493580750875332302478206     -0.99969687053852936518446760012494    0.0052601623771790555906967893689852
    -0.7612789506419249124667697521794      -0.2387210493580750875332302478206      -0.7612789506419249124667697521794     -0.99969687053852936518446760012494    0.0052601623771790555906967893689852
    -0.2387210493580750875332302478206      -0.7612789506419249124667697521794      -0.7612789506419249124667697521794     -0.99969687053852936518446760012494    0.0052601623771790555906967893689852
    -0.2387210493580750875332302478206      -0.2387210493580750875332302478206      -0.7612789506419249124667697521794     -0.99969687053852936518446760012494    0.0052601623771790555906967893689852
    -0.7612789506419249124667697521794      -0.2387210493580750875332302478206      -0.2387210493580750875332302478206      0.99969687053852936518446760012494    0.0052601623771790555906967893689852
    -0.2387210493580750875332302478206      -0.7612789506419249124667697521794      -0.2387210493580750875332302478206      0.99969687053852936518446760012494    0.0052601623771790555906967893689852
    -0.7612789506419249124667697521794      -0.7612789506419249124667697521794      -0.2387210493580750875332302478206      0.99969687053852936518446760012494    0.0052601623771790555906967893689852
    -0.7612789506419249124667697521794      -0.2387210493580750875332302478206      -0.7612789506419249124667697521794      0.99969687053852936518446760012494    0.0052601623771790555906967893689852
    -0.2387210493580750875332302478206      -0.7612789506419249124667697521794      -0.7612789506419249124667697521794      0.99969687053852936518446760012494    0.0052601623771790555906967893689852
    -0.2387210493580750875332302478206      -0.2387210493580750875332302478206      -0.7612789506419249124667697521794      0.99969687053852936518446760012494    0.0052601623771790555906967893689852
   -0.69752635792822455591429309767524     -0.30247364207177544408570690232476     -0.30247364207177544408570690232476     -0.79975779324611148955988090476155     0.019699676017653196168816642342746
   -0.30247364207177544408570690232476     -0.69752635792822455591429309767524     -0.30247364207177544408570690232476     -0.79975779324611148955988090476155     0.019699676017653196168816642342746
   -0.69752635792822455591429309767524     -0.69752635792822455591429309767524     -0.30247364207177544408570690232476     -0.79975779324611148955988090476155     0.019699676017653196168816642342746
   -0.69752635792822455591429309767524     -0.30247364207177544408570690232476     -0.69752635792822455591429309767524     -0.79975779324611148955988090476155     0.019699676017653196168816642342746
   -0.30247364207177544408570690232476     -0.69752635792822455591429309767524     -0.69752635792822455591429309767524     -0.79975779324611148955988090476155     0.019699676017653196168816642342746
   -0.30247364207177544408570690232476     -0.30247364207177544408570690232476     -0.69752635792822455591429309767524     -0.79975779324611148955988090476155     0.019699676017653196168816642342746
   -0.69752635792822455591429309767524     -0.30247364207177544408570690232476     -0.30247364207177544408570690232476      0.79975779324611148955988090476155     0.019699676017653196168816642342746
   -0.30247364207177544408570690232476     -0.69752635792822455591429309767524     -0.30247364207177544408570690232476      0.79975779324611148955988090476155     0.019699676017653196168816642342746
   -0.69752635792822455591429309767524     -0.69752635792822455591429309767524     -0.30247364207177544408570690232476      0.79975779324611148955988090476155     0.019699676017653196168816642342746
   -0.69752635792822455591429309767524     -0.30247364207177544408570690232476     -0.69752635792822455591429309767524      0.79975779324611148955988090476155     0.019699676017653196168816642342746
   -0.30247364207177544408570690232476     -0.69752635792822455591429309767524     -0.69752635792822455591429309767524      0.79975779324611148955988090476155     0.019699676017653196168816642342746
   -0.30247364207177544408570690232476     -0.30247364207177544408570690232476     -0.69752635792822455591429309767524      0.79975779324611148955988090476155     0.019699676017653196168816642342746
    0.69481994955138139847141720768757     -0.99995690295677814924203435553261     -0.69490614363782509998734849662234                                       0    0.0013575277457814936687981963889275
    0.69481994955138139847141720768757     -0.99995690295677814924203435553261     -0.99995690295677814924203435553261                                       0    0.0013575277457814936687981963889275
   -0.99995690295677814924203435553261     -0.99995690295677814924203435553261      0.69481994955138139847141720768757                                       0    0.0013575277457814936687981963889275
   -0.69490614363782509998734849662234      0.69481994955138139847141720768757     -0.99995690295677814924203435553261                                       0    0.0013575277457814936687981963889275
   -0.99995690295677814924203435553261     -0.69490614363782509998734849662234      0.69481994955138139847141720768757                                       0    0.0013575277457814936687981963889275
   -0.99995690295677814924203435553261      0.69481994955138139847141720768757     -0.99995690295677814924203435553261                                       0    0.0013575277457814936687981963889275
   -0.69490614363782509998734849662234     -0.99995690295677814924203435553261      0.69481994955138139847141720768757                                       0    0.0013575277457814936687981963889275
   -0.99995690295677814924203435553261     -0.69490614363782509998734849662234     -0.99995690295677814924203435553261                                       0    0.0013575277457814936687981963889275
   -0.99995690295677814924203435553261     -0.99995690295677814924203435553261     -0.69490614363782509998734849662234                                       0    0.0013575277457814936687981963889275
   -0.99995690295677814924203435553261      0.69481994955138139847141720768757     -0.69490614363782509998734849662234                                       0    0.0013575277457814936687981963889275
   -0.69490614363782509998734849662234     -0.99995690295677814924203435553261     -0.99995690295677814924203435553261                                       0    0.0013575277457814936687981963889275
    0.69481994955138139847141720768757     -0.69490614363782509998734849662234     -0.99995690295677814924203435553261                                       0    0.0013575277457814936687981963889275
   -0.61935467666770911972672750360136      -0.2038869504029808700147519426723     -0.97287142252632914024376861105404                                       0    0.0063753544450435739203787853255898
   -0.61935467666770911972672750360136      -0.2038869504029808700147519426723      -0.2038869504029808700147519426723                                       0    0.0063753544450435739203787853255898
    -0.2038869504029808700147519426723      -0.2038869504029808700147519426723     -0.61935467666770911972672750360136                                       0    0.0063753544450435739203787853255898
   -0.97287142252632914024376861105404     -0.61935467666770911972672750360136      -0.2038869504029808700147519426723                                       0    0.0063753544450435739203787853255898
    -0.2038869504029808700147519426723     -0.97287142252632914024376861105404     -0.61935467666770911972672750360136                                       0    0.0063753544450435739203787853255898
    -0.2038869504029808700147519426723     -0.61935467666770911972672750360136      -0.2038869504029808700147519426723                                       0    0.0063753544450435739203787853255898
   -0.97287142252632914024376861105404      -0.2038869504029808700147519426723     -0.61935467666770911972672750360136                                       0    0.0063753544450435739203787853255898
    -0.2038869504029808700147519426723     -0.97287142252632914024376861105404      -0.2038869504029808700147519426723                                       0    0.0063753544450435739203787853255898
    -0.2038869504029808700147519426723      -0.2038869504029808700147519426723     -0.97287142252632914024376861105404                                       0    0.0063753544450435739203787853255898
    -0.2038869504029808700147519426723     -0.61935467666770911972672750360136     -0.97287142252632914024376861105404                                       0    0.0063753544450435739203787853255898
   -0.97287142252632914024376861105404      -0.2038869504029808700147519426723      -0.2038869504029808700147519426723                                       0    0.0063753544450435739203787853255898
   -0.61935467666770911972672750360136     -0.97287142252632914024376861105404      -0.2038869504029808700147519426723                                       0    0.0063753544450435739203787853255898
     0.4281795400068190399802934999483     -0.95165524729007851091497219174569     -0.52486904542666201815034911645692     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
     0.4281795400068190399802934999483     -0.95165524729007851091497219174569     -0.95165524729007851091497219174569     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569     -0.95165524729007851091497219174569       0.4281795400068190399802934999483     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.52486904542666201815034911645692       0.4281795400068190399802934999483     -0.95165524729007851091497219174569     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569     -0.52486904542666201815034911645692       0.4281795400068190399802934999483     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569       0.4281795400068190399802934999483     -0.95165524729007851091497219174569     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.52486904542666201815034911645692     -0.95165524729007851091497219174569       0.4281795400068190399802934999483     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569     -0.52486904542666201815034911645692     -0.95165524729007851091497219174569     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569     -0.95165524729007851091497219174569     -0.52486904542666201815034911645692     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569       0.4281795400068190399802934999483     -0.52486904542666201815034911645692     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.52486904542666201815034911645692     -0.95165524729007851091497219174569     -0.95165524729007851091497219174569     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
     0.4281795400068190399802934999483     -0.52486904542666201815034911645692     -0.95165524729007851091497219174569     -0.96025711998982913956674197602151    0.0019410684478196548788247846266491
     0.4281795400068190399802934999483     -0.95165524729007851091497219174569     -0.52486904542666201815034911645692      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
     0.4281795400068190399802934999483     -0.95165524729007851091497219174569     -0.95165524729007851091497219174569      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569     -0.95165524729007851091497219174569       0.4281795400068190399802934999483      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.52486904542666201815034911645692       0.4281795400068190399802934999483     -0.95165524729007851091497219174569      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569     -0.52486904542666201815034911645692       0.4281795400068190399802934999483      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569       0.4281795400068190399802934999483     -0.95165524729007851091497219174569      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.52486904542666201815034911645692     -0.95165524729007851091497219174569       0.4281795400068190399802934999483      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569     -0.52486904542666201815034911645692     -0.95165524729007851091497219174569      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569     -0.95165524729007851091497219174569     -0.52486904542666201815034911645692      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.95165524729007851091497219174569       0.4281795400068190399802934999483     -0.52486904542666201815034911645692      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
   -0.52486904542666201815034911645692     -0.95165524729007851091497219174569     -0.95165524729007851091497219174569      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
     0.4281795400068190399802934999483     -0.52486904542666201815034911645692     -0.95165524729007851091497219174569      0.96025711998982913956674197602151    0.0019410684478196548788247846266491
    0.28738212755708692044236964635199     -0.90948567209827793036300924947427     -0.46841078336053105971635114740346     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
    0.28738212755708692044236964635199     -0.90948567209827793036300924947427     -0.90948567209827793036300924947427     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427     -0.90948567209827793036300924947427      0.28738212755708692044236964635199     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.46841078336053105971635114740346      0.28738212755708692044236964635199     -0.90948567209827793036300924947427     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427     -0.46841078336053105971635114740346      0.28738212755708692044236964635199     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427      0.28738212755708692044236964635199     -0.90948567209827793036300924947427     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.46841078336053105971635114740346     -0.90948567209827793036300924947427      0.28738212755708692044236964635199     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427     -0.46841078336053105971635114740346     -0.90948567209827793036300924947427     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427     -0.90948567209827793036300924947427     -0.46841078336053105971635114740346     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427      0.28738212755708692044236964635199     -0.46841078336053105971635114740346     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.46841078336053105971635114740346     -0.90948567209827793036300924947427     -0.90948567209827793036300924947427     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
    0.28738212755708692044236964635199     -0.46841078336053105971635114740346     -0.90948567209827793036300924947427     -0.46996776502463032792299752163341      0.01300045151588208302795710613344
    0.28738212755708692044236964635199     -0.90948567209827793036300924947427     -0.46841078336053105971635114740346      0.46996776502463032792299752163341      0.01300045151588208302795710613344
    0.28738212755708692044236964635199     -0.90948567209827793036300924947427     -0.90948567209827793036300924947427      0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427     -0.90948567209827793036300924947427      0.28738212755708692044236964635199      0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.46841078336053105971635114740346      0.28738212755708692044236964635199     -0.90948567209827793036300924947427      0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427     -0.46841078336053105971635114740346      0.28738212755708692044236964635199      0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427      0.28738212755708692044236964635199     -0.90948567209827793036300924947427      0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.46841078336053105971635114740346     -0.90948567209827793036300924947427      0.28738212755708692044236964635199      0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427     -0.46841078336053105971635114740346     -0.90948567209827793036300924947427      0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427     -0.90948567209827793036300924947427     -0.46841078336053105971635114740346      0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.90948567209827793036300924947427      0.28738212755708692044236964635199     -0.46841078336053105971635114740346      0.46996776502463032792299752163341      0.01300045151588208302795710613344
   -0.46841078336053105971635114740346     -0.90948567209827793036300924947427     -0.90948567209827793036300924947427      0.46996776502463032792299752163341      0.01300045151588208302795710613344
    0.28738212755708692044236964635199     -0.46841078336053105971635114740346     -0.90948567209827793036300924947427      0.46996776502463032792299752163341      0.01300045151588208302795710613344
    0.63304118650066899727231156769137      -0.8219592070211671792774980969941     -0.98912277245833463871731537370317     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
    0.63304118650066899727231156769137      -0.8219592070211671792774980969941      -0.8219592070211671792774980969941     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941      -0.8219592070211671792774980969941      0.63304118650066899727231156769137     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
   -0.98912277245833463871731537370317      0.63304118650066899727231156769137      -0.8219592070211671792774980969941     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941     -0.98912277245833463871731537370317      0.63304118650066899727231156769137     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941      0.63304118650066899727231156769137      -0.8219592070211671792774980969941     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
   -0.98912277245833463871731537370317      -0.8219592070211671792774980969941      0.63304118650066899727231156769137     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941     -0.98912277245833463871731537370317      -0.8219592070211671792774980969941     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941      -0.8219592070211671792774980969941     -0.98912277245833463871731537370317     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941      0.63304118650066899727231156769137     -0.98912277245833463871731537370317     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
   -0.98912277245833463871731537370317      -0.8219592070211671792774980969941      -0.8219592070211671792774980969941     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
    0.63304118650066899727231156769137     -0.98912277245833463871731537370317      -0.8219592070211671792774980969941     -0.63077301648834333289196200886963     0.003992749836787370628899465160464
    0.63304118650066899727231156769137      -0.8219592070211671792774980969941     -0.98912277245833463871731537370317      0.63077301648834333289196200886963     0.003992749836787370628899465160464
    0.63304118650066899727231156769137      -0.8219592070211671792774980969941      -0.8219592070211671792774980969941      0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941      -0.8219592070211671792774980969941      0.63304118650066899727231156769137      0.63077301648834333289196200886963     0.003992749836787370628899465160464
   -0.98912277245833463871731537370317      0.63304118650066899727231156769137      -0.8219592070211671792774980969941      0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941     -0.98912277245833463871731537370317      0.63304118650066899727231156769137      0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941      0.63304118650066899727231156769137      -0.8219592070211671792774980969941      0.63077301648834333289196200886963     0.003992749836787370628899465160464
   -0.98912277245833463871731537370317      -0.8219592070211671792774980969941      0.63304118650066899727231156769137      0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941     -0.98912277245833463871731537370317      -0.8219592070211671792774980969941      0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941      -0.8219592070211671792774980969941     -0.98912277245833463871731537370317      0.63077301648834333289196200886963     0.003992749836787370628899465160464
    -0.8219592070211671792774980969941      0.63304118650066899727231156769137     -0.98912277245833463871731537370317      0.63077301648834333289196200886963     0.003992749836787370628899465160464
   -0.98912277245833463871731537370317      -0.8219592070211671792774980969941      -0.8219592070211671792774980969941      0.63077301648834333289196200886963     0.003992749836787370628899465160464
    0.63304118650066899727231156769137     -0.98912277245833463871731537370317      -0.8219592070211671792774980969941      0.63077301648834333289196200886963     0.003992749836787370628899465160464
    0.14694781612217271816152819882544     -0.61126028643116998499698876008166     -0.92442724325983274816755067866212     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
    0.14694781612217271816152819882544     -0.61126028643116998499698876008166     -0.61126028643116998499698876008166     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166     -0.61126028643116998499698876008166      0.14694781612217271816152819882544     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.92442724325983274816755067866212      0.14694781612217271816152819882544     -0.61126028643116998499698876008166     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166     -0.92442724325983274816755067866212      0.14694781612217271816152819882544     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166      0.14694781612217271816152819882544     -0.61126028643116998499698876008166     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.92442724325983274816755067866212     -0.61126028643116998499698876008166      0.14694781612217271816152819882544     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166     -0.92442724325983274816755067866212     -0.61126028643116998499698876008166     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166     -0.61126028643116998499698876008166     -0.92442724325983274816755067866212     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166      0.14694781612217271816152819882544     -0.92442724325983274816755067866212     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.92442724325983274816755067866212     -0.61126028643116998499698876008166     -0.61126028643116998499698876008166     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
    0.14694781612217271816152819882544     -0.92442724325983274816755067866212     -0.61126028643116998499698876008166     -0.84517651914844584407751026997587     0.011253584964904040261270764893073
    0.14694781612217271816152819882544     -0.61126028643116998499698876008166     -0.92442724325983274816755067866212      0.84517651914844584407751026997587     0.011253584964904040261270764893073
    0.14694781612217271816152819882544     -0.61126028643116998499698876008166     -0.61126028643116998499698876008166      0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166     -0.61126028643116998499698876008166      0.14694781612217271816152819882544      0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.92442724325983274816755067866212      0.14694781612217271816152819882544     -0.61126028643116998499698876008166      0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166     -0.92442724325983274816755067866212      0.14694781612217271816152819882544      0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166      0.14694781612217271816152819882544     -0.61126028643116998499698876008166      0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.92442724325983274816755067866212     -0.61126028643116998499698876008166      0.14694781612217271816152819882544      0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166     -0.92442724325983274816755067866212     -0.61126028643116998499698876008166      0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166     -0.61126028643116998499698876008166     -0.92442724325983274816755067866212      0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.61126028643116998499698876008166      0.14694781612217271816152819882544     -0.92442724325983274816755067866212      0.84517651914844584407751026997587     0.011253584964904040261270764893073
   -0.92442724325983274816755067866212     -0.61126028643116998499698876008166     -0.61126028643116998499698876008166      0.84517651914844584407751026997587     0.011253584964904040261270764893073
    0.14694781612217271816152819882544     -0.92442724325983274816755067866212     -0.61126028643116998499698876008166      0.84517651914844584407751026997587     0.011253584964904040261270764893073
   0.006430785402641654388191405225416     -0.59177359755368597021357021213458     -0.82288359029526971396105098095626     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   0.006430785402641654388191405225416     -0.59177359755368597021357021213458     -0.59177359755368597021357021213458     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     -0.59177359755368597021357021213458     0.006430785402641654388191405225416     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.82288359029526971396105098095626     0.006430785402641654388191405225416     -0.59177359755368597021357021213458     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     -0.82288359029526971396105098095626     0.006430785402641654388191405225416     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     0.006430785402641654388191405225416     -0.59177359755368597021357021213458     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.82288359029526971396105098095626     -0.59177359755368597021357021213458     0.006430785402641654388191405225416     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     -0.82288359029526971396105098095626     -0.59177359755368597021357021213458     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     -0.59177359755368597021357021213458     -0.82288359029526971396105098095626     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     0.006430785402641654388191405225416     -0.82288359029526971396105098095626     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.82288359029526971396105098095626     -0.59177359755368597021357021213458     -0.59177359755368597021357021213458     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   0.006430785402641654388191405225416     -0.82288359029526971396105098095626     -0.59177359755368597021357021213458     -0.38500538449934103661725511062724      0.02070484045470926865507528743673
   0.006430785402641654388191405225416     -0.59177359755368597021357021213458     -0.82288359029526971396105098095626      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   0.006430785402641654388191405225416     -0.59177359755368597021357021213458     -0.59177359755368597021357021213458      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     -0.59177359755368597021357021213458     0.006430785402641654388191405225416      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.82288359029526971396105098095626     0.006430785402641654388191405225416     -0.59177359755368597021357021213458      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     -0.82288359029526971396105098095626     0.006430785402641654388191405225416      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     0.006430785402641654388191405225416     -0.59177359755368597021357021213458      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.82288359029526971396105098095626     -0.59177359755368597021357021213458     0.006430785402641654388191405225416      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     -0.82288359029526971396105098095626     -0.59177359755368597021357021213458      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     -0.59177359755368597021357021213458     -0.82288359029526971396105098095626      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.59177359755368597021357021213458     0.006430785402641654388191405225416     -0.82288359029526971396105098095626      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.82288359029526971396105098095626     -0.59177359755368597021357021213458     -0.59177359755368597021357021213458      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   0.006430785402641654388191405225416     -0.82288359029526971396105098095626     -0.59177359755368597021357021213458      0.38500538449934103661725511062724      0.02070484045470926865507528743673
   -0.54849212260896590840057379880176     -0.23696465044294697100036247943936     -0.97757857650514014959870124231952     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.54849212260896590840057379880176     -0.23696465044294697100036247943936     -0.23696465044294697100036247943936     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.23696465044294697100036247943936     -0.54849212260896590840057379880176     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.97757857650514014959870124231952     -0.54849212260896590840057379880176     -0.23696465044294697100036247943936     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.97757857650514014959870124231952     -0.54849212260896590840057379880176     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.54849212260896590840057379880176     -0.23696465044294697100036247943936     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.97757857650514014959870124231952     -0.23696465044294697100036247943936     -0.54849212260896590840057379880176     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.97757857650514014959870124231952     -0.23696465044294697100036247943936     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.23696465044294697100036247943936     -0.97757857650514014959870124231952     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.54849212260896590840057379880176     -0.97757857650514014959870124231952     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.97757857650514014959870124231952     -0.23696465044294697100036247943936     -0.23696465044294697100036247943936     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.54849212260896590840057379880176     -0.97757857650514014959870124231952     -0.23696465044294697100036247943936     -0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.54849212260896590840057379880176     -0.23696465044294697100036247943936     -0.97757857650514014959870124231952      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.54849212260896590840057379880176     -0.23696465044294697100036247943936     -0.23696465044294697100036247943936      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.23696465044294697100036247943936     -0.54849212260896590840057379880176      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.97757857650514014959870124231952     -0.54849212260896590840057379880176     -0.23696465044294697100036247943936      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.97757857650514014959870124231952     -0.54849212260896590840057379880176      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.54849212260896590840057379880176     -0.23696465044294697100036247943936      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.97757857650514014959870124231952     -0.23696465044294697100036247943936     -0.54849212260896590840057379880176      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.97757857650514014959870124231952     -0.23696465044294697100036247943936      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.23696465044294697100036247943936     -0.97757857650514014959870124231952      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.23696465044294697100036247943936     -0.54849212260896590840057379880176     -0.97757857650514014959870124231952      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.97757857650514014959870124231952     -0.23696465044294697100036247943936     -0.23696465044294697100036247943936      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.54849212260896590840057379880176     -0.97757857650514014959870124231952     -0.23696465044294697100036247943936      0.99665866655244828544234735761008    0.0012189945549400152356129983088146
   -0.73067550747500380467754295919033     -0.15789059642235357357315605680716     -0.95354329968028904817614492719535     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.73067550747500380467754295919033     -0.15789059642235357357315605680716     -0.15789059642235357357315605680716     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.15789059642235357357315605680716     -0.73067550747500380467754295919033     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.95354329968028904817614492719535     -0.73067550747500380467754295919033     -0.15789059642235357357315605680716     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.95354329968028904817614492719535     -0.73067550747500380467754295919033     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.73067550747500380467754295919033     -0.15789059642235357357315605680716     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.95354329968028904817614492719535     -0.15789059642235357357315605680716     -0.73067550747500380467754295919033     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.95354329968028904817614492719535     -0.15789059642235357357315605680716     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.15789059642235357357315605680716     -0.95354329968028904817614492719535     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.73067550747500380467754295919033     -0.95354329968028904817614492719535     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.95354329968028904817614492719535     -0.15789059642235357357315605680716     -0.15789059642235357357315605680716     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.73067550747500380467754295919033     -0.95354329968028904817614492719535     -0.15789059642235357357315605680716     -0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.73067550747500380467754295919033     -0.15789059642235357357315605680716     -0.95354329968028904817614492719535      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.73067550747500380467754295919033     -0.15789059642235357357315605680716     -0.15789059642235357357315605680716      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.15789059642235357357315605680716     -0.73067550747500380467754295919033      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.95354329968028904817614492719535     -0.73067550747500380467754295919033     -0.15789059642235357357315605680716      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.95354329968028904817614492719535     -0.73067550747500380467754295919033      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.73067550747500380467754295919033     -0.15789059642235357357315605680716      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.95354329968028904817614492719535     -0.15789059642235357357315605680716     -0.73067550747500380467754295919033      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.95354329968028904817614492719535     -0.15789059642235357357315605680716      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.15789059642235357357315605680716     -0.95354329968028904817614492719535      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.15789059642235357357315605680716     -0.73067550747500380467754295919033     -0.95354329968028904817614492719535      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.95354329968028904817614492719535     -0.15789059642235357357315605680716     -0.15789059642235357357315605680716      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
   -0.73067550747500380467754295919033     -0.95354329968028904817614492719535     -0.15789059642235357357315605680716      0.51672972851095364745226226996527    0.0064545030025435399249691918806298
     -0.850679751354005268413915628153     -0.08624127040290654012682008519888     -0.97683770784018165133244420144924     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
     -0.850679751354005268413915628153     -0.08624127040290654012682008519888     -0.08624127040290654012682008519888     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888     -0.08624127040290654012682008519888       -0.850679751354005268413915628153     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.97683770784018165133244420144924       -0.850679751354005268413915628153     -0.08624127040290654012682008519888     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888     -0.97683770784018165133244420144924       -0.850679751354005268413915628153     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888       -0.850679751354005268413915628153     -0.08624127040290654012682008519888     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.97683770784018165133244420144924     -0.08624127040290654012682008519888       -0.850679751354005268413915628153     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888     -0.97683770784018165133244420144924     -0.08624127040290654012682008519888     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888     -0.08624127040290654012682008519888     -0.97683770784018165133244420144924     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888       -0.850679751354005268413915628153     -0.97683770784018165133244420144924     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.97683770784018165133244420144924     -0.08624127040290654012682008519888     -0.08624127040290654012682008519888     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
     -0.850679751354005268413915628153     -0.97683770784018165133244420144924     -0.08624127040290654012682008519888     -0.82118690881041341073043607986497    0.0045884367726687272542578589073715
     -0.850679751354005268413915628153     -0.08624127040290654012682008519888     -0.97683770784018165133244420144924      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
     -0.850679751354005268413915628153     -0.08624127040290654012682008519888     -0.08624127040290654012682008519888      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888     -0.08624127040290654012682008519888       -0.850679751354005268413915628153      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.97683770784018165133244420144924       -0.850679751354005268413915628153     -0.08624127040290654012682008519888      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888     -0.97683770784018165133244420144924       -0.850679751354005268413915628153      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888       -0.850679751354005268413915628153     -0.08624127040290654012682008519888      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.97683770784018165133244420144924     -0.08624127040290654012682008519888       -0.850679751354005268413915628153      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888     -0.97683770784018165133244420144924     -0.08624127040290654012682008519888      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888     -0.08624127040290654012682008519888     -0.97683770784018165133244420144924      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.08624127040290654012682008519888       -0.850679751354005268413915628153     -0.97683770784018165133244420144924      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
   -0.97683770784018165133244420144924     -0.08624127040290654012682008519888     -0.08624127040290654012682008519888      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
     -0.850679751354005268413915628153     -0.97683770784018165133244420144924     -0.08624127040290654012682008519888      0.82118690881041341073043607986497    0.0045884367726687272542578589073715
    0.22890739207763296602252386626538     -0.71988374637643304474997159564984                                      -1                                       0    0.0051125073594453982634460639405322
   -0.71988374637643304474997159564984                                      -1      0.22890739207763296602252386626538                                       0    0.0051125073594453982634460639405322
   -0.71988374637643304474997159564984      0.22890739207763296602252386626538                                      -1                                       0    0.0051125073594453982634460639405322
                                    -1      0.22890739207763296602252386626538     -0.50902364570119992127255227061554                                       0    0.0051125073594453982634460639405322
                                    -1      0.22890739207763296602252386626538     -0.71988374637643304474997159564984                                       0    0.0051125073594453982634460639405322
   -0.50902364570119992127255227061554      0.22890739207763296602252386626538                                      -1                                       0    0.0051125073594453982634460639405322
                                    -1     -0.71988374637643304474997159564984     -0.50902364570119992127255227061554                                       0    0.0051125073594453982634460639405322
                                    -1     -0.50902364570119992127255227061554      0.22890739207763296602252386626538                                       0    0.0051125073594453982634460639405322
   -0.50902364570119992127255227061554     -0.71988374637643304474997159564984                                      -1                                       0    0.0051125073594453982634460639405322
    0.22890739207763296602252386626538     -0.71988374637643304474997159564984     -0.50902364570119992127255227061554                                       0    0.0051125073594453982634460639405322
   -0.50902364570119992127255227061554      0.22890739207763296602252386626538     -0.71988374637643304474997159564984                                       0    0.0051125073594453982634460639405322
                                    -1     -0.71988374637643304474997159564984      0.22890739207763296602252386626538                                       0    0.0051125073594453982634460639405322
   -0.50902364570119992127255227061554     -0.71988374637643304474997159564984      0.22890739207763296602252386626538                                       0    0.0051125073594453982634460639405322
    0.22890739207763296602252386626538     -0.50902364570119992127255227061554                                      -1                                       0    0.0051125073594453982634460639405322
                                    -1     -0.50902364570119992127255227061554     -0.71988374637643304474997159564984                                       0    0.0051125073594453982634460639405322
   -0.71988374637643304474997159564984     -0.50902364570119992127255227061554                                      -1                                       0    0.0051125073594453982634460639405322
    0.22890739207763296602252386626538     -0.50902364570119992127255227061554     -0.71988374637643304474997159564984                                       0    0.0051125073594453982634460639405322
   -0.71988374637643304474997159564984     -0.50902364570119992127255227061554      0.22890739207763296602252386626538                                       0    0.0051125073594453982634460639405322
   -0.71988374637643304474997159564984      0.22890739207763296602252386626538     -0.50902364570119992127255227061554                                       0    0.0051125073594453982634460639405322
   -0.50902364570119992127255227061554                                      -1      0.22890739207763296602252386626538                                       0    0.0051125073594453982634460639405322
    0.22890739207763296602252386626538                                      -1     -0.50902364570119992127255227061554                                       0    0.0051125073594453982634460639405322
    0.22890739207763296602252386626538                                      -1     -0.71988374637643304474997159564984                                       0    0.0051125073594453982634460639405322
   -0.71988374637643304474997159564984                                      -1     -0.50902364570119992127255227061554                                       0    0.0051125073594453982634460639405322
   -0.50902364570119992127255227061554                                      -1     -0.71988374637643304474997159564984                                       0    0.0051125073594453982634460639405322

# Rule degree: 12 (468 pts)
  -0.93796160175895300800995483821667    -0.93796160175895300800995483821667     0.81388480527685902402986451465002                                      0   0.0028443619098733996938393248055373
  -0.93796160175895300800995483821667     0.81388480527685902402986451465002    -0.93796160175895300800995483821667                                      0   0.0028443619098733996938393248055373
   0.81388480527685902402986451465002    -0.93796160175895300800995483821667    -0.93796160175895300800995483821667                                      0   0.0028443619098733996938393248055373
  -0.93796160175895300800995483821667    -0.93796160175895300800995483821667    -0.93796160175895300800995483821667                                      0   0.0028443619098733996938393248055373
  -0.73107149766959172272843192163632    -0.73107149766959172272843192163632     0.19321449300877516818529576490896                                      0   0.0031967787193303570393068537758092
  -0.73107149766959172272843192163632     0.19321449300877516818529576490896    -0.73107149766959172272843192163632                                      0   0.0031967787193303570393068537758092
   0.19321449300877516818529576490896    -0.73107149766959172272843192163632    -0.73107149766959172272843192163632                                      0   0.0031967787193303570393068537758092
  -0.73107149766959172272843192163632    -0.73107149766959172272843192163632    -0.73107149766959172272843192163632                                      0   0.0031967787193303570393068537758092
  -0.53873052352801995571869618520106    -0.53873052352801995571869618520106    -0.38380842941594013284391144439682                                      0   0.0093394306281731208767703487997276
  -0.53873052352801995571869618520106    -0.38380842941594013284391144439682    -0.53873052352801995571869618520106                                      0   0.0093394306281731208767703487997276
  -0.38380842941594013284391144439682    -0.53873052352801995571869618520106    -0.53873052352801995571869618520106                                      0   0.0093394306281731208767703487997276
  -0.53873052352801995571869618520106    -0.53873052352801995571869618520106    -0.53873052352801995571869618520106                                      0   0.0093394306281731208767703487997276
  -0.91724802858474502196958360509127    -0.91724802858474502196958360509127     0.75174408575423506590875081527382     -0.9548681746885990794135957066105   0.0010540893284552026206741397860683
  -0.91724802858474502196958360509127     0.75174408575423506590875081527382    -0.91724802858474502196958360509127     -0.9548681746885990794135957066105   0.0010540893284552026206741397860683
   0.75174408575423506590875081527382    -0.91724802858474502196958360509127    -0.91724802858474502196958360509127     -0.9548681746885990794135957066105   0.0010540893284552026206741397860683
  -0.91724802858474502196958360509127    -0.91724802858474502196958360509127    -0.91724802858474502196958360509127     -0.9548681746885990794135957066105   0.0010540893284552026206741397860683
  -0.91724802858474502196958360509127    -0.91724802858474502196958360509127     0.75174408575423506590875081527382      0.9548681746885990794135957066105   0.0010540893284552026206741397860683
  -0.91724802858474502196958360509127     0.75174408575423506590875081527382    -0.91724802858474502196958360509127      0.9548681746885990794135957066105   0.0010540893284552026206741397860683
   0.75174408575423506590875081527382    -0.91724802858474502196958360509127    -0.91724802858474502196958360509127      0.9548681746885990794135957066105   0.0010540893284552026206741397860683
  -0.91724802858474502196958360509127    -0.91724802858474502196958360509127    -0.91724802858474502196958360509127      0.9548681746885990794135957066105   0.0010540893284552026206741397860683
  -0.80665734071283175504968825249226    -0.80665734071283175504968825249226     0.41997202213849526514906475747679    -0.68047881157105230613263053790225   0.0095379185827285767332190676371725
  -0.80665734071283175504968825249226     0.41997202213849526514906475747679    -0.80665734071283175504968825249226    -0.68047881157105230613263053790225   0.0095379185827285767332190676371725
   0.41997202213849526514906475747679    -0.80665734071283175504968825249226    -0.80665734071283175504968825249226    -0.68047881157105230613263053790225   0.0095379185827285767332190676371725
  -0.80665734071283175504968825249226    -0.80665734071283175504968825249226    -0.80665734071283175504968825249226    -0.68047881157105230613263053790225   0.0095379185827285767332190676371725
  -0.80665734071283175504968825249226    -0.80665734071283175504968825249226     0.41997202213849526514906475747679     0.68047881157105230613263053790225   0.0095379185827285767332190676371725
  -0.80665734071283175504968825249226     0.41997202213849526514906475747679    -0.80665734071283175504968825249226     0.68047881157105230613263053790225   0.0095379185827285767332190676371725
   0.41997202213849526514906475747679    -0.80665734071283175504968825249226    -0.80665734071283175504968825249226     0.68047881157105230613263053790225   0.0095379185827285767332190676371725
  -0.80665734071283175504968825249226    -0.80665734071283175504968825249226    -0.80665734071283175504968825249226     0.68047881157105230613263053790225   0.0095379185827285767332190676371725
   -0.6900768993209583985039578622306     -0.6900768993209583985039578622306      0.0702306979628751955118735866918    -0.96856141122383518624372281387853   0.0057923004025077229266873345352125
   -0.6900768993209583985039578622306      0.0702306979628751955118735866918     -0.6900768993209583985039578622306    -0.96856141122383518624372281387853   0.0057923004025077229266873345352125
    0.0702306979628751955118735866918     -0.6900768993209583985039578622306     -0.6900768993209583985039578622306    -0.96856141122383518624372281387853   0.0057923004025077229266873345352125
   -0.6900768993209583985039578622306     -0.6900768993209583985039578622306     -0.6900768993209583985039578622306    -0.96856141122383518624372281387853   0.0057923004025077229266873345352125
   -0.6900768993209583985039578622306     -0.6900768993209583985039578622306      0.0702306979628751955118735866918     0.96856141122383518624372281387853   0.0057923004025077229266873345352125
   -0.6900768993209583985039578622306      0.0702306979628751955118735866918     -0.6900768993209583985039578622306     0.96856141122383518624372281387853   0.0057923004025077229266873345352125
    0.0702306979628751955118735866918     -0.6900768993209583985039578622306     -0.6900768993209583985039578622306     0.96856141122383518624372281387853   0.0057923004025077229266873345352125
   -0.6900768993209583985039578622306     -0.6900768993209583985039578622306     -0.6900768993209583985039578622306     0.96856141122383518624372281387853   0.0057923004025077229266873345352125
  -0.60236380889929121621952120596674    -0.60236380889929121621952120596674    -0.19290857330212635134143638209978    -0.56908788164632669761880865565695    0.023570629744911609538433144445548
  -0.60236380889929121621952120596674    -0.19290857330212635134143638209978    -0.60236380889929121621952120596674    -0.56908788164632669761880865565695    0.023570629744911609538433144445548
  -0.19290857330212635134143638209978    -0.60236380889929121621952120596674    -0.60236380889929121621952120596674    -0.56908788164632669761880865565695    0.023570629744911609538433144445548
  -0.60236380889929121621952120596674    -0.60236380889929121621952120596674    -0.60236380889929121621952120596674    -0.56908788164632669761880865565695    0.023570629744911609538433144445548
  -0.60236380889929121621952120596674    -0.60236380889929121621952120596674    -0.19290857330212635134143638209978     0.56908788164632669761880865565695    0.023570629744911609538433144445548
  -0.60236380889929121621952120596674    -0.19290857330212635134143638209978    -0.60236380889929121621952120596674     0.56908788164632669761880865565695    0.023570629744911609538433144445548
  -0.19290857330212635134143638209978    -0.60236380889929121621952120596674    -0.60236380889929121621952120596674     0.56908788164632669761880865565695    0.023570629744911609538433144445548
  -0.60236380889929121621952120596674    -0.60236380889929121621952120596674    -0.60236380889929121621952120596674     0.56908788164632669761880865565695    0.023570629744911609538433144445548
  -0.40803627330453703640830364318884    -0.40803627330453703640830364318884    -0.77589118008638889077508907043348    -0.92442822184512601618330071027696    0.012070012113016548427846724304919
  -0.40803627330453703640830364318884    -0.77589118008638889077508907043348    -0.40803627330453703640830364318884    -0.92442822184512601618330071027696    0.012070012113016548427846724304919
  -0.77589118008638889077508907043348    -0.40803627330453703640830364318884    -0.40803627330453703640830364318884    -0.92442822184512601618330071027696    0.012070012113016548427846724304919
  -0.40803627330453703640830364318884    -0.40803627330453703640830364318884    -0.40803627330453703640830364318884    -0.92442822184512601618330071027696    0.012070012113016548427846724304919
  -0.40803627330453703640830364318884    -0.40803627330453703640830364318884    -0.77589118008638889077508907043348     0.92442822184512601618330071027696    0.012070012113016548427846724304919
  -0.40803627330453703640830364318884    -0.77589118008638889077508907043348    -0.40803627330453703640830364318884     0.92442822184512601618330071027696    0.012070012113016548427846724304919
  -0.77589118008638889077508907043348    -0.40803627330453703640830364318884    -0.40803627330453703640830364318884     0.92442822184512601618330071027696    0.012070012113016548427846724304919
  -0.40803627330453703640830364318884    -0.40803627330453703640830364318884    -0.40803627330453703640830364318884     0.92442822184512601618330071027696    0.012070012113016548427846724304919
   -0.3473349448669684229122913919942     -0.3473349448669684229122913919942     -0.9579951653990947312631258240174    -0.60364896477437420144249275968176    0.011555927665145024427953768564922
   -0.3473349448669684229122913919942     -0.9579951653990947312631258240174     -0.3473349448669684229122913919942    -0.60364896477437420144249275968176    0.011555927665145024427953768564922
   -0.9579951653990947312631258240174     -0.3473349448669684229122913919942     -0.3473349448669684229122913919942    -0.60364896477437420144249275968176    0.011555927665145024427953768564922
   -0.3473349448669684229122913919942     -0.3473349448669684229122913919942     -0.3473349448669684229122913919942    -0.60364896477437420144249275968176    0.011555927665145024427953768564922
   -0.3473349448669684229122913919942     -0.3473349448669684229122913919942     -0.9579951653990947312631258240174     0.60364896477437420144249275968176    0.011555927665145024427953768564922
   -0.3473349448669684229122913919942     -0.9579951653990947312631258240174     -0.3473349448669684229122913919942     0.60364896477437420144249275968176    0.011555927665145024427953768564922
   -0.9579951653990947312631258240174     -0.3473349448669684229122913919942     -0.3473349448669684229122913919942     0.60364896477437420144249275968176    0.011555927665145024427953768564922
   -0.3473349448669684229122913919942     -0.3473349448669684229122913919942     -0.3473349448669684229122913919942     0.60364896477437420144249275968176    0.011555927665145024427953768564922
  -0.95881126082553650446700411051725   -0.041188739174463495532995889482752   -0.041188739174463495532995889482752    -0.81158422585903390591028182179222   0.0028992552298669400036097470242283
 -0.041188739174463495532995889482752    -0.95881126082553650446700411051725   -0.041188739174463495532995889482752    -0.81158422585903390591028182179222   0.0028992552298669400036097470242283
  -0.95881126082553650446700411051725    -0.95881126082553650446700411051725   -0.041188739174463495532995889482752    -0.81158422585903390591028182179222   0.0028992552298669400036097470242283
  -0.95881126082553650446700411051725   -0.041188739174463495532995889482752    -0.95881126082553650446700411051725    -0.81158422585903390591028182179222   0.0028992552298669400036097470242283
 -0.041188739174463495532995889482752    -0.95881126082553650446700411051725    -0.95881126082553650446700411051725    -0.81158422585903390591028182179222   0.0028992552298669400036097470242283
 -0.041188739174463495532995889482752   -0.041188739174463495532995889482752    -0.95881126082553650446700411051725    -0.81158422585903390591028182179222   0.0028992552298669400036097470242283
  -0.95881126082553650446700411051725   -0.041188739174463495532995889482752   -0.041188739174463495532995889482752     0.81158422585903390591028182179222   0.0028992552298669400036097470242283
 -0.041188739174463495532995889482752    -0.95881126082553650446700411051725   -0.041188739174463495532995889482752     0.81158422585903390591028182179222   0.0028992552298669400036097470242283
  -0.95881126082553650446700411051725    -0.95881126082553650446700411051725   -0.041188739174463495532995889482752     0.81158422585903390591028182179222   0.0028992552298669400036097470242283
  -0.95881126082553650446700411051725   -0.041188739174463495532995889482752    -0.95881126082553650446700411051725     0.81158422585903390591028182179222   0.0028992552298669400036097470242283
 -0.041188739174463495532995889482752    -0.95881126082553650446700411051725    -0.95881126082553650446700411051725     0.81158422585903390591028182179222   0.0028992552298669400036097470242283
 -0.041188739174463495532995889482752   -0.041188739174463495532995889482752    -0.95881126082553650446700411051725     0.81158422585903390591028182179222   0.0028992552298669400036097470242283
  -0.93684833115789961731115101450379   -0.063151668842100382688848985496212   -0.063151668842100382688848985496212    -0.20816086134256395037494359432251   0.0039640248261129707490729688541199
 -0.063151668842100382688848985496212    -0.93684833115789961731115101450379   -0.063151668842100382688848985496212    -0.20816086134256395037494359432251   0.0039640248261129707490729688541199
  -0.93684833115789961731115101450379    -0.93684833115789961731115101450379   -0.063151668842100382688848985496212    -0.20816086134256395037494359432251   0.0039640248261129707490729688541199
  -0.93684833115789961731115101450379   -0.063151668842100382688848985496212    -0.93684833115789961731115101450379    -0.20816086134256395037494359432251   0.0039640248261129707490729688541199
 -0.063151668842100382688848985496212    -0.93684833115789961731115101450379    -0.93684833115789961731115101450379    -0.20816086134256395037494359432251   0.0039640248261129707490729688541199
 -0.063151668842100382688848985496212   -0.063151668842100382688848985496212    -0.93684833115789961731115101450379    -0.20816086134256395037494359432251   0.0039640248261129707490729688541199
  -0.93684833115789961731115101450379   -0.063151668842100382688848985496212   -0.063151668842100382688848985496212     0.20816086134256395037494359432251   0.0039640248261129707490729688541199
 -0.063151668842100382688848985496212    -0.93684833115789961731115101450379   -0.063151668842100382688848985496212     0.20816086134256395037494359432251   0.0039640248261129707490729688541199
  -0.93684833115789961731115101450379    -0.93684833115789961731115101450379   -0.063151668842100382688848985496212     0.20816086134256395037494359432251   0.0039640248261129707490729688541199
  -0.93684833115789961731115101450379   -0.063151668842100382688848985496212    -0.93684833115789961731115101450379     0.20816086134256395037494359432251   0.0039640248261129707490729688541199
 -0.063151668842100382688848985496212    -0.93684833115789961731115101450379    -0.93684833115789961731115101450379     0.20816086134256395037494359432251   0.0039640248261129707490729688541199
 -0.063151668842100382688848985496212   -0.063151668842100382688848985496212    -0.93684833115789961731115101450379     0.20816086134256395037494359432251   0.0039640248261129707490729688541199
  -0.79017611106535270798594137485184    -0.20982388893464729201405862514816    -0.20982388893464729201405862514816     -0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.20982388893464729201405862514816    -0.79017611106535270798594137485184    -0.20982388893464729201405862514816     -0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.79017611106535270798594137485184    -0.79017611106535270798594137485184    -0.20982388893464729201405862514816     -0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.79017611106535270798594137485184    -0.20982388893464729201405862514816    -0.79017611106535270798594137485184     -0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.20982388893464729201405862514816    -0.79017611106535270798594137485184    -0.79017611106535270798594137485184     -0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.20982388893464729201405862514816    -0.20982388893464729201405862514816    -0.79017611106535270798594137485184     -0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.79017611106535270798594137485184    -0.20982388893464729201405862514816    -0.20982388893464729201405862514816      0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.20982388893464729201405862514816    -0.79017611106535270798594137485184    -0.20982388893464729201405862514816      0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.79017611106535270798594137485184    -0.79017611106535270798594137485184    -0.20982388893464729201405862514816      0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.79017611106535270798594137485184    -0.20982388893464729201405862514816    -0.79017611106535270798594137485184      0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.20982388893464729201405862514816    -0.79017611106535270798594137485184    -0.79017611106535270798594137485184      0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.20982388893464729201405862514816    -0.20982388893464729201405862514816    -0.79017611106535270798594137485184      0.7722716951491292087547093094279    0.015934337271145697001073902201187
  -0.62236602226541788270096759466523    -0.27861476673337019436005735726658    -0.82040444426784172857891769080161                                      0    0.014014025669974909768171702738491
  -0.62236602226541788270096759466523    -0.27861476673337019436005735726658    -0.27861476673337019436005735726658                                      0    0.014014025669974909768171702738491
  -0.27861476673337019436005735726658    -0.27861476673337019436005735726658    -0.62236602226541788270096759466523                                      0    0.014014025669974909768171702738491
  -0.82040444426784172857891769080161    -0.62236602226541788270096759466523    -0.27861476673337019436005735726658                                      0    0.014014025669974909768171702738491
  -0.27861476673337019436005735726658    -0.82040444426784172857891769080161    -0.62236602226541788270096759466523                                      0    0.014014025669974909768171702738491
  -0.27861476673337019436005735726658    -0.62236602226541788270096759466523    -0.27861476673337019436005735726658                                      0    0.014014025669974909768171702738491
  -0.82040444426784172857891769080161    -0.27861476673337019436005735726658    -0.62236602226541788270096759466523                                      0    0.014014025669974909768171702738491
  -0.27861476673337019436005735726658    -0.82040444426784172857891769080161    -0.27861476673337019436005735726658                                      0    0.014014025669974909768171702738491
  -0.27861476673337019436005735726658    -0.27861476673337019436005735726658    -0.82040444426784172857891769080161                                      0    0.014014025669974909768171702738491
  -0.27861476673337019436005735726658    -0.62236602226541788270096759466523    -0.82040444426784172857891769080161                                      0    0.014014025669974909768171702738491
  -0.82040444426784172857891769080161    -0.27861476673337019436005735726658    -0.27861476673337019436005735726658                                      0    0.014014025669974909768171702738491
  -0.62236602226541788270096759466523    -0.82040444426784172857891769080161    -0.27861476673337019436005735726658                                      0    0.014014025669974909768171702738491
   0.85717172624653473579030707366696    -0.99294475800879987209414132563321    -0.87128221022893499160202442240054    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
   0.85717172624653473579030707366696    -0.99294475800879987209414132563321    -0.99294475800879987209414132563321    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321    -0.99294475800879987209414132563321     0.85717172624653473579030707366696    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.87128221022893499160202442240054     0.85717172624653473579030707366696    -0.99294475800879987209414132563321    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321    -0.87128221022893499160202442240054     0.85717172624653473579030707366696    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321     0.85717172624653473579030707366696    -0.99294475800879987209414132563321    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.87128221022893499160202442240054    -0.99294475800879987209414132563321     0.85717172624653473579030707366696    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321    -0.87128221022893499160202442240054    -0.99294475800879987209414132563321    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321    -0.99294475800879987209414132563321    -0.87128221022893499160202442240054    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321     0.85717172624653473579030707366696    -0.87128221022893499160202442240054    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.87128221022893499160202442240054    -0.99294475800879987209414132563321    -0.99294475800879987209414132563321    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
   0.85717172624653473579030707366696    -0.87128221022893499160202442240054    -0.99294475800879987209414132563321    -0.69024578601693262766695358933826  0.00036612325506264895947853348696662
   0.85717172624653473579030707366696    -0.99294475800879987209414132563321    -0.87128221022893499160202442240054     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
   0.85717172624653473579030707366696    -0.99294475800879987209414132563321    -0.99294475800879987209414132563321     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321    -0.99294475800879987209414132563321     0.85717172624653473579030707366696     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.87128221022893499160202442240054     0.85717172624653473579030707366696    -0.99294475800879987209414132563321     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321    -0.87128221022893499160202442240054     0.85717172624653473579030707366696     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321     0.85717172624653473579030707366696    -0.99294475800879987209414132563321     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.87128221022893499160202442240054    -0.99294475800879987209414132563321     0.85717172624653473579030707366696     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321    -0.87128221022893499160202442240054    -0.99294475800879987209414132563321     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321    -0.99294475800879987209414132563321    -0.87128221022893499160202442240054     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.99294475800879987209414132563321     0.85717172624653473579030707366696    -0.87128221022893499160202442240054     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
  -0.87128221022893499160202442240054    -0.99294475800879987209414132563321    -0.99294475800879987209414132563321     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
   0.85717172624653473579030707366696    -0.87128221022893499160202442240054    -0.99294475800879987209414132563321     0.69024578601693262766695358933826  0.00036612325506264895947853348696662
   0.46051751566183174091614448085407    -0.96398664475454830667250618877253    -0.53254422615273512757113210330902    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
   0.46051751566183174091614448085407    -0.96398664475454830667250618877253    -0.96398664475454830667250618877253    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253    -0.96398664475454830667250618877253     0.46051751566183174091614448085407    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.53254422615273512757113210330902     0.46051751566183174091614448085407    -0.96398664475454830667250618877253    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253    -0.53254422615273512757113210330902     0.46051751566183174091614448085407    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253     0.46051751566183174091614448085407    -0.96398664475454830667250618877253    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.53254422615273512757113210330902    -0.96398664475454830667250618877253     0.46051751566183174091614448085407    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253    -0.53254422615273512757113210330902    -0.96398664475454830667250618877253    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253    -0.96398664475454830667250618877253    -0.53254422615273512757113210330902    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253     0.46051751566183174091614448085407    -0.53254422615273512757113210330902    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.53254422615273512757113210330902    -0.96398664475454830667250618877253    -0.96398664475454830667250618877253    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
   0.46051751566183174091614448085407    -0.53254422615273512757113210330902    -0.96398664475454830667250618877253    -0.87069001651929263923244528078585   0.0012069267384105951297936815169112
   0.46051751566183174091614448085407    -0.96398664475454830667250618877253    -0.53254422615273512757113210330902     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
   0.46051751566183174091614448085407    -0.96398664475454830667250618877253    -0.96398664475454830667250618877253     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253    -0.96398664475454830667250618877253     0.46051751566183174091614448085407     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.53254422615273512757113210330902     0.46051751566183174091614448085407    -0.96398664475454830667250618877253     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253    -0.53254422615273512757113210330902     0.46051751566183174091614448085407     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253     0.46051751566183174091614448085407    -0.96398664475454830667250618877253     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.53254422615273512757113210330902    -0.96398664475454830667250618877253     0.46051751566183174091614448085407     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253    -0.53254422615273512757113210330902    -0.96398664475454830667250618877253     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253    -0.96398664475454830667250618877253    -0.53254422615273512757113210330902     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.96398664475454830667250618877253     0.46051751566183174091614448085407    -0.53254422615273512757113210330902     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
  -0.53254422615273512757113210330902    -0.96398664475454830667250618877253    -0.96398664475454830667250618877253     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
   0.46051751566183174091614448085407    -0.53254422615273512757113210330902    -0.96398664475454830667250618877253     0.87069001651929263923244528078585   0.0012069267384105951297936815169112
   0.61326826232040538073082765020457    -0.94144161718381621621936904033771    -0.73038502795277294829208956952914    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
   0.61326826232040538073082765020457    -0.94144161718381621621936904033771    -0.94144161718381621621936904033771    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771    -0.94144161718381621621936904033771     0.61326826232040538073082765020457    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.73038502795277294829208956952914     0.61326826232040538073082765020457    -0.94144161718381621621936904033771    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771    -0.73038502795277294829208956952914     0.61326826232040538073082765020457    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771     0.61326826232040538073082765020457    -0.94144161718381621621936904033771    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.73038502795277294829208956952914    -0.94144161718381621621936904033771     0.61326826232040538073082765020457    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771    -0.73038502795277294829208956952914    -0.94144161718381621621936904033771    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771    -0.94144161718381621621936904033771    -0.73038502795277294829208956952914    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771     0.61326826232040538073082765020457    -0.73038502795277294829208956952914    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.73038502795277294829208956952914    -0.94144161718381621621936904033771    -0.94144161718381621621936904033771    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
   0.61326826232040538073082765020457    -0.73038502795277294829208956952914    -0.94144161718381621621936904033771    -0.44336545647525353092565689903989    0.003864867790813903518106608032113
   0.61326826232040538073082765020457    -0.94144161718381621621936904033771    -0.73038502795277294829208956952914     0.44336545647525353092565689903989    0.003864867790813903518106608032113
   0.61326826232040538073082765020457    -0.94144161718381621621936904033771    -0.94144161718381621621936904033771     0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771    -0.94144161718381621621936904033771     0.61326826232040538073082765020457     0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.73038502795277294829208956952914     0.61326826232040538073082765020457    -0.94144161718381621621936904033771     0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771    -0.73038502795277294829208956952914     0.61326826232040538073082765020457     0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771     0.61326826232040538073082765020457    -0.94144161718381621621936904033771     0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.73038502795277294829208956952914    -0.94144161718381621621936904033771     0.61326826232040538073082765020457     0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771    -0.73038502795277294829208956952914    -0.94144161718381621621936904033771     0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771    -0.94144161718381621621936904033771    -0.73038502795277294829208956952914     0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.94144161718381621621936904033771     0.61326826232040538073082765020457    -0.73038502795277294829208956952914     0.44336545647525353092565689903989    0.003864867790813903518106608032113
  -0.73038502795277294829208956952914    -0.94144161718381621621936904033771    -0.94144161718381621621936904033771     0.44336545647525353092565689903989    0.003864867790813903518106608032113
   0.61326826232040538073082765020457    -0.73038502795277294829208956952914    -0.94144161718381621621936904033771     0.44336545647525353092565689903989    0.003864867790813903518106608032113
   0.22373141221100218411526599990295    -0.88592190901664243085840112135273     -0.4518875941777173223984637571975    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
   0.22373141221100218411526599990295    -0.88592190901664243085840112135273    -0.88592190901664243085840112135273    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273    -0.88592190901664243085840112135273     0.22373141221100218411526599990295    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
   -0.4518875941777173223984637571975     0.22373141221100218411526599990295    -0.88592190901664243085840112135273    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273     -0.4518875941777173223984637571975     0.22373141221100218411526599990295    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273     0.22373141221100218411526599990295    -0.88592190901664243085840112135273    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
   -0.4518875941777173223984637571975    -0.88592190901664243085840112135273     0.22373141221100218411526599990295    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273     -0.4518875941777173223984637571975    -0.88592190901664243085840112135273    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273    -0.88592190901664243085840112135273     -0.4518875941777173223984637571975    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273     0.22373141221100218411526599990295     -0.4518875941777173223984637571975    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
   -0.4518875941777173223984637571975    -0.88592190901664243085840112135273    -0.88592190901664243085840112135273    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
   0.22373141221100218411526599990295     -0.4518875941777173223984637571975    -0.88592190901664243085840112135273    -0.98113107637259905606434927250719   0.0024717617374053001471167978370486
   0.22373141221100218411526599990295    -0.88592190901664243085840112135273     -0.4518875941777173223984637571975     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
   0.22373141221100218411526599990295    -0.88592190901664243085840112135273    -0.88592190901664243085840112135273     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273    -0.88592190901664243085840112135273     0.22373141221100218411526599990295     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
   -0.4518875941777173223984637571975     0.22373141221100218411526599990295    -0.88592190901664243085840112135273     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273     -0.4518875941777173223984637571975     0.22373141221100218411526599990295     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273     0.22373141221100218411526599990295    -0.88592190901664243085840112135273     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
   -0.4518875941777173223984637571975    -0.88592190901664243085840112135273     0.22373141221100218411526599990295     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273     -0.4518875941777173223984637571975    -0.88592190901664243085840112135273     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273    -0.88592190901664243085840112135273     -0.4518875941777173223984637571975     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
  -0.88592190901664243085840112135273     0.22373141221100218411526599990295     -0.4518875941777173223984637571975     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
   -0.4518875941777173223984637571975    -0.88592190901664243085840112135273    -0.88592190901664243085840112135273     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
   0.22373141221100218411526599990295     -0.4518875941777173223984637571975    -0.88592190901664243085840112135273     0.98113107637259905606434927250719   0.0024717617374053001471167978370486
    0.1927142811766586703826385812437    -0.82888083897754827170796544102003    -0.53495260322156212696670769920364    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
    0.1927142811766586703826385812437    -0.82888083897754827170796544102003    -0.82888083897754827170796544102003    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003    -0.82888083897754827170796544102003      0.1927142811766586703826385812437    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.53495260322156212696670769920364      0.1927142811766586703826385812437    -0.82888083897754827170796544102003    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003    -0.53495260322156212696670769920364      0.1927142811766586703826385812437    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003      0.1927142811766586703826385812437    -0.82888083897754827170796544102003    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.53495260322156212696670769920364    -0.82888083897754827170796544102003      0.1927142811766586703826385812437    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003    -0.53495260322156212696670769920364    -0.82888083897754827170796544102003    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003    -0.82888083897754827170796544102003    -0.53495260322156212696670769920364    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003      0.1927142811766586703826385812437    -0.53495260322156212696670769920364    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.53495260322156212696670769920364    -0.82888083897754827170796544102003    -0.82888083897754827170796544102003    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
    0.1927142811766586703826385812437    -0.53495260322156212696670769920364    -0.82888083897754827170796544102003    -0.26241544882801021370742756081202    0.011582501981247526546864191116963
    0.1927142811766586703826385812437    -0.82888083897754827170796544102003    -0.53495260322156212696670769920364     0.26241544882801021370742756081202    0.011582501981247526546864191116963
    0.1927142811766586703826385812437    -0.82888083897754827170796544102003    -0.82888083897754827170796544102003     0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003    -0.82888083897754827170796544102003      0.1927142811766586703826385812437     0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.53495260322156212696670769920364      0.1927142811766586703826385812437    -0.82888083897754827170796544102003     0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003    -0.53495260322156212696670769920364      0.1927142811766586703826385812437     0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003      0.1927142811766586703826385812437    -0.82888083897754827170796544102003     0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.53495260322156212696670769920364    -0.82888083897754827170796544102003      0.1927142811766586703826385812437     0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003    -0.53495260322156212696670769920364    -0.82888083897754827170796544102003     0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003    -0.82888083897754827170796544102003    -0.53495260322156212696670769920364     0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.82888083897754827170796544102003      0.1927142811766586703826385812437    -0.53495260322156212696670769920364     0.26241544882801021370742756081202    0.011582501981247526546864191116963
  -0.53495260322156212696670769920364    -0.82888083897754827170796544102003    -0.82888083897754827170796544102003     0.26241544882801021370742756081202    0.011582501981247526546864191116963
    0.1927142811766586703826385812437    -0.53495260322156212696670769920364    -0.82888083897754827170796544102003     0.26241544882801021370742756081202    0.011582501981247526546864191116963
   0.53434111818885171629654269972579    -0.77687145823173552662644880882296    -0.98059820172538066304364508207987    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
   0.53434111818885171629654269972579    -0.77687145823173552662644880882296    -0.77687145823173552662644880882296    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296    -0.77687145823173552662644880882296     0.53434111818885171629654269972579    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.98059820172538066304364508207987     0.53434111818885171629654269972579    -0.77687145823173552662644880882296    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296    -0.98059820172538066304364508207987     0.53434111818885171629654269972579    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296     0.53434111818885171629654269972579    -0.77687145823173552662644880882296    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.98059820172538066304364508207987    -0.77687145823173552662644880882296     0.53434111818885171629654269972579    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296    -0.98059820172538066304364508207987    -0.77687145823173552662644880882296    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296    -0.77687145823173552662644880882296    -0.98059820172538066304364508207987    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296     0.53434111818885171629654269972579    -0.98059820172538066304364508207987    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.98059820172538066304364508207987    -0.77687145823173552662644880882296    -0.77687145823173552662644880882296    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
   0.53434111818885171629654269972579    -0.98059820172538066304364508207987    -0.77687145823173552662644880882296    -0.88548385423906528922010104542843   0.0019527754254219672858477624785138
   0.53434111818885171629654269972579    -0.77687145823173552662644880882296    -0.98059820172538066304364508207987     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
   0.53434111818885171629654269972579    -0.77687145823173552662644880882296    -0.77687145823173552662644880882296     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296    -0.77687145823173552662644880882296     0.53434111818885171629654269972579     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.98059820172538066304364508207987     0.53434111818885171629654269972579    -0.77687145823173552662644880882296     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296    -0.98059820172538066304364508207987     0.53434111818885171629654269972579     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296     0.53434111818885171629654269972579    -0.77687145823173552662644880882296     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.98059820172538066304364508207987    -0.77687145823173552662644880882296     0.53434111818885171629654269972579     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296    -0.98059820172538066304364508207987    -0.77687145823173552662644880882296     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296    -0.77687145823173552662644880882296    -0.98059820172538066304364508207987     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.77687145823173552662644880882296     0.53434111818885171629654269972579    -0.98059820172538066304364508207987     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
  -0.98059820172538066304364508207987    -0.77687145823173552662644880882296    -0.77687145823173552662644880882296     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
   0.53434111818885171629654269972579    -0.98059820172538066304364508207987    -0.77687145823173552662644880882296     0.88548385423906528922010104542843   0.0019527754254219672858477624785138
   0.10812519174613026445685102802969    -0.59286165598743685216881838724568    -0.92240187977125656011921425353833    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
   0.10812519174613026445685102802969    -0.59286165598743685216881838724568    -0.59286165598743685216881838724568    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568    -0.59286165598743685216881838724568     0.10812519174613026445685102802969    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.92240187977125656011921425353833     0.10812519174613026445685102802969    -0.59286165598743685216881838724568    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568    -0.92240187977125656011921425353833     0.10812519174613026445685102802969    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568     0.10812519174613026445685102802969    -0.59286165598743685216881838724568    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.92240187977125656011921425353833    -0.59286165598743685216881838724568     0.10812519174613026445685102802969    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568    -0.92240187977125656011921425353833    -0.59286165598743685216881838724568    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568    -0.59286165598743685216881838724568    -0.92240187977125656011921425353833    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568     0.10812519174613026445685102802969    -0.92240187977125656011921425353833    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.92240187977125656011921425353833    -0.59286165598743685216881838724568    -0.59286165598743685216881838724568    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
   0.10812519174613026445685102802969    -0.92240187977125656011921425353833    -0.59286165598743685216881838724568    -0.79971236092746919802440664069881   0.0090802359615554661451411708471063
   0.10812519174613026445685102802969    -0.59286165598743685216881838724568    -0.92240187977125656011921425353833     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
   0.10812519174613026445685102802969    -0.59286165598743685216881838724568    -0.59286165598743685216881838724568     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568    -0.59286165598743685216881838724568     0.10812519174613026445685102802969     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.92240187977125656011921425353833     0.10812519174613026445685102802969    -0.59286165598743685216881838724568     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568    -0.92240187977125656011921425353833     0.10812519174613026445685102802969     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568     0.10812519174613026445685102802969    -0.59286165598743685216881838724568     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.92240187977125656011921425353833    -0.59286165598743685216881838724568     0.10812519174613026445685102802969     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568    -0.92240187977125656011921425353833    -0.59286165598743685216881838724568     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568    -0.59286165598743685216881838724568    -0.92240187977125656011921425353833     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.59286165598743685216881838724568     0.10812519174613026445685102802969    -0.92240187977125656011921425353833     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.92240187977125656011921425353833    -0.59286165598743685216881838724568    -0.59286165598743685216881838724568     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
   0.10812519174613026445685102802969    -0.92240187977125656011921425353833    -0.59286165598743685216881838724568     0.79971236092746919802440664069881   0.0090802359615554661451411708471063
  -0.08832022186649798316038367896046    -0.52899399858569194854663031810704    -0.85369178096211811974635568482546     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.08832022186649798316038367896046    -0.52899399858569194854663031810704    -0.52899399858569194854663031810704     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.52899399858569194854663031810704    -0.08832022186649798316038367896046     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.85369178096211811974635568482546    -0.08832022186649798316038367896046    -0.52899399858569194854663031810704     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.85369178096211811974635568482546    -0.08832022186649798316038367896046     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.08832022186649798316038367896046    -0.52899399858569194854663031810704     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.85369178096211811974635568482546    -0.52899399858569194854663031810704    -0.08832022186649798316038367896046     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.85369178096211811974635568482546    -0.52899399858569194854663031810704     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.52899399858569194854663031810704    -0.85369178096211811974635568482546     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.08832022186649798316038367896046    -0.85369178096211811974635568482546     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.85369178096211811974635568482546    -0.52899399858569194854663031810704    -0.52899399858569194854663031810704     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.08832022186649798316038367896046    -0.85369178096211811974635568482546    -0.52899399858569194854663031810704     -0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.08832022186649798316038367896046    -0.52899399858569194854663031810704    -0.85369178096211811974635568482546      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.08832022186649798316038367896046    -0.52899399858569194854663031810704    -0.52899399858569194854663031810704      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.52899399858569194854663031810704    -0.08832022186649798316038367896046      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.85369178096211811974635568482546    -0.08832022186649798316038367896046    -0.52899399858569194854663031810704      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.85369178096211811974635568482546    -0.08832022186649798316038367896046      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.08832022186649798316038367896046    -0.52899399858569194854663031810704      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.85369178096211811974635568482546    -0.52899399858569194854663031810704    -0.08832022186649798316038367896046      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.85369178096211811974635568482546    -0.52899399858569194854663031810704      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.52899399858569194854663031810704    -0.85369178096211811974635568482546      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.52899399858569194854663031810704    -0.08832022186649798316038367896046    -0.85369178096211811974635568482546      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.85369178096211811974635568482546    -0.52899399858569194854663031810704    -0.52899399858569194854663031810704      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.08832022186649798316038367896046    -0.85369178096211811974635568482546    -0.52899399858569194854663031810704      0.3613104344217631500449658284453    0.011351876226493452594211305154189
  -0.66470222596931582641855631909745    -0.17963197203452009377809488700492    -0.97603382996164398602525390689271    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.66470222596931582641855631909745    -0.17963197203452009377809488700492    -0.17963197203452009377809488700492    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.17963197203452009377809488700492    -0.66470222596931582641855631909745    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.97603382996164398602525390689271    -0.66470222596931582641855631909745    -0.17963197203452009377809488700492    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.97603382996164398602525390689271    -0.66470222596931582641855631909745    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.66470222596931582641855631909745    -0.17963197203452009377809488700492    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.97603382996164398602525390689271    -0.17963197203452009377809488700492    -0.66470222596931582641855631909745    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.97603382996164398602525390689271    -0.17963197203452009377809488700492    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.17963197203452009377809488700492    -0.97603382996164398602525390689271    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.66470222596931582641855631909745    -0.97603382996164398602525390689271    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.97603382996164398602525390689271    -0.17963197203452009377809488700492    -0.17963197203452009377809488700492    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.66470222596931582641855631909745    -0.97603382996164398602525390689271    -0.17963197203452009377809488700492    -0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.66470222596931582641855631909745    -0.17963197203452009377809488700492    -0.97603382996164398602525390689271     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.66470222596931582641855631909745    -0.17963197203452009377809488700492    -0.17963197203452009377809488700492     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.17963197203452009377809488700492    -0.66470222596931582641855631909745     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.97603382996164398602525390689271    -0.66470222596931582641855631909745    -0.17963197203452009377809488700492     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.97603382996164398602525390689271    -0.66470222596931582641855631909745     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.66470222596931582641855631909745    -0.17963197203452009377809488700492     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.97603382996164398602525390689271    -0.17963197203452009377809488700492    -0.66470222596931582641855631909745     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.97603382996164398602525390689271    -0.17963197203452009377809488700492     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.17963197203452009377809488700492    -0.97603382996164398602525390689271     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.17963197203452009377809488700492    -0.66470222596931582641855631909745    -0.97603382996164398602525390689271     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.97603382996164398602525390689271    -0.17963197203452009377809488700492    -0.17963197203452009377809488700492     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.66470222596931582641855631909745    -0.97603382996164398602525390689271    -0.17963197203452009377809488700492     0.95675862952750621496647264874885   0.0028038311946866399706819665601957
  -0.73376969851274808245687210174689    -0.15857236609856762957713308461224    -0.94908556929011665838886172902863    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.73376969851274808245687210174689    -0.15857236609856762957713308461224    -0.15857236609856762957713308461224    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.15857236609856762957713308461224    -0.73376969851274808245687210174689    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.94908556929011665838886172902863    -0.73376969851274808245687210174689    -0.15857236609856762957713308461224    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.94908556929011665838886172902863    -0.73376969851274808245687210174689    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.73376969851274808245687210174689    -0.15857236609856762957713308461224    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.94908556929011665838886172902863    -0.15857236609856762957713308461224    -0.73376969851274808245687210174689    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.94908556929011665838886172902863    -0.15857236609856762957713308461224    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.15857236609856762957713308461224    -0.94908556929011665838886172902863    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.73376969851274808245687210174689    -0.94908556929011665838886172902863    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.94908556929011665838886172902863    -0.15857236609856762957713308461224    -0.15857236609856762957713308461224    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.73376969851274808245687210174689    -0.94908556929011665838886172902863    -0.15857236609856762957713308461224    -0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.73376969851274808245687210174689    -0.15857236609856762957713308461224    -0.94908556929011665838886172902863     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.73376969851274808245687210174689    -0.15857236609856762957713308461224    -0.15857236609856762957713308461224     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.15857236609856762957713308461224    -0.73376969851274808245687210174689     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.94908556929011665838886172902863    -0.73376969851274808245687210174689    -0.15857236609856762957713308461224     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.94908556929011665838886172902863    -0.73376969851274808245687210174689     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.73376969851274808245687210174689    -0.15857236609856762957713308461224     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.94908556929011665838886172902863    -0.15857236609856762957713308461224    -0.73376969851274808245687210174689     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.94908556929011665838886172902863    -0.15857236609856762957713308461224     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.15857236609856762957713308461224    -0.94908556929011665838886172902863     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.15857236609856762957713308461224    -0.73376969851274808245687210174689    -0.94908556929011665838886172902863     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.94908556929011665838886172902863    -0.15857236609856762957713308461224    -0.15857236609856762957713308461224     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  -0.73376969851274808245687210174689    -0.94908556929011665838886172902863    -0.15857236609856762957713308461224     0.30404716554868431052557570887387   0.0072208519768328336232046477084375
  0.029600972316927162541581887774122     -0.5149314698237346703905585963249    -0.99999962222274500333915344309822                                      0   0.0025786358321101153566743952189553
   -0.5149314698237346703905585963249    -0.99999962222274500333915344309822    0.029600972316927162541581887774122                                      0   0.0025786358321101153566743952189553
   -0.5149314698237346703905585963249    0.029600972316927162541581887774122    -0.99999962222274500333915344309822                                      0   0.0025786358321101153566743952189553
  -0.99999962222274500333915344309822    0.029600972316927162541581887774122      -0.514669880270447488811869848351                                      0   0.0025786358321101153566743952189553
  -0.99999962222274500333915344309822    0.029600972316927162541581887774122     -0.5149314698237346703905585963249                                      0   0.0025786358321101153566743952189553
    -0.514669880270447488811869848351    0.029600972316927162541581887774122    -0.99999962222274500333915344309822                                      0   0.0025786358321101153566743952189553
  -0.99999962222274500333915344309822     -0.5149314698237346703905585963249      -0.514669880270447488811869848351                                      0   0.0025786358321101153566743952189553
  -0.99999962222274500333915344309822      -0.514669880270447488811869848351    0.029600972316927162541581887774122                                      0   0.0025786358321101153566743952189553
    -0.514669880270447488811869848351     -0.5149314698237346703905585963249    -0.99999962222274500333915344309822                                      0   0.0025786358321101153566743952189553
  0.029600972316927162541581887774122     -0.5149314698237346703905585963249      -0.514669880270447488811869848351                                      0   0.0025786358321101153566743952189553
    -0.514669880270447488811869848351    0.029600972316927162541581887774122     -0.5149314698237346703905585963249                                      0   0.0025786358321101153566743952189553
  -0.99999962222274500333915344309822     -0.5149314698237346703905585963249    0.029600972316927162541581887774122                                      0   0.0025786358321101153566743952189553
    -0.514669880270447488811869848351     -0.5149314698237346703905585963249    0.029600972316927162541581887774122                                      0   0.0025786358321101153566743952189553
  0.029600972316927162541581887774122      -0.514669880270447488811869848351    -0.99999962222274500333915344309822                                      0   0.0025786358321101153566743952189553
  -0.99999962222274500333915344309822      -0.514669880270447488811869848351     -0.5149314698237346703905585963249                                      0   0.0025786358321101153566743952189553
   -0.5149314698237346703905585963249      -0.514669880270447488811869848351    -0.99999962222274500333915344309822                                      0   0.0025786358321101153566743952189553
  0.029600972316927162541581887774122      -0.514669880270447488811869848351     -0.5149314698237346703905585963249                                      0   0.0025786358321101153566743952189553
   -0.5149314698237346703905585963249      -0.514669880270447488811869848351    0.029600972316927162541581887774122                                      0   0.0025786358321101153566743952189553
   -0.5149314698237346703905585963249    0.029600972316927162541581887774122      -0.514669880270447488811869848351                                      0   0.0025786358321101153566743952189553
    -0.514669880270447488811869848351    -0.99999962222274500333915344309822    0.029600972316927162541581887774122                                      0   0.0025786358321101153566743952189553
  0.029600972316927162541581887774122    -0.99999962222274500333915344309822      -0.514669880270447488811869848351                                      0   0.0025786358321101153566743952189553
  0.029600972316927162541581887774122    -0.99999962222274500333915344309822     -0.5149314698237346703905585963249                                      0   0.0025786358321101153566743952189553
   -0.5149314698237346703905585963249    -0.99999962222274500333915344309822      -0.514669880270447488811869848351                                      0   0.0025786358321101153566743952189553
    -0.514669880270447488811869848351    -0.99999962222274500333915344309822     -0.5149314698237346703905585963249                                      0   0.0025786358321101153566743952189553
   0.35304670350087195847796375173356    -0.97501301839341090216249625203554    -0.97635057657711981994358677088686                                      0   0.0012777986645793792850660871762988
  -0.97501301839341090216249625203554    -0.97635057657711981994358677088686     0.35304670350087195847796375173356                                      0   0.0012777986645793792850660871762988
  -0.97501301839341090216249625203554     0.35304670350087195847796375173356    -0.97635057657711981994358677088686                                      0   0.0012777986645793792850660871762988
  -0.97635057657711981994358677088686     0.35304670350087195847796375173356    -0.40168310853034123637188072881116                                      0   0.0012777986645793792850660871762988
  -0.97635057657711981994358677088686     0.35304670350087195847796375173356    -0.97501301839341090216249625203554                                      0   0.0012777986645793792850660871762988
  -0.40168310853034123637188072881116     0.35304670350087195847796375173356    -0.97635057657711981994358677088686                                      0   0.0012777986645793792850660871762988
  -0.97635057657711981994358677088686    -0.97501301839341090216249625203554    -0.40168310853034123637188072881116                                      0   0.0012777986645793792850660871762988
  -0.97635057657711981994358677088686    -0.40168310853034123637188072881116     0.35304670350087195847796375173356                                      0   0.0012777986645793792850660871762988
  -0.40168310853034123637188072881116    -0.97501301839341090216249625203554    -0.97635057657711981994358677088686                                      0   0.0012777986645793792850660871762988
   0.35304670350087195847796375173356    -0.97501301839341090216249625203554    -0.40168310853034123637188072881116                                      0   0.0012777986645793792850660871762988
  -0.40168310853034123637188072881116     0.35304670350087195847796375173356    -0.97501301839341090216249625203554                                      0   0.0012777986645793792850660871762988
  -0.97635057657711981994358677088686    -0.97501301839341090216249625203554     0.35304670350087195847796375173356                                      0   0.0012777986645793792850660871762988
  -0.40168310853034123637188072881116    -0.97501301839341090216249625203554     0.35304670350087195847796375173356                                      0   0.0012777986645793792850660871762988
   0.35304670350087195847796375173356    -0.40168310853034123637188072881116    -0.97635057657711981994358677088686                                      0   0.0012777986645793792850660871762988
  -0.97635057657711981994358677088686    -0.40168310853034123637188072881116    -0.97501301839341090216249625203554                                      0   0.0012777986645793792850660871762988
  -0.97501301839341090216249625203554    -0.40168310853034123637188072881116    -0.97635057657711981994358677088686                                      0   0.0012777986645793792850660871762988
   0.35304670350087195847796375173356    -0.40168310853034123637188072881116    -0.97501301839341090216249625203554                                      0   0.0012777986645793792850660871762988
  -0.97501301839341090216249625203554    -0.40168310853034123637188072881116     0.35304670350087195847796375173356                                      0   0.0012777986645793792850660871762988
  -0.97501301839341090216249625203554     0.35304670350087195847796375173356    -0.40168310853034123637188072881116                                      0   0.0012777986645793792850660871762988
  -0.40168310853034123637188072881116    -0.97635057657711981994358677088686     0.35304670350087195847796375173356                                      0   0.0012777986645793792850660871762988
   0.35304670350087195847796375173356    -0.97635057657711981994358677088686    -0.40168310853034123637188072881116                                      0   0.0012777986645793792850660871762988
   0.35304670350087195847796375173356    -0.97635057657711981994358677088686    -0.97501301839341090216249625203554                                      0   0.0012777986645793792850660871762988
  -0.97501301839341090216249625203554    -0.97635057657711981994358677088686    -0.40168310853034123637188072881116                                      0   0.0012777986645793792850660871762988
  -0.40168310853034123637188072881116    -0.97635057657711981994358677088686    -0.97501301839341090216249625203554                                      0   0.0012777986645793792850660871762988
   0.45951529095066947219720991037314    -0.75634549178737520850986421671786     -0.9720229748966238717015001721478                                      0   0.0032986089580973854515138281157345
  -0.75634549178737520850986421671786     -0.9720229748966238717015001721478     0.45951529095066947219720991037314                                      0   0.0032986089580973854515138281157345
  -0.75634549178737520850986421671786     0.45951529095066947219720991037314     -0.9720229748966238717015001721478                                      0   0.0032986089580973854515138281157345
   -0.9720229748966238717015001721478     0.45951529095066947219720991037314    -0.73114682426667039198584552150748                                      0   0.0032986089580973854515138281157345
   -0.9720229748966238717015001721478     0.45951529095066947219720991037314    -0.75634549178737520850986421671786                                      0   0.0032986089580973854515138281157345
  -0.73114682426667039198584552150748     0.45951529095066947219720991037314     -0.9720229748966238717015001721478                                      0   0.0032986089580973854515138281157345
   -0.9720229748966238717015001721478    -0.75634549178737520850986421671786    -0.73114682426667039198584552150748                                      0   0.0032986089580973854515138281157345
   -0.9720229748966238717015001721478    -0.73114682426667039198584552150748     0.45951529095066947219720991037314                                      0   0.0032986089580973854515138281157345
  -0.73114682426667039198584552150748    -0.75634549178737520850986421671786     -0.9720229748966238717015001721478                                      0   0.0032986089580973854515138281157345
   0.45951529095066947219720991037314    -0.75634549178737520850986421671786    -0.73114682426667039198584552150748                                      0   0.0032986089580973854515138281157345
  -0.73114682426667039198584552150748     0.45951529095066947219720991037314    -0.75634549178737520850986421671786                                      0   0.0032986089580973854515138281157345
   -0.9720229748966238717015001721478    -0.75634549178737520850986421671786     0.45951529095066947219720991037314                                      0   0.0032986089580973854515138281157345
  -0.73114682426667039198584552150748    -0.75634549178737520850986421671786     0.45951529095066947219720991037314                                      0   0.0032986089580973854515138281157345
   0.45951529095066947219720991037314    -0.73114682426667039198584552150748     -0.9720229748966238717015001721478                                      0   0.0032986089580973854515138281157345
   -0.9720229748966238717015001721478    -0.73114682426667039198584552150748    -0.75634549178737520850986421671786                                      0   0.0032986089580973854515138281157345
  -0.75634549178737520850986421671786    -0.73114682426667039198584552150748     -0.9720229748966238717015001721478                                      0   0.0032986089580973854515138281157345
   0.45951529095066947219720991037314    -0.73114682426667039198584552150748    -0.75634549178737520850986421671786                                      0   0.0032986089580973854515138281157345
  -0.75634549178737520850986421671786    -0.73114682426667039198584552150748     0.45951529095066947219720991037314                                      0   0.0032986089580973854515138281157345
  -0.75634549178737520850986421671786     0.45951529095066947219720991037314    -0.73114682426667039198584552150748                                      0   0.0032986089580973854515138281157345
  -0.73114682426667039198584552150748     -0.9720229748966238717015001721478     0.45951529095066947219720991037314                                      0   0.0032986089580973854515138281157345
   0.45951529095066947219720991037314     -0.9720229748966238717015001721478    -0.73114682426667039198584552150748                                      0   0.0032986089580973854515138281157345
   0.45951529095066947219720991037314     -0.9720229748966238717015001721478    -0.75634549178737520850986421671786                                      0   0.0032986089580973854515138281157345
  -0.75634549178737520850986421671786     -0.9720229748966238717015001721478    -0.73114682426667039198584552150748                                      0   0.0032986089580973854515138281157345
  -0.73114682426667039198584552150748     -0.9720229748966238717015001721478    -0.75634549178737520850986421671786                                      0   0.0032986089580973854515138281157345
   0.20586777749199302621627148949817    -0.82223658836010215717181232380901    -0.97585349401897468389724062121692    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901    -0.97585349401897468389724062121692     0.20586777749199302621627148949817    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901     0.20586777749199302621627148949817    -0.97585349401897468389724062121692    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692     0.20586777749199302621627148949817    -0.40777769511291618514721854447224    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692     0.20586777749199302621627148949817    -0.82223658836010215717181232380901    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224     0.20586777749199302621627148949817    -0.97585349401897468389724062121692    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692    -0.82223658836010215717181232380901    -0.40777769511291618514721854447224    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692    -0.40777769511291618514721854447224     0.20586777749199302621627148949817    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224    -0.82223658836010215717181232380901    -0.97585349401897468389724062121692    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
   0.20586777749199302621627148949817    -0.82223658836010215717181232380901    -0.40777769511291618514721854447224    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224     0.20586777749199302621627148949817    -0.82223658836010215717181232380901    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692    -0.82223658836010215717181232380901     0.20586777749199302621627148949817    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224    -0.82223658836010215717181232380901     0.20586777749199302621627148949817    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
   0.20586777749199302621627148949817    -0.40777769511291618514721854447224    -0.97585349401897468389724062121692    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692    -0.40777769511291618514721854447224    -0.82223658836010215717181232380901    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901    -0.40777769511291618514721854447224    -0.97585349401897468389724062121692    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
   0.20586777749199302621627148949817    -0.40777769511291618514721854447224    -0.82223658836010215717181232380901    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901    -0.40777769511291618514721854447224     0.20586777749199302621627148949817    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901     0.20586777749199302621627148949817    -0.40777769511291618514721854447224    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224    -0.97585349401897468389724062121692     0.20586777749199302621627148949817    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
   0.20586777749199302621627148949817    -0.97585349401897468389724062121692    -0.40777769511291618514721854447224    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
   0.20586777749199302621627148949817    -0.97585349401897468389724062121692    -0.82223658836010215717181232380901    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901    -0.97585349401897468389724062121692    -0.40777769511291618514721854447224    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224    -0.97585349401897468389724062121692    -0.82223658836010215717181232380901    -0.56646847968999266102883768535843   0.0049457196906796319215942472322692
   0.20586777749199302621627148949817    -0.82223658836010215717181232380901    -0.97585349401897468389724062121692     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901    -0.97585349401897468389724062121692     0.20586777749199302621627148949817     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901     0.20586777749199302621627148949817    -0.97585349401897468389724062121692     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692     0.20586777749199302621627148949817    -0.40777769511291618514721854447224     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692     0.20586777749199302621627148949817    -0.82223658836010215717181232380901     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224     0.20586777749199302621627148949817    -0.97585349401897468389724062121692     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692    -0.82223658836010215717181232380901    -0.40777769511291618514721854447224     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692    -0.40777769511291618514721854447224     0.20586777749199302621627148949817     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224    -0.82223658836010215717181232380901    -0.97585349401897468389724062121692     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
   0.20586777749199302621627148949817    -0.82223658836010215717181232380901    -0.40777769511291618514721854447224     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224     0.20586777749199302621627148949817    -0.82223658836010215717181232380901     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692    -0.82223658836010215717181232380901     0.20586777749199302621627148949817     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224    -0.82223658836010215717181232380901     0.20586777749199302621627148949817     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
   0.20586777749199302621627148949817    -0.40777769511291618514721854447224    -0.97585349401897468389724062121692     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.97585349401897468389724062121692    -0.40777769511291618514721854447224    -0.82223658836010215717181232380901     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901    -0.40777769511291618514721854447224    -0.97585349401897468389724062121692     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
   0.20586777749199302621627148949817    -0.40777769511291618514721854447224    -0.82223658836010215717181232380901     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901    -0.40777769511291618514721854447224     0.20586777749199302621627148949817     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901     0.20586777749199302621627148949817    -0.40777769511291618514721854447224     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224    -0.97585349401897468389724062121692     0.20586777749199302621627148949817     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
   0.20586777749199302621627148949817    -0.97585349401897468389724062121692    -0.40777769511291618514721854447224     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
   0.20586777749199302621627148949817    -0.97585349401897468389724062121692    -0.82223658836010215717181232380901     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.82223658836010215717181232380901    -0.97585349401897468389724062121692    -0.40777769511291618514721854447224     0.56646847968999266102883768535843   0.0049457196906796319215942472322692
  -0.40777769511291618514721854447224    -0.97585349401897468389724062121692    -0.82223658836010215717181232380901     0.56646847968999266102883768535843   0.0049457196906796319215942472322692

# Rule degree: 13 (608 pts)
   -0.97727713083781036391436900720271     -0.97727713083781036391436900720271      0.93183139251343109174310702160814                                       0   0.00054585110682353255727866202787842
   -0.97727713083781036391436900720271      0.93183139251343109174310702160814     -0.97727713083781036391436900720271                                       0   0.00054585110682353255727866202787842
    0.93183139251343109174310702160814     -0.97727713083781036391436900720271     -0.97727713083781036391436900720271                                       0   0.00054585110682353255727866202787842
   -0.97727713083781036391436900720271     -0.97727713083781036391436900720271     -0.97727713083781036391436900720271                                       0   0.00054585110682353255727866202787842
    -0.8758075195907776514773100765101      -0.8758075195907776514773100765101       0.6274225587723329544319302295303                                       0    0.0058494828881602315222908176504891
    -0.8758075195907776514773100765101       0.6274225587723329544319302295303      -0.8758075195907776514773100765101                                       0    0.0058494828881602315222908176504891
     0.6274225587723329544319302295303      -0.8758075195907776514773100765101      -0.8758075195907776514773100765101                                       0    0.0058494828881602315222908176504891
    -0.8758075195907776514773100765101      -0.8758075195907776514773100765101      -0.8758075195907776514773100765101                                       0    0.0058494828881602315222908176504891
   -0.81246090077893143384676607195753     -0.81246090077893143384676607195753      0.43738270233679430154029821587258     -0.82731723594395377168431873449278    0.0052012696202549958684487022383813
   -0.81246090077893143384676607195753      0.43738270233679430154029821587258     -0.81246090077893143384676607195753     -0.82731723594395377168431873449278    0.0052012696202549958684487022383813
    0.43738270233679430154029821587258     -0.81246090077893143384676607195753     -0.81246090077893143384676607195753     -0.82731723594395377168431873449278    0.0052012696202549958684487022383813
   -0.81246090077893143384676607195753     -0.81246090077893143384676607195753     -0.81246090077893143384676607195753     -0.82731723594395377168431873449278    0.0052012696202549958684487022383813
   -0.81246090077893143384676607195753     -0.81246090077893143384676607195753      0.43738270233679430154029821587258      0.82731723594395377168431873449278    0.0052012696202549958684487022383813
   -0.81246090077893143384676607195753      0.43738270233679430154029821587258     -0.81246090077893143384676607195753      0.82731723594395377168431873449278    0.0052012696202549958684487022383813
    0.43738270233679430154029821587258     -0.81246090077893143384676607195753     -0.81246090077893143384676607195753      0.82731723594395377168431873449278    0.0052012696202549958684487022383813
   -0.81246090077893143384676607195753     -0.81246090077893143384676607195753     -0.81246090077893143384676607195753      0.82731723594395377168431873449278    0.0052012696202549958684487022383813
   -0.69361323522933996662735045340506     -0.69361323522933996662735045340506      0.08083970568801989988205136021518     -0.95146519197528754939970722780562     0.005917120666388362588287443658226
   -0.69361323522933996662735045340506      0.08083970568801989988205136021518     -0.69361323522933996662735045340506     -0.95146519197528754939970722780562     0.005917120666388362588287443658226
    0.08083970568801989988205136021518     -0.69361323522933996662735045340506     -0.69361323522933996662735045340506     -0.95146519197528754939970722780562     0.005917120666388362588287443658226
   -0.69361323522933996662735045340506     -0.69361323522933996662735045340506     -0.69361323522933996662735045340506     -0.95146519197528754939970722780562     0.005917120666388362588287443658226
   -0.69361323522933996662735045340506     -0.69361323522933996662735045340506      0.08083970568801989988205136021518      0.95146519197528754939970722780562     0.005917120666388362588287443658226
   -0.69361323522933996662735045340506      0.08083970568801989988205136021518     -0.69361323522933996662735045340506      0.95146519197528754939970722780562     0.005917120666388362588287443658226
    0.08083970568801989988205136021518     -0.69361323522933996662735045340506     -0.69361323522933996662735045340506      0.95146519197528754939970722780562     0.005917120666388362588287443658226
   -0.69361323522933996662735045340506     -0.69361323522933996662735045340506     -0.69361323522933996662735045340506      0.95146519197528754939970722780562     0.005917120666388362588287443658226
   -0.57867271176121574343077271541016     -0.57867271176121574343077271541016     -0.26398186471635276970768185376952      -0.4293980897204548177090534918856     0.014723231600852020090900586858506
   -0.57867271176121574343077271541016     -0.26398186471635276970768185376952     -0.57867271176121574343077271541016      -0.4293980897204548177090534918856     0.014723231600852020090900586858506
   -0.26398186471635276970768185376952     -0.57867271176121574343077271541016     -0.57867271176121574343077271541016      -0.4293980897204548177090534918856     0.014723231600852020090900586858506
   -0.57867271176121574343077271541016     -0.57867271176121574343077271541016     -0.57867271176121574343077271541016      -0.4293980897204548177090534918856     0.014723231600852020090900586858506
   -0.57867271176121574343077271541016     -0.57867271176121574343077271541016     -0.26398186471635276970768185376952       0.4293980897204548177090534918856     0.014723231600852020090900586858506
   -0.57867271176121574343077271541016     -0.26398186471635276970768185376952     -0.57867271176121574343077271541016       0.4293980897204548177090534918856     0.014723231600852020090900586858506
   -0.26398186471635276970768185376952     -0.57867271176121574343077271541016     -0.57867271176121574343077271541016       0.4293980897204548177090534918856     0.014723231600852020090900586858506
   -0.57867271176121574343077271541016     -0.57867271176121574343077271541016     -0.57867271176121574343077271541016       0.4293980897204548177090534918856     0.014723231600852020090900586858506
   -0.37963975949620871508670229424424     -0.37963975949620871508670229424424     -0.86108072151137385473989311726728     -0.74613729911772325117893547333497    0.0085942553462685774281615265834764
   -0.37963975949620871508670229424424     -0.86108072151137385473989311726728     -0.37963975949620871508670229424424     -0.74613729911772325117893547333497    0.0085942553462685774281615265834764
   -0.86108072151137385473989311726728     -0.37963975949620871508670229424424     -0.37963975949620871508670229424424     -0.74613729911772325117893547333497    0.0085942553462685774281615265834764
   -0.37963975949620871508670229424424     -0.37963975949620871508670229424424     -0.37963975949620871508670229424424     -0.74613729911772325117893547333497    0.0085942553462685774281615265834764
   -0.37963975949620871508670229424424     -0.37963975949620871508670229424424     -0.86108072151137385473989311726728      0.74613729911772325117893547333497    0.0085942553462685774281615265834764
   -0.37963975949620871508670229424424     -0.86108072151137385473989311726728     -0.37963975949620871508670229424424      0.74613729911772325117893547333497    0.0085942553462685774281615265834764
   -0.86108072151137385473989311726728     -0.37963975949620871508670229424424     -0.37963975949620871508670229424424      0.74613729911772325117893547333497    0.0085942553462685774281615265834764
   -0.37963975949620871508670229424424     -0.37963975949620871508670229424424     -0.37963975949620871508670229424424      0.74613729911772325117893547333497    0.0085942553462685774281615265834764
   -0.37938544330210350533506213187602     -0.37938544330210350533506213187602     -0.86184367009368948399481360437194     -0.99909039948486532926252776793977    0.0038634108497372602442240268626656
   -0.37938544330210350533506213187602     -0.86184367009368948399481360437194     -0.37938544330210350533506213187602     -0.99909039948486532926252776793977    0.0038634108497372602442240268626656
   -0.86184367009368948399481360437194     -0.37938544330210350533506213187602     -0.37938544330210350533506213187602     -0.99909039948486532926252776793977    0.0038634108497372602442240268626656
   -0.37938544330210350533506213187602     -0.37938544330210350533506213187602     -0.37938544330210350533506213187602     -0.99909039948486532926252776793977    0.0038634108497372602442240268626656
   -0.37938544330210350533506213187602     -0.37938544330210350533506213187602     -0.86184367009368948399481360437194      0.99909039948486532926252776793977    0.0038634108497372602442240268626656
   -0.37938544330210350533506213187602     -0.86184367009368948399481360437194     -0.37938544330210350533506213187602      0.99909039948486532926252776793977    0.0038634108497372602442240268626656
   -0.86184367009368948399481360437194     -0.37938544330210350533506213187602     -0.37938544330210350533506213187602      0.99909039948486532926252776793977    0.0038634108497372602442240268626656
   -0.37938544330210350533506213187602     -0.37938544330210350533506213187602     -0.37938544330210350533506213187602      0.99909039948486532926252776793977    0.0038634108497372602442240268626656
    -0.3333333333333361699207192000075      -0.3333333333333361699207192000075      -0.9999999999999914902378423999775    -0.058805219635577705227766725142814    0.0025801233546460925199859075622143
    -0.3333333333333361699207192000075      -0.9999999999999914902378423999775      -0.3333333333333361699207192000075    -0.058805219635577705227766725142814    0.0025801233546460925199859075622143
    -0.9999999999999914902378423999775      -0.3333333333333361699207192000075      -0.3333333333333361699207192000075    -0.058805219635577705227766725142814    0.0025801233546460925199859075622143
    -0.3333333333333361699207192000075      -0.3333333333333361699207192000075      -0.3333333333333361699207192000075    -0.058805219635577705227766725142814    0.0025801233546460925199859075622143
    -0.3333333333333361699207192000075      -0.3333333333333361699207192000075      -0.9999999999999914902378423999775     0.058805219635577705227766725142814    0.0025801233546460925199859075622143
    -0.3333333333333361699207192000075      -0.9999999999999914902378423999775      -0.3333333333333361699207192000075     0.058805219635577705227766725142814    0.0025801233546460925199859075622143
    -0.9999999999999914902378423999775      -0.3333333333333361699207192000075      -0.3333333333333361699207192000075     0.058805219635577705227766725142814    0.0025801233546460925199859075622143
    -0.3333333333333361699207192000075      -0.3333333333333361699207192000075      -0.3333333333333361699207192000075     0.058805219635577705227766725142814    0.0025801233546460925199859075622143
   -0.99997527789295840602174757218331  -2.4722107041593978252427816688212e-05  -2.4722107041593978252427816688212e-05                                       0    0.0010556209817040213975055726541479
-2.4722107041593978252427816688212e-05     -0.99997527789295840602174757218331  -2.4722107041593978252427816688212e-05                                       0    0.0010556209817040213975055726541479
   -0.99997527789295840602174757218331     -0.99997527789295840602174757218331  -2.4722107041593978252427816688212e-05                                       0    0.0010556209817040213975055726541479
   -0.99997527789295840602174757218331  -2.4722107041593978252427816688212e-05     -0.99997527789295840602174757218331                                       0    0.0010556209817040213975055726541479
-2.4722107041593978252427816688212e-05     -0.99997527789295840602174757218331     -0.99997527789295840602174757218331                                       0    0.0010556209817040213975055726541479
-2.4722107041593978252427816688212e-05  -2.4722107041593978252427816688212e-05     -0.99997527789295840602174757218331                                       0    0.0010556209817040213975055726541479
    -0.6469459491633327246922645043533      -0.3530540508366672753077354956467      -0.3530540508366672753077354956467                                       0    0.0069832829994841318194256576880326
    -0.3530540508366672753077354956467      -0.6469459491633327246922645043533      -0.3530540508366672753077354956467                                       0    0.0069832829994841318194256576880326
    -0.6469459491633327246922645043533      -0.6469459491633327246922645043533      -0.3530540508366672753077354956467                                       0    0.0069832829994841318194256576880326
    -0.6469459491633327246922645043533      -0.3530540508366672753077354956467      -0.6469459491633327246922645043533                                       0    0.0069832829994841318194256576880326
    -0.3530540508366672753077354956467      -0.6469459491633327246922645043533      -0.6469459491633327246922645043533                                       0    0.0069832829994841318194256576880326
    -0.3530540508366672753077354956467      -0.3530540508366672753077354956467      -0.6469459491633327246922645043533                                       0    0.0069832829994841318194256576880326
   -0.92363868560023530541102276454037    -0.076361314399764694588977235459632    -0.076361314399764694588977235459632      -0.7221451269736115162883215808692    0.0055093566909765862097845829490458
  -0.076361314399764694588977235459632     -0.92363868560023530541102276454037    -0.076361314399764694588977235459632      -0.7221451269736115162883215808692    0.0055093566909765862097845829490458
   -0.92363868560023530541102276454037     -0.92363868560023530541102276454037    -0.076361314399764694588977235459632      -0.7221451269736115162883215808692    0.0055093566909765862097845829490458
   -0.92363868560023530541102276454037    -0.076361314399764694588977235459632     -0.92363868560023530541102276454037      -0.7221451269736115162883215808692    0.0055093566909765862097845829490458
  -0.076361314399764694588977235459632     -0.92363868560023530541102276454037     -0.92363868560023530541102276454037      -0.7221451269736115162883215808692    0.0055093566909765862097845829490458
  -0.076361314399764694588977235459632    -0.076361314399764694588977235459632     -0.92363868560023530541102276454037      -0.7221451269736115162883215808692    0.0055093566909765862097845829490458
   -0.92363868560023530541102276454037    -0.076361314399764694588977235459632    -0.076361314399764694588977235459632       0.7221451269736115162883215808692    0.0055093566909765862097845829490458
  -0.076361314399764694588977235459632     -0.92363868560023530541102276454037    -0.076361314399764694588977235459632       0.7221451269736115162883215808692    0.0055093566909765862097845829490458
   -0.92363868560023530541102276454037     -0.92363868560023530541102276454037    -0.076361314399764694588977235459632       0.7221451269736115162883215808692    0.0055093566909765862097845829490458
   -0.92363868560023530541102276454037    -0.076361314399764694588977235459632     -0.92363868560023530541102276454037       0.7221451269736115162883215808692    0.0055093566909765862097845829490458
  -0.076361314399764694588977235459632     -0.92363868560023530541102276454037     -0.92363868560023530541102276454037       0.7221451269736115162883215808692    0.0055093566909765862097845829490458
  -0.076361314399764694588977235459632    -0.076361314399764694588977235459632     -0.92363868560023530541102276454037       0.7221451269736115162883215808692    0.0055093566909765862097845829490458
   -0.78121596900606363466563882716212     -0.21878403099393636533436117283788     -0.21878403099393636533436117283788     -0.91932602611551747629327084992412    0.0032441898254916727518643832412425
   -0.21878403099393636533436117283788     -0.78121596900606363466563882716212     -0.21878403099393636533436117283788     -0.91932602611551747629327084992412    0.0032441898254916727518643832412425
   -0.78121596900606363466563882716212     -0.78121596900606363466563882716212     -0.21878403099393636533436117283788     -0.91932602611551747629327084992412    0.0032441898254916727518643832412425
   -0.78121596900606363466563882716212     -0.21878403099393636533436117283788     -0.78121596900606363466563882716212     -0.91932602611551747629327084992412    0.0032441898254916727518643832412425
   -0.21878403099393636533436117283788     -0.78121596900606363466563882716212     -0.78121596900606363466563882716212     -0.91932602611551747629327084992412    0.0032441898254916727518643832412425
   -0.21878403099393636533436117283788     -0.21878403099393636533436117283788     -0.78121596900606363466563882716212     -0.91932602611551747629327084992412    0.0032441898254916727518643832412425
   -0.78121596900606363466563882716212     -0.21878403099393636533436117283788     -0.21878403099393636533436117283788      0.91932602611551747629327084992412    0.0032441898254916727518643832412425
   -0.21878403099393636533436117283788     -0.78121596900606363466563882716212     -0.21878403099393636533436117283788      0.91932602611551747629327084992412    0.0032441898254916727518643832412425
   -0.78121596900606363466563882716212     -0.78121596900606363466563882716212     -0.21878403099393636533436117283788      0.91932602611551747629327084992412    0.0032441898254916727518643832412425
   -0.78121596900606363466563882716212     -0.21878403099393636533436117283788     -0.78121596900606363466563882716212      0.91932602611551747629327084992412    0.0032441898254916727518643832412425
   -0.21878403099393636533436117283788     -0.78121596900606363466563882716212     -0.78121596900606363466563882716212      0.91932602611551747629327084992412    0.0032441898254916727518643832412425
   -0.21878403099393636533436117283788     -0.21878403099393636533436117283788     -0.78121596900606363466563882716212      0.91932602611551747629327084992412    0.0032441898254916727518643832412425
    -0.6336037930432054544929172240665      -0.3663962069567945455070827759335      -0.3663962069567945455070827759335     -0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    -0.3663962069567945455070827759335      -0.6336037930432054544929172240665      -0.3663962069567945455070827759335     -0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    -0.6336037930432054544929172240665      -0.6336037930432054544929172240665      -0.3663962069567945455070827759335     -0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    -0.6336037930432054544929172240665      -0.3663962069567945455070827759335      -0.6336037930432054544929172240665     -0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    -0.3663962069567945455070827759335      -0.6336037930432054544929172240665      -0.6336037930432054544929172240665     -0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    -0.3663962069567945455070827759335      -0.3663962069567945455070827759335      -0.6336037930432054544929172240665     -0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    -0.6336037930432054544929172240665      -0.3663962069567945455070827759335      -0.3663962069567945455070827759335      0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    -0.3663962069567945455070827759335      -0.6336037930432054544929172240665      -0.3663962069567945455070827759335      0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    -0.6336037930432054544929172240665      -0.6336037930432054544929172240665      -0.3663962069567945455070827759335      0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    -0.6336037930432054544929172240665      -0.3663962069567945455070827759335      -0.6336037930432054544929172240665      0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    -0.3663962069567945455070827759335      -0.6336037930432054544929172240665      -0.6336037930432054544929172240665      0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    -0.3663962069567945455070827759335      -0.3663962069567945455070827759335      -0.6336037930432054544929172240665      0.87057394264558120609503434502113    0.0060959773120898543100329968629825
    0.47149389771325797593620507852353     -0.97583891212455990079783603929648     -0.51981607346413817434053299993056                                       0    0.0014488030786648943949767678107293
    0.47149389771325797593620507852353     -0.97583891212455990079783603929648     -0.97583891212455990079783603929648                                       0    0.0014488030786648943949767678107293
   -0.97583891212455990079783603929648     -0.97583891212455990079783603929648      0.47149389771325797593620507852353                                       0    0.0014488030786648943949767678107293
   -0.51981607346413817434053299993056      0.47149389771325797593620507852353     -0.97583891212455990079783603929648                                       0    0.0014488030786648943949767678107293
   -0.97583891212455990079783603929648     -0.51981607346413817434053299993056      0.47149389771325797593620507852353                                       0    0.0014488030786648943949767678107293
   -0.97583891212455990079783603929648      0.47149389771325797593620507852353     -0.97583891212455990079783603929648                                       0    0.0014488030786648943949767678107293
   -0.51981607346413817434053299993056     -0.97583891212455990079783603929648      0.47149389771325797593620507852353                                       0    0.0014488030786648943949767678107293
   -0.97583891212455990079783603929648     -0.51981607346413817434053299993056     -0.97583891212455990079783603929648                                       0    0.0014488030786648943949767678107293
   -0.97583891212455990079783603929648     -0.97583891212455990079783603929648     -0.51981607346413817434053299993056                                       0    0.0014488030786648943949767678107293
   -0.97583891212455990079783603929648      0.47149389771325797593620507852353     -0.51981607346413817434053299993056                                       0    0.0014488030786648943949767678107293
   -0.51981607346413817434053299993056     -0.97583891212455990079783603929648     -0.97583891212455990079783603929648                                       0    0.0014488030786648943949767678107293
    0.47149389771325797593620507852353     -0.51981607346413817434053299993056     -0.97583891212455990079783603929648                                       0    0.0014488030786648943949767678107293
   0.003711814505868350536961488065224     -0.87048426412307192951648060539634     -0.26274328625972449150400027727254                                       0    0.0089476391264776763917502560531312
   0.003711814505868350536961488065224     -0.87048426412307192951648060539634     -0.87048426412307192951648060539634                                       0    0.0089476391264776763917502560531312
   -0.87048426412307192951648060539634     -0.87048426412307192951648060539634     0.003711814505868350536961488065224                                       0    0.0089476391264776763917502560531312
   -0.26274328625972449150400027727254     0.003711814505868350536961488065224     -0.87048426412307192951648060539634                                       0    0.0089476391264776763917502560531312
   -0.87048426412307192951648060539634     -0.26274328625972449150400027727254     0.003711814505868350536961488065224                                       0    0.0089476391264776763917502560531312
   -0.87048426412307192951648060539634     0.003711814505868350536961488065224     -0.87048426412307192951648060539634                                       0    0.0089476391264776763917502560531312
   -0.26274328625972449150400027727254     -0.87048426412307192951648060539634     0.003711814505868350536961488065224                                       0    0.0089476391264776763917502560531312
   -0.87048426412307192951648060539634     -0.26274328625972449150400027727254     -0.87048426412307192951648060539634                                       0    0.0089476391264776763917502560531312
   -0.87048426412307192951648060539634     -0.87048426412307192951648060539634     -0.26274328625972449150400027727254                                       0    0.0089476391264776763917502560531312
   -0.87048426412307192951648060539634     0.003711814505868350536961488065224     -0.26274328625972449150400027727254                                       0    0.0089476391264776763917502560531312
   -0.26274328625972449150400027727254     -0.87048426412307192951648060539634     -0.87048426412307192951648060539634                                       0    0.0089476391264776763917502560531312
   0.003711814505868350536961488065224     -0.26274328625972449150400027727254     -0.87048426412307192951648060539634                                       0    0.0089476391264776763917502560531312
    0.02917566678222831986504259978784     -0.61904282586842438055601165894544     -0.79109001504537955875301928189696                                       0      0.01051301525260156716545923202431
    0.02917566678222831986504259978784     -0.61904282586842438055601165894544     -0.61904282586842438055601165894544                                       0      0.01051301525260156716545923202431
   -0.61904282586842438055601165894544     -0.61904282586842438055601165894544      0.02917566678222831986504259978784                                       0      0.01051301525260156716545923202431
   -0.79109001504537955875301928189696      0.02917566678222831986504259978784     -0.61904282586842438055601165894544                                       0      0.01051301525260156716545923202431
   -0.61904282586842438055601165894544     -0.79109001504537955875301928189696      0.02917566678222831986504259978784                                       0      0.01051301525260156716545923202431
   -0.61904282586842438055601165894544      0.02917566678222831986504259978784     -0.61904282586842438055601165894544                                       0      0.01051301525260156716545923202431
   -0.79109001504537955875301928189696     -0.61904282586842438055601165894544      0.02917566678222831986504259978784                                       0      0.01051301525260156716545923202431
   -0.61904282586842438055601165894544     -0.79109001504537955875301928189696     -0.61904282586842438055601165894544                                       0      0.01051301525260156716545923202431
   -0.61904282586842438055601165894544     -0.61904282586842438055601165894544     -0.79109001504537955875301928189696                                       0      0.01051301525260156716545923202431
   -0.61904282586842438055601165894544      0.02917566678222831986504259978784     -0.79109001504537955875301928189696                                       0      0.01051301525260156716545923202431
   -0.79109001504537955875301928189696     -0.61904282586842438055601165894544     -0.61904282586842438055601165894544                                       0      0.01051301525260156716545923202431
    0.02917566678222831986504259978784     -0.79109001504537955875301928189696     -0.61904282586842438055601165894544                                       0      0.01051301525260156716545923202431
    0.11681261697038641970158269955189      -0.5723301614840253570063820329138     -0.97215229400233570568881863372429                                       0     0.006584657953048283472394604095109
    0.11681261697038641970158269955189      -0.5723301614840253570063820329138      -0.5723301614840253570063820329138                                       0     0.006584657953048283472394604095109
    -0.5723301614840253570063820329138      -0.5723301614840253570063820329138      0.11681261697038641970158269955189                                       0     0.006584657953048283472394604095109
   -0.97215229400233570568881863372429      0.11681261697038641970158269955189      -0.5723301614840253570063820329138                                       0     0.006584657953048283472394604095109
    -0.5723301614840253570063820329138     -0.97215229400233570568881863372429      0.11681261697038641970158269955189                                       0     0.006584657953048283472394604095109
    -0.5723301614840253570063820329138      0.11681261697038641970158269955189      -0.5723301614840253570063820329138                                       0     0.006584657953048283472394604095109
   -0.97215229400233570568881863372429      -0.5723301614840253570063820329138      0.11681261697038641970158269955189                                       0     0.006584657953048283472394604095109
    -0.5723301614840253570063820329138     -0.97215229400233570568881863372429      -0.5723301614840253570063820329138                                       0     0.006584657953048283472394604095109
    -0.5723301614840253570063820329138      -0.5723301614840253570063820329138     -0.97215229400233570568881863372429                                       0     0.006584657953048283472394604095109
    -0.5723301614840253570063820329138      0.11681261697038641970158269955189     -0.97215229400233570568881863372429                                       0     0.006584657953048283472394604095109
   -0.97215229400233570568881863372429      -0.5723301614840253570063820329138      -0.5723301614840253570063820329138                                       0     0.006584657953048283472394604095109
    0.11681261697038641970158269955189     -0.97215229400233570568881863372429      -0.5723301614840253570063820329138                                       0     0.006584657953048283472394604095109
    0.70883345789467106571044686101045     -0.95831265157585961270196282984802     -0.79220815474295184030652120131442     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
    0.70883345789467106571044686101045     -0.95831265157585961270196282984802     -0.95831265157585961270196282984802     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802     -0.95831265157585961270196282984802      0.70883345789467106571044686101045     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.79220815474295184030652120131442      0.70883345789467106571044686101045     -0.95831265157585961270196282984802     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802     -0.79220815474295184030652120131442      0.70883345789467106571044686101045     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802      0.70883345789467106571044686101045     -0.95831265157585961270196282984802     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.79220815474295184030652120131442     -0.95831265157585961270196282984802      0.70883345789467106571044686101045     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802     -0.79220815474295184030652120131442     -0.95831265157585961270196282984802     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802     -0.95831265157585961270196282984802     -0.79220815474295184030652120131442     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802      0.70883345789467106571044686101045     -0.79220815474295184030652120131442     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.79220815474295184030652120131442     -0.95831265157585961270196282984802     -0.95831265157585961270196282984802     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
    0.70883345789467106571044686101045     -0.79220815474295184030652120131442     -0.95831265157585961270196282984802     -0.46267812570312373236429296743844    0.0021829467151752632582560521582776
    0.70883345789467106571044686101045     -0.95831265157585961270196282984802     -0.79220815474295184030652120131442      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
    0.70883345789467106571044686101045     -0.95831265157585961270196282984802     -0.95831265157585961270196282984802      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802     -0.95831265157585961270196282984802      0.70883345789467106571044686101045      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.79220815474295184030652120131442      0.70883345789467106571044686101045     -0.95831265157585961270196282984802      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802     -0.79220815474295184030652120131442      0.70883345789467106571044686101045      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802      0.70883345789467106571044686101045     -0.95831265157585961270196282984802      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.79220815474295184030652120131442     -0.95831265157585961270196282984802      0.70883345789467106571044686101045      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802     -0.79220815474295184030652120131442     -0.95831265157585961270196282984802      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802     -0.95831265157585961270196282984802     -0.79220815474295184030652120131442      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.95831265157585961270196282984802      0.70883345789467106571044686101045     -0.79220815474295184030652120131442      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
   -0.79220815474295184030652120131442     -0.95831265157585961270196282984802     -0.95831265157585961270196282984802      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
    0.70883345789467106571044686101045     -0.79220815474295184030652120131442     -0.95831265157585961270196282984802      0.46267812570312373236429296743844    0.0021829467151752632582560521582776
    0.38057783610407622978638836638812     -0.95697212745589064960388396847123     -0.46663358119229493057862042944566     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
    0.38057783610407622978638836638812     -0.95697212745589064960388396847123     -0.95697212745589064960388396847123     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123     -0.95697212745589064960388396847123      0.38057783610407622978638836638812     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.46663358119229493057862042944566      0.38057783610407622978638836638812     -0.95697212745589064960388396847123     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123     -0.46663358119229493057862042944566      0.38057783610407622978638836638812     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123      0.38057783610407622978638836638812     -0.95697212745589064960388396847123     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.46663358119229493057862042944566     -0.95697212745589064960388396847123      0.38057783610407622978638836638812     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123     -0.46663358119229493057862042944566     -0.95697212745589064960388396847123     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123     -0.95697212745589064960388396847123     -0.46663358119229493057862042944566     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123      0.38057783610407622978638836638812     -0.46663358119229493057862042944566     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.46663358119229493057862042944566     -0.95697212745589064960388396847123     -0.95697212745589064960388396847123     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
    0.38057783610407622978638836638812     -0.46663358119229493057862042944566     -0.95697212745589064960388396847123     -0.76665598213730319127061392673069      0.00231403664698194304925788020425
    0.38057783610407622978638836638812     -0.95697212745589064960388396847123     -0.46663358119229493057862042944566      0.76665598213730319127061392673069      0.00231403664698194304925788020425
    0.38057783610407622978638836638812     -0.95697212745589064960388396847123     -0.95697212745589064960388396847123      0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123     -0.95697212745589064960388396847123      0.38057783610407622978638836638812      0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.46663358119229493057862042944566      0.38057783610407622978638836638812     -0.95697212745589064960388396847123      0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123     -0.46663358119229493057862042944566      0.38057783610407622978638836638812      0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123      0.38057783610407622978638836638812     -0.95697212745589064960388396847123      0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.46663358119229493057862042944566     -0.95697212745589064960388396847123      0.38057783610407622978638836638812      0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123     -0.46663358119229493057862042944566     -0.95697212745589064960388396847123      0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123     -0.95697212745589064960388396847123     -0.46663358119229493057862042944566      0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.95697212745589064960388396847123      0.38057783610407622978638836638812     -0.46663358119229493057862042944566      0.76665598213730319127061392673069      0.00231403664698194304925788020425
   -0.46663358119229493057862042944566     -0.95697212745589064960388396847123     -0.95697212745589064960388396847123      0.76665598213730319127061392673069      0.00231403664698194304925788020425
    0.38057783610407622978638836638812     -0.46663358119229493057862042944566     -0.95697212745589064960388396847123      0.76665598213730319127061392673069      0.00231403664698194304925788020425
     0.8226792117235314644260528624599     -0.91671070705093172284883873217034     -0.98925779762166801872837539811922     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
     0.8226792117235314644260528624599     -0.91671070705093172284883873217034     -0.91671070705093172284883873217034     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034     -0.91671070705093172284883873217034       0.8226792117235314644260528624599     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.98925779762166801872837539811922       0.8226792117235314644260528624599     -0.91671070705093172284883873217034     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034     -0.98925779762166801872837539811922       0.8226792117235314644260528624599     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034       0.8226792117235314644260528624599     -0.91671070705093172284883873217034     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.98925779762166801872837539811922     -0.91671070705093172284883873217034       0.8226792117235314644260528624599     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034     -0.98925779762166801872837539811922     -0.91671070705093172284883873217034     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034     -0.91671070705093172284883873217034     -0.98925779762166801872837539811922     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034       0.8226792117235314644260528624599     -0.98925779762166801872837539811922     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.98925779762166801872837539811922     -0.91671070705093172284883873217034     -0.91671070705093172284883873217034     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
     0.8226792117235314644260528624599     -0.98925779762166801872837539811922     -0.91671070705093172284883873217034     -0.84887870031834625660884211318805   0.00044124809962826181281960020607074
     0.8226792117235314644260528624599     -0.91671070705093172284883873217034     -0.98925779762166801872837539811922      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
     0.8226792117235314644260528624599     -0.91671070705093172284883873217034     -0.91671070705093172284883873217034      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034     -0.91671070705093172284883873217034       0.8226792117235314644260528624599      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.98925779762166801872837539811922       0.8226792117235314644260528624599     -0.91671070705093172284883873217034      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034     -0.98925779762166801872837539811922       0.8226792117235314644260528624599      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034       0.8226792117235314644260528624599     -0.91671070705093172284883873217034      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.98925779762166801872837539811922     -0.91671070705093172284883873217034       0.8226792117235314644260528624599      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034     -0.98925779762166801872837539811922     -0.91671070705093172284883873217034      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034     -0.91671070705093172284883873217034     -0.98925779762166801872837539811922      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.91671070705093172284883873217034       0.8226792117235314644260528624599     -0.98925779762166801872837539811922      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
   -0.98925779762166801872837539811922     -0.91671070705093172284883873217034     -0.91671070705093172284883873217034      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
     0.8226792117235314644260528624599     -0.98925779762166801872837539811922     -0.91671070705093172284883873217034      0.84887870031834625660884211318805   0.00044124809962826181281960020607074
    0.31236296320686605427745843181341     -0.85754686024490194543550090869489     -0.59726924271706216340645661442364     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
    0.31236296320686605427745843181341     -0.85754686024490194543550090869489     -0.85754686024490194543550090869489     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489     -0.85754686024490194543550090869489      0.31236296320686605427745843181341     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.59726924271706216340645661442364      0.31236296320686605427745843181341     -0.85754686024490194543550090869489     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489     -0.59726924271706216340645661442364      0.31236296320686605427745843181341     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489      0.31236296320686605427745843181341     -0.85754686024490194543550090869489     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.59726924271706216340645661442364     -0.85754686024490194543550090869489      0.31236296320686605427745843181341     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489     -0.59726924271706216340645661442364     -0.85754686024490194543550090869489     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489     -0.85754686024490194543550090869489     -0.59726924271706216340645661442364     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489      0.31236296320686605427745843181341     -0.59726924271706216340645661442364     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.59726924271706216340645661442364     -0.85754686024490194543550090869489     -0.85754686024490194543550090869489     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
    0.31236296320686605427745843181341     -0.59726924271706216340645661442364     -0.85754686024490194543550090869489     -0.35677852586211621137441874491052     0.010103037139760944679040295011678
    0.31236296320686605427745843181341     -0.85754686024490194543550090869489     -0.59726924271706216340645661442364      0.35677852586211621137441874491052     0.010103037139760944679040295011678
    0.31236296320686605427745843181341     -0.85754686024490194543550090869489     -0.85754686024490194543550090869489      0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489     -0.85754686024490194543550090869489      0.31236296320686605427745843181341      0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.59726924271706216340645661442364      0.31236296320686605427745843181341     -0.85754686024490194543550090869489      0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489     -0.59726924271706216340645661442364      0.31236296320686605427745843181341      0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489      0.31236296320686605427745843181341     -0.85754686024490194543550090869489      0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.59726924271706216340645661442364     -0.85754686024490194543550090869489      0.31236296320686605427745843181341      0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489     -0.59726924271706216340645661442364     -0.85754686024490194543550090869489      0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489     -0.85754686024490194543550090869489     -0.59726924271706216340645661442364      0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.85754686024490194543550090869489      0.31236296320686605427745843181341     -0.59726924271706216340645661442364      0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.59726924271706216340645661442364     -0.85754686024490194543550090869489     -0.85754686024490194543550090869489      0.35677852586211621137441874491052     0.010103037139760944679040295011678
    0.31236296320686605427745843181341     -0.59726924271706216340645661442364     -0.85754686024490194543550090869489      0.35677852586211621137441874491052     0.010103037139760944679040295011678
   -0.04490096232837442147215402811464     -0.75940979505255822861598509359434     -0.43627944756650912129587578469668     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.04490096232837442147215402811464     -0.75940979505255822861598509359434     -0.75940979505255822861598509359434     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.75940979505255822861598509359434     -0.04490096232837442147215402811464     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.43627944756650912129587578469668     -0.04490096232837442147215402811464     -0.75940979505255822861598509359434     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.43627944756650912129587578469668     -0.04490096232837442147215402811464     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.04490096232837442147215402811464     -0.75940979505255822861598509359434     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.43627944756650912129587578469668     -0.75940979505255822861598509359434     -0.04490096232837442147215402811464     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.43627944756650912129587578469668     -0.75940979505255822861598509359434     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.75940979505255822861598509359434     -0.43627944756650912129587578469668     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.04490096232837442147215402811464     -0.43627944756650912129587578469668     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.43627944756650912129587578469668     -0.75940979505255822861598509359434     -0.75940979505255822861598509359434     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.04490096232837442147215402811464     -0.43627944756650912129587578469668     -0.75940979505255822861598509359434     -0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.04490096232837442147215402811464     -0.75940979505255822861598509359434     -0.43627944756650912129587578469668      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.04490096232837442147215402811464     -0.75940979505255822861598509359434     -0.75940979505255822861598509359434      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.75940979505255822861598509359434     -0.04490096232837442147215402811464      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.43627944756650912129587578469668     -0.04490096232837442147215402811464     -0.75940979505255822861598509359434      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.43627944756650912129587578469668     -0.04490096232837442147215402811464      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.04490096232837442147215402811464     -0.75940979505255822861598509359434      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.43627944756650912129587578469668     -0.75940979505255822861598509359434     -0.04490096232837442147215402811464      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.43627944756650912129587578469668     -0.75940979505255822861598509359434      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.75940979505255822861598509359434     -0.43627944756650912129587578469668      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.75940979505255822861598509359434     -0.04490096232837442147215402811464     -0.43627944756650912129587578469668      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.43627944756650912129587578469668     -0.75940979505255822861598509359434     -0.75940979505255822861598509359434      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   -0.04490096232837442147215402811464     -0.43627944756650912129587578469668     -0.75940979505255822861598509359434      0.68390075532475032928722549350005     0.010854648785057058982224811195775
   0.052697575128283610210546800865102     -0.56447730409186150546323676309142     -0.92374296694456059928407327468226     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   0.052697575128283610210546800865102     -0.56447730409186150546323676309142     -0.56447730409186150546323676309142     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     -0.56447730409186150546323676309142     0.052697575128283610210546800865102     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.92374296694456059928407327468226     0.052697575128283610210546800865102     -0.56447730409186150546323676309142     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     -0.92374296694456059928407327468226     0.052697575128283610210546800865102     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     0.052697575128283610210546800865102     -0.56447730409186150546323676309142     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.92374296694456059928407327468226     -0.56447730409186150546323676309142     0.052697575128283610210546800865102     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     -0.92374296694456059928407327468226     -0.56447730409186150546323676309142     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     -0.56447730409186150546323676309142     -0.92374296694456059928407327468226     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     0.052697575128283610210546800865102     -0.92374296694456059928407327468226     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.92374296694456059928407327468226     -0.56447730409186150546323676309142     -0.56447730409186150546323676309142     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   0.052697575128283610210546800865102     -0.92374296694456059928407327468226     -0.56447730409186150546323676309142     -0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   0.052697575128283610210546800865102     -0.56447730409186150546323676309142     -0.92374296694456059928407327468226      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   0.052697575128283610210546800865102     -0.56447730409186150546323676309142     -0.56447730409186150546323676309142      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     -0.56447730409186150546323676309142     0.052697575128283610210546800865102      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.92374296694456059928407327468226     0.052697575128283610210546800865102     -0.56447730409186150546323676309142      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     -0.92374296694456059928407327468226     0.052697575128283610210546800865102      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     0.052697575128283610210546800865102     -0.56447730409186150546323676309142      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.92374296694456059928407327468226     -0.56447730409186150546323676309142     0.052697575128283610210546800865102      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     -0.92374296694456059928407327468226     -0.56447730409186150546323676309142      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     -0.56447730409186150546323676309142     -0.92374296694456059928407327468226      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.56447730409186150546323676309142     0.052697575128283610210546800865102     -0.92374296694456059928407327468226      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.92374296694456059928407327468226     -0.56447730409186150546323676309142     -0.56447730409186150546323676309142      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   0.052697575128283610210546800865102     -0.92374296694456059928407327468226     -0.56447730409186150546323676309142      0.56988574657803905736847419967112    0.0082962535148589002814203052548586
   -0.58682584714137311333006859388422     -0.28339241659966435032721282594206     -0.84638931965929818601550575423166     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.58682584714137311333006859388422     -0.28339241659966435032721282594206     -0.28339241659966435032721282594206     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.28339241659966435032721282594206     -0.58682584714137311333006859388422     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.84638931965929818601550575423166     -0.58682584714137311333006859388422     -0.28339241659966435032721282594206     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.84638931965929818601550575423166     -0.58682584714137311333006859388422     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.58682584714137311333006859388422     -0.28339241659966435032721282594206     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.84638931965929818601550575423166     -0.28339241659966435032721282594206     -0.58682584714137311333006859388422     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.84638931965929818601550575423166     -0.28339241659966435032721282594206     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.28339241659966435032721282594206     -0.84638931965929818601550575423166     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.58682584714137311333006859388422     -0.84638931965929818601550575423166     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.84638931965929818601550575423166     -0.28339241659966435032721282594206     -0.28339241659966435032721282594206     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.58682584714137311333006859388422     -0.84638931965929818601550575423166     -0.28339241659966435032721282594206     -0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.58682584714137311333006859388422     -0.28339241659966435032721282594206     -0.84638931965929818601550575423166      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.58682584714137311333006859388422     -0.28339241659966435032721282594206     -0.28339241659966435032721282594206      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.28339241659966435032721282594206     -0.58682584714137311333006859388422      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.84638931965929818601550575423166     -0.58682584714137311333006859388422     -0.28339241659966435032721282594206      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.84638931965929818601550575423166     -0.58682584714137311333006859388422      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.58682584714137311333006859388422     -0.28339241659966435032721282594206      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.84638931965929818601550575423166     -0.28339241659966435032721282594206     -0.58682584714137311333006859388422      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.84638931965929818601550575423166     -0.28339241659966435032721282594206      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.28339241659966435032721282594206     -0.84638931965929818601550575423166      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.28339241659966435032721282594206     -0.58682584714137311333006859388422     -0.84638931965929818601550575423166      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.84638931965929818601550575423166     -0.28339241659966435032721282594206     -0.28339241659966435032721282594206      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.58682584714137311333006859388422     -0.84638931965929818601550575423166     -0.28339241659966435032721282594206      0.26914508471122889964785263945821     0.010380855275341251798487869308521
   -0.55962941321578561513761088977794     -0.22752672053312980212552215867292     -0.98531714571795478061134479287622     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.55962941321578561513761088977794     -0.22752672053312980212552215867292     -0.22752672053312980212552215867292     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.22752672053312980212552215867292     -0.55962941321578561513761088977794     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.98531714571795478061134479287622     -0.55962941321578561513761088977794     -0.22752672053312980212552215867292     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.98531714571795478061134479287622     -0.55962941321578561513761088977794     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.55962941321578561513761088977794     -0.22752672053312980212552215867292     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.98531714571795478061134479287622     -0.22752672053312980212552215867292     -0.55962941321578561513761088977794     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.98531714571795478061134479287622     -0.22752672053312980212552215867292     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.22752672053312980212552215867292     -0.98531714571795478061134479287622     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.55962941321578561513761088977794     -0.98531714571795478061134479287622     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.98531714571795478061134479287622     -0.22752672053312980212552215867292     -0.22752672053312980212552215867292     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.55962941321578561513761088977794     -0.98531714571795478061134479287622     -0.22752672053312980212552215867292     -0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.55962941321578561513761088977794     -0.22752672053312980212552215867292     -0.98531714571795478061134479287622      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.55962941321578561513761088977794     -0.22752672053312980212552215867292     -0.22752672053312980212552215867292      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.22752672053312980212552215867292     -0.55962941321578561513761088977794      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.98531714571795478061134479287622     -0.55962941321578561513761088977794     -0.22752672053312980212552215867292      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.98531714571795478061134479287622     -0.55962941321578561513761088977794      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.55962941321578561513761088977794     -0.22752672053312980212552215867292      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.98531714571795478061134479287622     -0.22752672053312980212552215867292     -0.55962941321578561513761088977794      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.98531714571795478061134479287622     -0.22752672053312980212552215867292      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.22752672053312980212552215867292     -0.98531714571795478061134479287622      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.22752672053312980212552215867292     -0.55962941321578561513761088977794     -0.98531714571795478061134479287622      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.98531714571795478061134479287622     -0.22752672053312980212552215867292     -0.22752672053312980212552215867292      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.55962941321578561513761088977794     -0.98531714571795478061134479287622     -0.22752672053312980212552215867292      0.79830548755176275854246182619099    0.0027744784812214564357355793430445
   -0.67792049833488721278218646896586      -0.1843862245146304780730598713515     -0.95330705263585183107169378833114     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.67792049833488721278218646896586      -0.1843862245146304780730598713515      -0.1843862245146304780730598713515     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515      -0.1843862245146304780730598713515     -0.67792049833488721278218646896586     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.95330705263585183107169378833114     -0.67792049833488721278218646896586      -0.1843862245146304780730598713515     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515     -0.95330705263585183107169378833114     -0.67792049833488721278218646896586     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515     -0.67792049833488721278218646896586      -0.1843862245146304780730598713515     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.95330705263585183107169378833114      -0.1843862245146304780730598713515     -0.67792049833488721278218646896586     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515     -0.95330705263585183107169378833114      -0.1843862245146304780730598713515     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515      -0.1843862245146304780730598713515     -0.95330705263585183107169378833114     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515     -0.67792049833488721278218646896586     -0.95330705263585183107169378833114     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.95330705263585183107169378833114      -0.1843862245146304780730598713515      -0.1843862245146304780730598713515     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.67792049833488721278218646896586     -0.95330705263585183107169378833114      -0.1843862245146304780730598713515     -0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.67792049833488721278218646896586      -0.1843862245146304780730598713515     -0.95330705263585183107169378833114      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.67792049833488721278218646896586      -0.1843862245146304780730598713515      -0.1843862245146304780730598713515      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515      -0.1843862245146304780730598713515     -0.67792049833488721278218646896586      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.95330705263585183107169378833114     -0.67792049833488721278218646896586      -0.1843862245146304780730598713515      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515     -0.95330705263585183107169378833114     -0.67792049833488721278218646896586      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515     -0.67792049833488721278218646896586      -0.1843862245146304780730598713515      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.95330705263585183107169378833114      -0.1843862245146304780730598713515     -0.67792049833488721278218646896586      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515     -0.95330705263585183107169378833114      -0.1843862245146304780730598713515      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515      -0.1843862245146304780730598713515     -0.95330705263585183107169378833114      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
    -0.1843862245146304780730598713515     -0.67792049833488721278218646896586     -0.95330705263585183107169378833114      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.95330705263585183107169378833114      -0.1843862245146304780730598713515      -0.1843862245146304780730598713515      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.67792049833488721278218646896586     -0.95330705263585183107169378833114      -0.1843862245146304780730598713515      0.39312451866987769721701182926099    0.0060120361150454688826239075397222
   -0.95284437478464493834553488139339     -0.02502738435983572050839029022046     -0.99710085649568362063768453816569     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.95284437478464493834553488139339     -0.02502738435983572050839029022046     -0.02502738435983572050839029022046     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.02502738435983572050839029022046     -0.95284437478464493834553488139339     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.99710085649568362063768453816569     -0.95284437478464493834553488139339     -0.02502738435983572050839029022046     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.99710085649568362063768453816569     -0.95284437478464493834553488139339     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.95284437478464493834553488139339     -0.02502738435983572050839029022046     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.99710085649568362063768453816569     -0.02502738435983572050839029022046     -0.95284437478464493834553488139339     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.99710085649568362063768453816569     -0.02502738435983572050839029022046     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.02502738435983572050839029022046     -0.99710085649568362063768453816569     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.95284437478464493834553488139339     -0.99710085649568362063768453816569     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.99710085649568362063768453816569     -0.02502738435983572050839029022046     -0.02502738435983572050839029022046     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.95284437478464493834553488139339     -0.99710085649568362063768453816569     -0.02502738435983572050839029022046     -0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.95284437478464493834553488139339     -0.02502738435983572050839029022046     -0.99710085649568362063768453816569      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.95284437478464493834553488139339     -0.02502738435983572050839029022046     -0.02502738435983572050839029022046      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.02502738435983572050839029022046     -0.95284437478464493834553488139339      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.99710085649568362063768453816569     -0.95284437478464493834553488139339     -0.02502738435983572050839029022046      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.99710085649568362063768453816569     -0.95284437478464493834553488139339      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.95284437478464493834553488139339     -0.02502738435983572050839029022046      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.99710085649568362063768453816569     -0.02502738435983572050839029022046     -0.95284437478464493834553488139339      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.99710085649568362063768453816569     -0.02502738435983572050839029022046      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.02502738435983572050839029022046     -0.99710085649568362063768453816569      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.02502738435983572050839029022046     -0.95284437478464493834553488139339     -0.99710085649568362063768453816569      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.99710085649568362063768453816569     -0.02502738435983572050839029022046     -0.02502738435983572050839029022046      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
   -0.95284437478464493834553488139339     -0.99710085649568362063768453816569     -0.02502738435983572050839029022046      0.99999131580438380295689496418317   0.00023595312472517441958977070705886
    0.50275227988789509649112074640719     -0.82425841422668110834699735100077     -0.99599632438397522805420910790723                                       0    0.0017182428827707895233983069367535
   -0.82425841422668110834699735100077     -0.99599632438397522805420910790723      0.50275227988789509649112074640719                                       0    0.0017182428827707895233983069367535
   -0.82425841422668110834699735100077      0.50275227988789509649112074640719     -0.99599632438397522805420910790723                                       0    0.0017182428827707895233983069367535
   -0.99599632438397522805420910790723      0.50275227988789509649112074640719      -0.6824975412772387600899142874992                                       0    0.0017182428827707895233983069367535
   -0.99599632438397522805420910790723      0.50275227988789509649112074640719     -0.82425841422668110834699735100077                                       0    0.0017182428827707895233983069367535
    -0.6824975412772387600899142874992      0.50275227988789509649112074640719     -0.99599632438397522805420910790723                                       0    0.0017182428827707895233983069367535
   -0.99599632438397522805420910790723     -0.82425841422668110834699735100077      -0.6824975412772387600899142874992                                       0    0.0017182428827707895233983069367535
   -0.99599632438397522805420910790723      -0.6824975412772387600899142874992      0.50275227988789509649112074640719                                       0    0.0017182428827707895233983069367535
    -0.6824975412772387600899142874992     -0.82425841422668110834699735100077     -0.99599632438397522805420910790723                                       0    0.0017182428827707895233983069367535
    0.50275227988789509649112074640719     -0.82425841422668110834699735100077      -0.6824975412772387600899142874992                                       0    0.0017182428827707895233983069367535
    -0.6824975412772387600899142874992      0.50275227988789509649112074640719     -0.82425841422668110834699735100077                                       0    0.0017182428827707895233983069367535
   -0.99599632438397522805420910790723     -0.82425841422668110834699735100077      0.50275227988789509649112074640719                                       0    0.0017182428827707895233983069367535
    -0.6824975412772387600899142874992     -0.82425841422668110834699735100077      0.50275227988789509649112074640719                                       0    0.0017182428827707895233983069367535
    0.50275227988789509649112074640719      -0.6824975412772387600899142874992     -0.99599632438397522805420910790723                                       0    0.0017182428827707895233983069367535
   -0.99599632438397522805420910790723      -0.6824975412772387600899142874992     -0.82425841422668110834699735100077                                       0    0.0017182428827707895233983069367535
   -0.82425841422668110834699735100077      -0.6824975412772387600899142874992     -0.99599632438397522805420910790723                                       0    0.0017182428827707895233983069367535
    0.50275227988789509649112074640719      -0.6824975412772387600899142874992     -0.82425841422668110834699735100077                                       0    0.0017182428827707895233983069367535
   -0.82425841422668110834699735100077      -0.6824975412772387600899142874992      0.50275227988789509649112074640719                                       0    0.0017182428827707895233983069367535
   -0.82425841422668110834699735100077      0.50275227988789509649112074640719      -0.6824975412772387600899142874992                                       0    0.0017182428827707895233983069367535
    -0.6824975412772387600899142874992     -0.99599632438397522805420910790723      0.50275227988789509649112074640719                                       0    0.0017182428827707895233983069367535
    0.50275227988789509649112074640719     -0.99599632438397522805420910790723      -0.6824975412772387600899142874992                                       0    0.0017182428827707895233983069367535
    0.50275227988789509649112074640719     -0.99599632438397522805420910790723     -0.82425841422668110834699735100077                                       0    0.0017182428827707895233983069367535
   -0.82425841422668110834699735100077     -0.99599632438397522805420910790723      -0.6824975412772387600899142874992                                       0    0.0017182428827707895233983069367535
    -0.6824975412772387600899142874992     -0.99599632438397522805420910790723     -0.82425841422668110834699735100077                                       0    0.0017182428827707895233983069367535
    0.17002050307499867797063066894498     -0.85303351232601404031627584328195     -0.99065030487417369987866572600633     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195     -0.99065030487417369987866572600633      0.17002050307499867797063066894498     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195      0.17002050307499867797063066894498     -0.99065030487417369987866572600633     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633      0.17002050307499867797063066894498      -0.3263366858748109377756890996567     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633      0.17002050307499867797063066894498     -0.85303351232601404031627584328195     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567      0.17002050307499867797063066894498     -0.99065030487417369987866572600633     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633     -0.85303351232601404031627584328195      -0.3263366858748109377756890996567     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633      -0.3263366858748109377756890996567      0.17002050307499867797063066894498     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567     -0.85303351232601404031627584328195     -0.99065030487417369987866572600633     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.17002050307499867797063066894498     -0.85303351232601404031627584328195      -0.3263366858748109377756890996567     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567      0.17002050307499867797063066894498     -0.85303351232601404031627584328195     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633     -0.85303351232601404031627584328195      0.17002050307499867797063066894498     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567     -0.85303351232601404031627584328195      0.17002050307499867797063066894498     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.17002050307499867797063066894498      -0.3263366858748109377756890996567     -0.99065030487417369987866572600633     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633      -0.3263366858748109377756890996567     -0.85303351232601404031627584328195     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195      -0.3263366858748109377756890996567     -0.99065030487417369987866572600633     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.17002050307499867797063066894498      -0.3263366858748109377756890996567     -0.85303351232601404031627584328195     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195      -0.3263366858748109377756890996567      0.17002050307499867797063066894498     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195      0.17002050307499867797063066894498      -0.3263366858748109377756890996567     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567     -0.99065030487417369987866572600633      0.17002050307499867797063066894498     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.17002050307499867797063066894498     -0.99065030487417369987866572600633      -0.3263366858748109377756890996567     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.17002050307499867797063066894498     -0.99065030487417369987866572600633     -0.85303351232601404031627584328195     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195     -0.99065030487417369987866572600633      -0.3263366858748109377756890996567     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567     -0.99065030487417369987866572600633     -0.85303351232601404031627584328195     -0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.17002050307499867797063066894498     -0.85303351232601404031627584328195     -0.99065030487417369987866572600633      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195     -0.99065030487417369987866572600633      0.17002050307499867797063066894498      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195      0.17002050307499867797063066894498     -0.99065030487417369987866572600633      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633      0.17002050307499867797063066894498      -0.3263366858748109377756890996567      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633      0.17002050307499867797063066894498     -0.85303351232601404031627584328195      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567      0.17002050307499867797063066894498     -0.99065030487417369987866572600633      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633     -0.85303351232601404031627584328195      -0.3263366858748109377756890996567      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633      -0.3263366858748109377756890996567      0.17002050307499867797063066894498      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567     -0.85303351232601404031627584328195     -0.99065030487417369987866572600633      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.17002050307499867797063066894498     -0.85303351232601404031627584328195      -0.3263366858748109377756890996567      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567      0.17002050307499867797063066894498     -0.85303351232601404031627584328195      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633     -0.85303351232601404031627584328195      0.17002050307499867797063066894498      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567     -0.85303351232601404031627584328195      0.17002050307499867797063066894498      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.17002050307499867797063066894498      -0.3263366858748109377756890996567     -0.99065030487417369987866572600633      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.99065030487417369987866572600633      -0.3263366858748109377756890996567     -0.85303351232601404031627584328195      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195      -0.3263366858748109377756890996567     -0.99065030487417369987866572600633      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.17002050307499867797063066894498      -0.3263366858748109377756890996567     -0.85303351232601404031627584328195      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195      -0.3263366858748109377756890996567      0.17002050307499867797063066894498      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195      0.17002050307499867797063066894498      -0.3263366858748109377756890996567      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567     -0.99065030487417369987866572600633      0.17002050307499867797063066894498      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.17002050307499867797063066894498     -0.99065030487417369987866572600633      -0.3263366858748109377756890996567      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.17002050307499867797063066894498     -0.99065030487417369987866572600633     -0.85303351232601404031627584328195      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
   -0.85303351232601404031627584328195     -0.99065030487417369987866572600633      -0.3263366858748109377756890996567      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    -0.3263366858748109377756890996567     -0.99065030487417369987866572600633     -0.85303351232601404031627584328195      0.38941993268838642607612185458289    0.0028496005418884580185632697554957
    0.44695273746544893436230395452753     -0.73969091157288084434105043229582     -0.97003430914650675160595900707721       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582     -0.97003430914650675160595900707721      0.44695273746544893436230395452753       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582      0.44695273746544893436230395452753     -0.97003430914650675160595900707721       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721      0.44695273746544893436230395452753      -0.7372275167460613384152945151545       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721      0.44695273746544893436230395452753     -0.73969091157288084434105043229582       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545      0.44695273746544893436230395452753     -0.97003430914650675160595900707721       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721     -0.73969091157288084434105043229582      -0.7372275167460613384152945151545       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721      -0.7372275167460613384152945151545      0.44695273746544893436230395452753       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545     -0.73969091157288084434105043229582     -0.97003430914650675160595900707721       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.44695273746544893436230395452753     -0.73969091157288084434105043229582      -0.7372275167460613384152945151545       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545      0.44695273746544893436230395452753     -0.73969091157288084434105043229582       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721     -0.73969091157288084434105043229582      0.44695273746544893436230395452753       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545     -0.73969091157288084434105043229582      0.44695273746544893436230395452753       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.44695273746544893436230395452753      -0.7372275167460613384152945151545     -0.97003430914650675160595900707721       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721      -0.7372275167460613384152945151545     -0.73969091157288084434105043229582       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582      -0.7372275167460613384152945151545     -0.97003430914650675160595900707721       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.44695273746544893436230395452753      -0.7372275167460613384152945151545     -0.73969091157288084434105043229582       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582      -0.7372275167460613384152945151545      0.44695273746544893436230395452753       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582      0.44695273746544893436230395452753      -0.7372275167460613384152945151545       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545     -0.97003430914650675160595900707721      0.44695273746544893436230395452753       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.44695273746544893436230395452753     -0.97003430914650675160595900707721      -0.7372275167460613384152945151545       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.44695273746544893436230395452753     -0.97003430914650675160595900707721     -0.73969091157288084434105043229582       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582     -0.97003430914650675160595900707721      -0.7372275167460613384152945151545       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545     -0.97003430914650675160595900707721     -0.73969091157288084434105043229582       -0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.44695273746544893436230395452753     -0.73969091157288084434105043229582     -0.97003430914650675160595900707721        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582     -0.97003430914650675160595900707721      0.44695273746544893436230395452753        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582      0.44695273746544893436230395452753     -0.97003430914650675160595900707721        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721      0.44695273746544893436230395452753      -0.7372275167460613384152945151545        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721      0.44695273746544893436230395452753     -0.73969091157288084434105043229582        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545      0.44695273746544893436230395452753     -0.97003430914650675160595900707721        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721     -0.73969091157288084434105043229582      -0.7372275167460613384152945151545        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721      -0.7372275167460613384152945151545      0.44695273746544893436230395452753        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545     -0.73969091157288084434105043229582     -0.97003430914650675160595900707721        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.44695273746544893436230395452753     -0.73969091157288084434105043229582      -0.7372275167460613384152945151545        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545      0.44695273746544893436230395452753     -0.73969091157288084434105043229582        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721     -0.73969091157288084434105043229582      0.44695273746544893436230395452753        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545     -0.73969091157288084434105043229582      0.44695273746544893436230395452753        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.44695273746544893436230395452753      -0.7372275167460613384152945151545     -0.97003430914650675160595900707721        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.97003430914650675160595900707721      -0.7372275167460613384152945151545     -0.73969091157288084434105043229582        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582      -0.7372275167460613384152945151545     -0.97003430914650675160595900707721        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.44695273746544893436230395452753      -0.7372275167460613384152945151545     -0.73969091157288084434105043229582        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582      -0.7372275167460613384152945151545      0.44695273746544893436230395452753        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582      0.44695273746544893436230395452753      -0.7372275167460613384152945151545        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545     -0.97003430914650675160595900707721      0.44695273746544893436230395452753        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.44695273746544893436230395452753     -0.97003430914650675160595900707721      -0.7372275167460613384152945151545        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.44695273746544893436230395452753     -0.97003430914650675160595900707721     -0.73969091157288084434105043229582        0.724682172341591342688967275255    0.0018473493766982283207735876519148
   -0.73969091157288084434105043229582     -0.97003430914650675160595900707721      -0.7372275167460613384152945151545        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    -0.7372275167460613384152945151545     -0.97003430914650675160595900707721     -0.73969091157288084434105043229582        0.724682172341591342688967275255    0.0018473493766982283207735876519148
    0.56438437949729155008101652074465     -0.91292655265179187461773755195074     -0.95523017507405836603524663451001     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074     -0.95523017507405836603524663451001      0.56438437949729155008101652074465     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074      0.56438437949729155008101652074465     -0.95523017507405836603524663451001     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001      0.56438437949729155008101652074465      -0.6962276517714413094280323342839     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001      0.56438437949729155008101652074465     -0.91292655265179187461773755195074     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839      0.56438437949729155008101652074465     -0.95523017507405836603524663451001     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001     -0.91292655265179187461773755195074      -0.6962276517714413094280323342839     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001      -0.6962276517714413094280323342839      0.56438437949729155008101652074465     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839     -0.91292655265179187461773755195074     -0.95523017507405836603524663451001     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.56438437949729155008101652074465     -0.91292655265179187461773755195074      -0.6962276517714413094280323342839     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839      0.56438437949729155008101652074465     -0.91292655265179187461773755195074     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001     -0.91292655265179187461773755195074      0.56438437949729155008101652074465     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839     -0.91292655265179187461773755195074      0.56438437949729155008101652074465     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.56438437949729155008101652074465      -0.6962276517714413094280323342839     -0.95523017507405836603524663451001     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001      -0.6962276517714413094280323342839     -0.91292655265179187461773755195074     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074      -0.6962276517714413094280323342839     -0.95523017507405836603524663451001     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.56438437949729155008101652074465      -0.6962276517714413094280323342839     -0.91292655265179187461773755195074     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074      -0.6962276517714413094280323342839      0.56438437949729155008101652074465     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074      0.56438437949729155008101652074465      -0.6962276517714413094280323342839     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839     -0.95523017507405836603524663451001      0.56438437949729155008101652074465     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.56438437949729155008101652074465     -0.95523017507405836603524663451001      -0.6962276517714413094280323342839     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.56438437949729155008101652074465     -0.95523017507405836603524663451001     -0.91292655265179187461773755195074     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074     -0.95523017507405836603524663451001      -0.6962276517714413094280323342839     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839     -0.95523017507405836603524663451001     -0.91292655265179187461773755195074     -0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.56438437949729155008101652074465     -0.91292655265179187461773755195074     -0.95523017507405836603524663451001      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074     -0.95523017507405836603524663451001      0.56438437949729155008101652074465      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074      0.56438437949729155008101652074465     -0.95523017507405836603524663451001      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001      0.56438437949729155008101652074465      -0.6962276517714413094280323342839      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001      0.56438437949729155008101652074465     -0.91292655265179187461773755195074      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839      0.56438437949729155008101652074465     -0.95523017507405836603524663451001      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001     -0.91292655265179187461773755195074      -0.6962276517714413094280323342839      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001      -0.6962276517714413094280323342839      0.56438437949729155008101652074465      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839     -0.91292655265179187461773755195074     -0.95523017507405836603524663451001      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.56438437949729155008101652074465     -0.91292655265179187461773755195074      -0.6962276517714413094280323342839      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839      0.56438437949729155008101652074465     -0.91292655265179187461773755195074      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001     -0.91292655265179187461773755195074      0.56438437949729155008101652074465      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839     -0.91292655265179187461773755195074      0.56438437949729155008101652074465      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.56438437949729155008101652074465      -0.6962276517714413094280323342839     -0.95523017507405836603524663451001      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.95523017507405836603524663451001      -0.6962276517714413094280323342839     -0.91292655265179187461773755195074      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074      -0.6962276517714413094280323342839     -0.95523017507405836603524663451001      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.56438437949729155008101652074465      -0.6962276517714413094280323342839     -0.91292655265179187461773755195074      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074      -0.6962276517714413094280323342839      0.56438437949729155008101652074465      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074      0.56438437949729155008101652074465      -0.6962276517714413094280323342839      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839     -0.95523017507405836603524663451001      0.56438437949729155008101652074465      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.56438437949729155008101652074465     -0.95523017507405836603524663451001      -0.6962276517714413094280323342839      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.56438437949729155008101652074465     -0.95523017507405836603524663451001     -0.91292655265179187461773755195074      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
   -0.91292655265179187461773755195074     -0.95523017507405836603524663451001      -0.6962276517714413094280323342839      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    -0.6962276517714413094280323342839     -0.95523017507405836603524663451001     -0.91292655265179187461773755195074      0.97864302293031950960078001365154   0.00053461706757190069426779991471998
    0.10677048606234895478189648099284     -0.74707734267701809045584382040542     -0.94570254747752802222390328838512     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542     -0.94570254747752802222390328838512      0.10677048606234895478189648099284     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542      0.10677048606234895478189648099284     -0.94570254747752802222390328838512     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512      0.10677048606234895478189648099284      -0.4139905959078028421021493722023     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512      0.10677048606234895478189648099284     -0.74707734267701809045584382040542     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023      0.10677048606234895478189648099284     -0.94570254747752802222390328838512     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512     -0.74707734267701809045584382040542      -0.4139905959078028421021493722023     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512      -0.4139905959078028421021493722023      0.10677048606234895478189648099284     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023     -0.74707734267701809045584382040542     -0.94570254747752802222390328838512     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    0.10677048606234895478189648099284     -0.74707734267701809045584382040542      -0.4139905959078028421021493722023     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023      0.10677048606234895478189648099284     -0.74707734267701809045584382040542     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512     -0.74707734267701809045584382040542      0.10677048606234895478189648099284     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023     -0.74707734267701809045584382040542      0.10677048606234895478189648099284     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    0.10677048606234895478189648099284      -0.4139905959078028421021493722023     -0.94570254747752802222390328838512     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512      -0.4139905959078028421021493722023     -0.74707734267701809045584382040542     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542      -0.4139905959078028421021493722023     -0.94570254747752802222390328838512     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    0.10677048606234895478189648099284      -0.4139905959078028421021493722023     -0.74707734267701809045584382040542     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542      -0.4139905959078028421021493722023      0.10677048606234895478189648099284     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542      0.10677048606234895478189648099284      -0.4139905959078028421021493722023     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023     -0.94570254747752802222390328838512      0.10677048606234895478189648099284     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    0.10677048606234895478189648099284     -0.94570254747752802222390328838512      -0.4139905959078028421021493722023     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    0.10677048606234895478189648099284     -0.94570254747752802222390328838512     -0.74707734267701809045584382040542     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542     -0.94570254747752802222390328838512      -0.4139905959078028421021493722023     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023     -0.94570254747752802222390328838512     -0.74707734267701809045584382040542     -0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    0.10677048606234895478189648099284     -0.74707734267701809045584382040542     -0.94570254747752802222390328838512      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542     -0.94570254747752802222390328838512      0.10677048606234895478189648099284      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542      0.10677048606234895478189648099284     -0.94570254747752802222390328838512      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512      0.10677048606234895478189648099284      -0.4139905959078028421021493722023      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512      0.10677048606234895478189648099284     -0.74707734267701809045584382040542      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023      0.10677048606234895478189648099284     -0.94570254747752802222390328838512      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512     -0.74707734267701809045584382040542      -0.4139905959078028421021493722023      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512      -0.4139905959078028421021493722023      0.10677048606234895478189648099284      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023     -0.74707734267701809045584382040542     -0.94570254747752802222390328838512      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    0.10677048606234895478189648099284     -0.74707734267701809045584382040542      -0.4139905959078028421021493722023      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023      0.10677048606234895478189648099284     -0.74707734267701809045584382040542      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512     -0.74707734267701809045584382040542      0.10677048606234895478189648099284      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023     -0.74707734267701809045584382040542      0.10677048606234895478189648099284      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    0.10677048606234895478189648099284      -0.4139905959078028421021493722023     -0.94570254747752802222390328838512      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.94570254747752802222390328838512      -0.4139905959078028421021493722023     -0.74707734267701809045584382040542      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542      -0.4139905959078028421021493722023     -0.94570254747752802222390328838512      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    0.10677048606234895478189648099284      -0.4139905959078028421021493722023     -0.74707734267701809045584382040542      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542      -0.4139905959078028421021493722023      0.10677048606234895478189648099284      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542      0.10677048606234895478189648099284      -0.4139905959078028421021493722023      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023     -0.94570254747752802222390328838512      0.10677048606234895478189648099284      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    0.10677048606234895478189648099284     -0.94570254747752802222390328838512      -0.4139905959078028421021493722023      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    0.10677048606234895478189648099284     -0.94570254747752802222390328838512     -0.74707734267701809045584382040542      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
   -0.74707734267701809045584382040542     -0.94570254747752802222390328838512      -0.4139905959078028421021493722023      0.92928129278329240234225652559427    0.0037301676323543606710427774814007
    -0.4139905959078028421021493722023     -0.94570254747752802222390328838512     -0.74707734267701809045584382040542      0.92928129278329240234225652559427    0.0037301676323543606710427774814007

# Rule degree: 14 (921 pts)
                                 -0.5                                   -0.5                                   -0.5                                      0  5.6624549623978678802364645698457e-11
                                 -0.5                                   -0.5                                   -0.5    -0.69234012726763998875233909462276    0.020235122097459151436684559371448
                                 -0.5                                   -0.5                                   -0.5     0.69234012726763998875233909462276    0.020235122097459151436684559371448
                                 -0.5                                   -0.5                                   -0.5    -0.92999661569947276221967562792916   0.0044647351059086615072870287110015
                                 -0.5                                   -0.5                                   -0.5     0.92999661569947276221967562792916   0.0044647351059086615072870287110015
  -0.73616342918379555664923023375448    -0.73616342918379555664923023375448     0.20849028755138666994769070126344                                      0    0.013372950597216912159657703038336
  -0.73616342918379555664923023375448     0.20849028755138666994769070126344    -0.73616342918379555664923023375448                                      0    0.013372950597216912159657703038336
   0.20849028755138666994769070126344    -0.73616342918379555664923023375448    -0.73616342918379555664923023375448                                      0    0.013372950597216912159657703038336
  -0.73616342918379555664923023375448    -0.73616342918379555664923023375448    -0.73616342918379555664923023375448                                      0    0.013372950597216912159657703038336
  -0.58556870635402293435411587923958    -0.58556870635402293435411587923958    -0.24329388093793119693765236228126                                      0    0.018149642883701555256127564111299
  -0.58556870635402293435411587923958    -0.24329388093793119693765236228126    -0.58556870635402293435411587923958                                      0    0.018149642883701555256127564111299
  -0.24329388093793119693765236228126    -0.58556870635402293435411587923958    -0.58556870635402293435411587923958                                      0    0.018149642883701555256127564111299
  -0.58556870635402293435411587923958    -0.58556870635402293435411587923958    -0.58556870635402293435411587923958                                      0    0.018149642883701555256127564111299
  -0.33819185204687186015411537724364    -0.33819185204687186015411537724364    -0.98542444385938441953765386826908                                      0   0.0054502244390693115591454125945105
  -0.33819185204687186015411537724364    -0.98542444385938441953765386826908    -0.33819185204687186015411537724364                                      0   0.0054502244390693115591454125945105
  -0.98542444385938441953765386826908    -0.33819185204687186015411537724364    -0.33819185204687186015411537724364                                      0   0.0054502244390693115591454125945105
  -0.33819185204687186015411537724364    -0.33819185204687186015411537724364    -0.33819185204687186015411537724364                                      0   0.0054502244390693115591454125945105
  -0.96935219044153534599791062040612    -0.96935219044153534599791062040612     0.90805657132460603799373186121836    -0.89492001813799515694816405672756  0.00022618105278961028822819750530552
  -0.96935219044153534599791062040612     0.90805657132460603799373186121836    -0.96935219044153534599791062040612    -0.89492001813799515694816405672756  0.00022618105278961028822819750530552
   0.90805657132460603799373186121836    -0.96935219044153534599791062040612    -0.96935219044153534599791062040612    -0.89492001813799515694816405672756  0.00022618105278961028822819750530552
  -0.96935219044153534599791062040612    -0.96935219044153534599791062040612    -0.96935219044153534599791062040612    -0.89492001813799515694816405672756  0.00022618105278961028822819750530552
  -0.96935219044153534599791062040612    -0.96935219044153534599791062040612     0.90805657132460603799373186121836     0.89492001813799515694816405672756  0.00022618105278961028822819750530552
  -0.96935219044153534599791062040612     0.90805657132460603799373186121836    -0.96935219044153534599791062040612     0.89492001813799515694816405672756  0.00022618105278961028822819750530552
   0.90805657132460603799373186121836    -0.96935219044153534599791062040612    -0.96935219044153534599791062040612     0.89492001813799515694816405672756  0.00022618105278961028822819750530552
  -0.96935219044153534599791062040612    -0.96935219044153534599791062040612    -0.96935219044153534599791062040612     0.89492001813799515694816405672756  0.00022618105278961028822819750530552
  -0.96920099890103958616501375615716    -0.96920099890103958616501375615716     0.90760299670311875849504126847147    -0.47126004783586238616673201663453  0.00011626868777315410381838827563654
  -0.96920099890103958616501375615716     0.90760299670311875849504126847147    -0.96920099890103958616501375615716    -0.47126004783586238616673201663453  0.00011626868777315410381838827563654
   0.90760299670311875849504126847147    -0.96920099890103958616501375615716    -0.96920099890103958616501375615716    -0.47126004783586238616673201663453  0.00011626868777315410381838827563654
  -0.96920099890103958616501375615716    -0.96920099890103958616501375615716    -0.96920099890103958616501375615716    -0.47126004783586238616673201663453  0.00011626868777315410381838827563654
  -0.96920099890103958616501375615716    -0.96920099890103958616501375615716     0.90760299670311875849504126847147     0.47126004783586238616673201663453  0.00011626868777315410381838827563654
  -0.96920099890103958616501375615716     0.90760299670311875849504126847147    -0.96920099890103958616501375615716     0.47126004783586238616673201663453  0.00011626868777315410381838827563654
   0.90760299670311875849504126847147    -0.96920099890103958616501375615716    -0.96920099890103958616501375615716     0.47126004783586238616673201663453  0.00011626868777315410381838827563654
  -0.96920099890103958616501375615716    -0.96920099890103958616501375615716    -0.96920099890103958616501375615716     0.47126004783586238616673201663453  0.00011626868777315410381838827563654
  -0.88714415516144062074671668688606    -0.88714415516144062074671668688606     0.66143246548432186224015006065817    -0.85856436903495975232655438551108   0.0023861638690207099676085841440541
  -0.88714415516144062074671668688606     0.66143246548432186224015006065817    -0.88714415516144062074671668688606    -0.85856436903495975232655438551108   0.0023861638690207099676085841440541
   0.66143246548432186224015006065817    -0.88714415516144062074671668688606    -0.88714415516144062074671668688606    -0.85856436903495975232655438551108   0.0023861638690207099676085841440541
  -0.88714415516144062074671668688606    -0.88714415516144062074671668688606    -0.88714415516144062074671668688606    -0.85856436903495975232655438551108   0.0023861638690207099676085841440541
  -0.88714415516144062074671668688606    -0.88714415516144062074671668688606     0.66143246548432186224015006065817     0.85856436903495975232655438551108   0.0023861638690207099676085841440541
  -0.88714415516144062074671668688606     0.66143246548432186224015006065817    -0.88714415516144062074671668688606     0.85856436903495975232655438551108   0.0023861638690207099676085841440541
   0.66143246548432186224015006065817    -0.88714415516144062074671668688606    -0.88714415516144062074671668688606     0.85856436903495975232655438551108   0.0023861638690207099676085841440541
  -0.88714415516144062074671668688606    -0.88714415516144062074671668688606    -0.88714415516144062074671668688606     0.85856436903495975232655438551108   0.0023861638690207099676085841440541
   -0.7766332916051600859109205175416     -0.7766332916051600859109205175416      0.3298998748154802577327615526248    -0.95942124455946639372668630732895   0.0029788539010038021083535715873285
   -0.7766332916051600859109205175416      0.3298998748154802577327615526248     -0.7766332916051600859109205175416    -0.95942124455946639372668630732895   0.0029788539010038021083535715873285
    0.3298998748154802577327615526248     -0.7766332916051600859109205175416     -0.7766332916051600859109205175416    -0.95942124455946639372668630732895   0.0029788539010038021083535715873285
   -0.7766332916051600859109205175416     -0.7766332916051600859109205175416     -0.7766332916051600859109205175416    -0.95942124455946639372668630732895   0.0029788539010038021083535715873285
   -0.7766332916051600859109205175416     -0.7766332916051600859109205175416      0.3298998748154802577327615526248     0.95942124455946639372668630732895   0.0029788539010038021083535715873285
   -0.7766332916051600859109205175416      0.3298998748154802577327615526248     -0.7766332916051600859109205175416     0.95942124455946639372668630732895   0.0029788539010038021083535715873285
    0.3298998748154802577327615526248     -0.7766332916051600859109205175416     -0.7766332916051600859109205175416     0.95942124455946639372668630732895   0.0029788539010038021083535715873285
   -0.7766332916051600859109205175416     -0.7766332916051600859109205175416     -0.7766332916051600859109205175416     0.95942124455946639372668630732895   0.0029788539010038021083535715873285
  -0.38380438412211852671921240825016    -0.38380438412211852671921240825016    -0.84858684763364441984236277524952    -0.74009858752024949604493796088808    0.010142253003368860371844481521408
  -0.38380438412211852671921240825016    -0.84858684763364441984236277524952    -0.38380438412211852671921240825016    -0.74009858752024949604493796088808    0.010142253003368860371844481521408
  -0.84858684763364441984236277524952    -0.38380438412211852671921240825016    -0.38380438412211852671921240825016    -0.74009858752024949604493796088808    0.010142253003368860371844481521408
  -0.38380438412211852671921240825016    -0.38380438412211852671921240825016    -0.38380438412211852671921240825016    -0.74009858752024949604493796088808    0.010142253003368860371844481521408
  -0.38380438412211852671921240825016    -0.38380438412211852671921240825016    -0.84858684763364441984236277524952     0.74009858752024949604493796088808    0.010142253003368860371844481521408
  -0.38380438412211852671921240825016    -0.84858684763364441984236277524952    -0.38380438412211852671921240825016     0.74009858752024949604493796088808    0.010142253003368860371844481521408
  -0.84858684763364441984236277524952    -0.38380438412211852671921240825016    -0.38380438412211852671921240825016     0.74009858752024949604493796088808    0.010142253003368860371844481521408
  -0.38380438412211852671921240825016    -0.38380438412211852671921240825016    -0.38380438412211852671921240825016     0.74009858752024949604493796088808    0.010142253003368860371844481521408
  -0.93177777693704510239850595691159    -0.06822222306295489760149404308841    -0.06822222306295489760149404308841    -0.52257254645564383297010941577711   0.0049157197811531730872692665576726
  -0.06822222306295489760149404308841    -0.93177777693704510239850595691159    -0.06822222306295489760149404308841    -0.52257254645564383297010941577711   0.0049157197811531730872692665576726
  -0.93177777693704510239850595691159    -0.93177777693704510239850595691159    -0.06822222306295489760149404308841    -0.52257254645564383297010941577711   0.0049157197811531730872692665576726
  -0.93177777693704510239850595691159    -0.06822222306295489760149404308841    -0.93177777693704510239850595691159    -0.52257254645564383297010941577711   0.0049157197811531730872692665576726
  -0.06822222306295489760149404308841    -0.93177777693704510239850595691159    -0.93177777693704510239850595691159    -0.52257254645564383297010941577711   0.0049157197811531730872692665576726
  -0.06822222306295489760149404308841    -0.06822222306295489760149404308841    -0.93177777693704510239850595691159    -0.52257254645564383297010941577711   0.0049157197811531730872692665576726
  -0.93177777693704510239850595691159    -0.06822222306295489760149404308841    -0.06822222306295489760149404308841     0.52257254645564383297010941577711   0.0049157197811531730872692665576726
  -0.06822222306295489760149404308841    -0.93177777693704510239850595691159    -0.06822222306295489760149404308841     0.52257254645564383297010941577711   0.0049157197811531730872692665576726
  -0.93177777693704510239850595691159    -0.93177777693704510239850595691159    -0.06822222306295489760149404308841     0.52257254645564383297010941577711   0.0049157197811531730872692665576726
  -0.93177777693704510239850595691159    -0.06822222306295489760149404308841    -0.93177777693704510239850595691159     0.52257254645564383297010941577711   0.0049157197811531730872692665576726
  -0.06822222306295489760149404308841    -0.93177777693704510239850595691159    -0.93177777693704510239850595691159     0.52257254645564383297010941577711   0.0049157197811531730872692665576726
  -0.06822222306295489760149404308841    -0.06822222306295489760149404308841    -0.93177777693704510239850595691159     0.52257254645564383297010941577711   0.0049157197811531730872692665576726
   0.60683460295106757796425302998054    -0.96064472566589435102993657516506    -0.68554515161927887590437987965042                                      0   0.0016908639773750772373139860520324
   0.60683460295106757796425302998054    -0.96064472566589435102993657516506    -0.96064472566589435102993657516506                                      0   0.0016908639773750772373139860520324
  -0.96064472566589435102993657516506    -0.96064472566589435102993657516506     0.60683460295106757796425302998054                                      0   0.0016908639773750772373139860520324
  -0.68554515161927887590437987965042     0.60683460295106757796425302998054    -0.96064472566589435102993657516506                                      0   0.0016908639773750772373139860520324
  -0.96064472566589435102993657516506    -0.68554515161927887590437987965042     0.60683460295106757796425302998054                                      0   0.0016908639773750772373139860520324
  -0.96064472566589435102993657516506     0.60683460295106757796425302998054    -0.96064472566589435102993657516506                                      0   0.0016908639773750772373139860520324
  -0.68554515161927887590437987965042    -0.96064472566589435102993657516506     0.60683460295106757796425302998054                                      0   0.0016908639773750772373139860520324
  -0.96064472566589435102993657516506    -0.68554515161927887590437987965042    -0.96064472566589435102993657516506                                      0   0.0016908639773750772373139860520324
  -0.96064472566589435102993657516506    -0.96064472566589435102993657516506    -0.68554515161927887590437987965042                                      0   0.0016908639773750772373139860520324
  -0.96064472566589435102993657516506     0.60683460295106757796425302998054    -0.68554515161927887590437987965042                                      0   0.0016908639773750772373139860520324
  -0.68554515161927887590437987965042    -0.96064472566589435102993657516506    -0.96064472566589435102993657516506                                      0   0.0016908639773750772373139860520324
   0.60683460295106757796425302998054    -0.68554515161927887590437987965042    -0.96064472566589435102993657516506                                      0   0.0016908639773750772373139860520324
  0.054787134649178816954164157554324    -0.86157992309295935534566754391351     -0.3316272884632601062628290697273                                      0   0.0079490281952432061133941474441423
  0.054787134649178816954164157554324    -0.86157992309295935534566754391351    -0.86157992309295935534566754391351                                      0   0.0079490281952432061133941474441423
  -0.86157992309295935534566754391351    -0.86157992309295935534566754391351    0.054787134649178816954164157554324                                      0   0.0079490281952432061133941474441423
   -0.3316272884632601062628290697273    0.054787134649178816954164157554324    -0.86157992309295935534566754391351                                      0   0.0079490281952432061133941474441423
  -0.86157992309295935534566754391351     -0.3316272884632601062628290697273    0.054787134649178816954164157554324                                      0   0.0079490281952432061133941474441423
  -0.86157992309295935534566754391351    0.054787134649178816954164157554324    -0.86157992309295935534566754391351                                      0   0.0079490281952432061133941474441423
   -0.3316272884632601062628290697273    -0.86157992309295935534566754391351    0.054787134649178816954164157554324                                      0   0.0079490281952432061133941474441423
  -0.86157992309295935534566754391351     -0.3316272884632601062628290697273    -0.86157992309295935534566754391351                                      0   0.0079490281952432061133941474441423
  -0.86157992309295935534566754391351    -0.86157992309295935534566754391351     -0.3316272884632601062628290697273                                      0   0.0079490281952432061133941474441423
  -0.86157992309295935534566754391351    0.054787134649178816954164157554324     -0.3316272884632601062628290697273                                      0   0.0079490281952432061133941474441423
   -0.3316272884632601062628290697273    -0.86157992309295935534566754391351    -0.86157992309295935534566754391351                                      0   0.0079490281952432061133941474441423
  0.054787134649178816954164157554324     -0.3316272884632601062628290697273    -0.86157992309295935534566754391351                                      0   0.0079490281952432061133941474441423
   0.36811455708086884742331113188791     -0.6840577636401622283113754030882    -0.99999902980054439080056032571151                                      0   0.0021026943098528710872561445204111
   0.36811455708086884742331113188791     -0.6840577636401622283113754030882     -0.6840577636401622283113754030882                                      0   0.0021026943098528710872561445204111
   -0.6840577636401622283113754030882     -0.6840577636401622283113754030882     0.36811455708086884742331113188791                                      0   0.0021026943098528710872561445204111
  -0.99999902980054439080056032571151     0.36811455708086884742331113188791     -0.6840577636401622283113754030882                                      0   0.0021026943098528710872561445204111
   -0.6840577636401622283113754030882    -0.99999902980054439080056032571151     0.36811455708086884742331113188791                                      0   0.0021026943098528710872561445204111
   -0.6840577636401622283113754030882     0.36811455708086884742331113188791     -0.6840577636401622283113754030882                                      0   0.0021026943098528710872561445204111
  -0.99999902980054439080056032571151     -0.6840577636401622283113754030882     0.36811455708086884742331113188791                                      0   0.0021026943098528710872561445204111
   -0.6840577636401622283113754030882    -0.99999902980054439080056032571151     -0.6840577636401622283113754030882                                      0   0.0021026943098528710872561445204111
   -0.6840577636401622283113754030882     -0.6840577636401622283113754030882    -0.99999902980054439080056032571151                                      0   0.0021026943098528710872561445204111
   -0.6840577636401622283113754030882     0.36811455708086884742331113188791    -0.99999902980054439080056032571151                                      0   0.0021026943098528710872561445204111
  -0.99999902980054439080056032571151     -0.6840577636401622283113754030882     -0.6840577636401622283113754030882                                      0   0.0021026943098528710872561445204111
   0.36811455708086884742331113188791    -0.99999902980054439080056032571151     -0.6840577636401622283113754030882                                      0   0.0021026943098528710872561445204111
   0.47628963490641377216179639494059    -0.98043046003879280741932555983737    -0.51542871482882815732314527526586    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
   0.47628963490641377216179639494059    -0.98043046003879280741932555983737    -0.98043046003879280741932555983737    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737    -0.98043046003879280741932555983737     0.47628963490641377216179639494059    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.51542871482882815732314527526586     0.47628963490641377216179639494059    -0.98043046003879280741932555983737    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737    -0.51542871482882815732314527526586     0.47628963490641377216179639494059    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737     0.47628963490641377216179639494059    -0.98043046003879280741932555983737    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.51542871482882815732314527526586    -0.98043046003879280741932555983737     0.47628963490641377216179639494059    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737    -0.51542871482882815732314527526586    -0.98043046003879280741932555983737    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737    -0.98043046003879280741932555983737    -0.51542871482882815732314527526586    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737     0.47628963490641377216179639494059    -0.51542871482882815732314527526586    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.51542871482882815732314527526586    -0.98043046003879280741932555983737    -0.98043046003879280741932555983737    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
   0.47628963490641377216179639494059    -0.51542871482882815732314527526586    -0.98043046003879280741932555983737    -0.47703966468165429114465994089549  0.00069840912234449985540607763004529
   0.47628963490641377216179639494059    -0.98043046003879280741932555983737    -0.51542871482882815732314527526586     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
   0.47628963490641377216179639494059    -0.98043046003879280741932555983737    -0.98043046003879280741932555983737     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737    -0.98043046003879280741932555983737     0.47628963490641377216179639494059     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.51542871482882815732314527526586     0.47628963490641377216179639494059    -0.98043046003879280741932555983737     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737    -0.51542871482882815732314527526586     0.47628963490641377216179639494059     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737     0.47628963490641377216179639494059    -0.98043046003879280741932555983737     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.51542871482882815732314527526586    -0.98043046003879280741932555983737     0.47628963490641377216179639494059     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737    -0.51542871482882815732314527526586    -0.98043046003879280741932555983737     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737    -0.98043046003879280741932555983737    -0.51542871482882815732314527526586     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.98043046003879280741932555983737     0.47628963490641377216179639494059    -0.51542871482882815732314527526586     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
  -0.51542871482882815732314527526586    -0.98043046003879280741932555983737    -0.98043046003879280741932555983737     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
   0.47628963490641377216179639494059    -0.51542871482882815732314527526586    -0.98043046003879280741932555983737     0.47703966468165429114465994089549  0.00069840912234449985540607763004529
   0.24210917399559826562916106515293    -0.97042317930606480400990676263706     -0.3012628153834686576093475398788    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
   0.24210917399559826562916106515293    -0.97042317930606480400990676263706    -0.97042317930606480400990676263706    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706    -0.97042317930606480400990676263706     0.24210917399559826562916106515293    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
   -0.3012628153834686576093475398788     0.24210917399559826562916106515293    -0.97042317930606480400990676263706    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706     -0.3012628153834686576093475398788     0.24210917399559826562916106515293    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706     0.24210917399559826562916106515293    -0.97042317930606480400990676263706    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
   -0.3012628153834686576093475398788    -0.97042317930606480400990676263706     0.24210917399559826562916106515293    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706     -0.3012628153834686576093475398788    -0.97042317930606480400990676263706    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706    -0.97042317930606480400990676263706     -0.3012628153834686576093475398788    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706     0.24210917399559826562916106515293     -0.3012628153834686576093475398788    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
   -0.3012628153834686576093475398788    -0.97042317930606480400990676263706    -0.97042317930606480400990676263706    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
   0.24210917399559826562916106515293     -0.3012628153834686576093475398788    -0.97042317930606480400990676263706    -0.82513345081397188095559635895535   0.0010909435838810522716253504578319
   0.24210917399559826562916106515293    -0.97042317930606480400990676263706     -0.3012628153834686576093475398788     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
   0.24210917399559826562916106515293    -0.97042317930606480400990676263706    -0.97042317930606480400990676263706     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706    -0.97042317930606480400990676263706     0.24210917399559826562916106515293     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
   -0.3012628153834686576093475398788     0.24210917399559826562916106515293    -0.97042317930606480400990676263706     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706     -0.3012628153834686576093475398788     0.24210917399559826562916106515293     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706     0.24210917399559826562916106515293    -0.97042317930606480400990676263706     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
   -0.3012628153834686576093475398788    -0.97042317930606480400990676263706     0.24210917399559826562916106515293     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706     -0.3012628153834686576093475398788    -0.97042317930606480400990676263706     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706    -0.97042317930606480400990676263706     -0.3012628153834686576093475398788     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  -0.97042317930606480400990676263706     0.24210917399559826562916106515293     -0.3012628153834686576093475398788     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
   -0.3012628153834686576093475398788    -0.97042317930606480400990676263706    -0.97042317930606480400990676263706     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
   0.24210917399559826562916106515293     -0.3012628153834686576093475398788    -0.97042317930606480400990676263706     0.82513345081397188095559635895535   0.0010909435838810522716253504578319
  0.047409500899827812148021537926468    -0.82276004464787443051274902918461    -0.40188941160407895112252347955724    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  0.047409500899827812148021537926468    -0.82276004464787443051274902918461    -0.82276004464787443051274902918461    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    -0.82276004464787443051274902918461    0.047409500899827812148021537926468    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.40188941160407895112252347955724    0.047409500899827812148021537926468    -0.82276004464787443051274902918461    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    -0.40188941160407895112252347955724    0.047409500899827812148021537926468    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    0.047409500899827812148021537926468    -0.82276004464787443051274902918461    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.40188941160407895112252347955724    -0.82276004464787443051274902918461    0.047409500899827812148021537926468    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    -0.40188941160407895112252347955724    -0.82276004464787443051274902918461    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    -0.82276004464787443051274902918461    -0.40188941160407895112252347955724    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    0.047409500899827812148021537926468    -0.40188941160407895112252347955724    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.40188941160407895112252347955724    -0.82276004464787443051274902918461    -0.82276004464787443051274902918461    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  0.047409500899827812148021537926468    -0.40188941160407895112252347955724    -0.82276004464787443051274902918461    -0.62596373322455517932498706970844    0.006524617571908724844492098147241
  0.047409500899827812148021537926468    -0.82276004464787443051274902918461    -0.40188941160407895112252347955724     0.62596373322455517932498706970844    0.006524617571908724844492098147241
  0.047409500899827812148021537926468    -0.82276004464787443051274902918461    -0.82276004464787443051274902918461     0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    -0.82276004464787443051274902918461    0.047409500899827812148021537926468     0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.40188941160407895112252347955724    0.047409500899827812148021537926468    -0.82276004464787443051274902918461     0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    -0.40188941160407895112252347955724    0.047409500899827812148021537926468     0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    0.047409500899827812148021537926468    -0.82276004464787443051274902918461     0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.40188941160407895112252347955724    -0.82276004464787443051274902918461    0.047409500899827812148021537926468     0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    -0.40188941160407895112252347955724    -0.82276004464787443051274902918461     0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    -0.82276004464787443051274902918461    -0.40188941160407895112252347955724     0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.82276004464787443051274902918461    0.047409500899827812148021537926468    -0.40188941160407895112252347955724     0.62596373322455517932498706970844    0.006524617571908724844492098147241
  -0.40188941160407895112252347955724    -0.82276004464787443051274902918461    -0.82276004464787443051274902918461     0.62596373322455517932498706970844    0.006524617571908724844492098147241
  0.047409500899827812148021537926468    -0.40188941160407895112252347955724    -0.82276004464787443051274902918461     0.62596373322455517932498706970844    0.006524617571908724844492098147241
   0.57032351309452569732145435762885    -0.81262223742909618690742447385441    -0.94507903823633332350660540992003     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
   0.57032351309452569732145435762885    -0.81262223742909618690742447385441    -0.81262223742909618690742447385441     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441    -0.81262223742909618690742447385441     0.57032351309452569732145435762885     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.94507903823633332350660540992003     0.57032351309452569732145435762885    -0.81262223742909618690742447385441     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441    -0.94507903823633332350660540992003     0.57032351309452569732145435762885     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441     0.57032351309452569732145435762885    -0.81262223742909618690742447385441     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.94507903823633332350660540992003    -0.81262223742909618690742447385441     0.57032351309452569732145435762885     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441    -0.94507903823633332350660540992003    -0.81262223742909618690742447385441     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441    -0.81262223742909618690742447385441    -0.94507903823633332350660540992003     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441     0.57032351309452569732145435762885    -0.94507903823633332350660540992003     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.94507903823633332350660540992003    -0.81262223742909618690742447385441    -0.81262223742909618690742447385441     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
   0.57032351309452569732145435762885    -0.94507903823633332350660540992003    -0.81262223742909618690742447385441     -0.2918934179696951303472380452911   0.0031695657595631602681548852534096
   0.57032351309452569732145435762885    -0.81262223742909618690742447385441    -0.94507903823633332350660540992003      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
   0.57032351309452569732145435762885    -0.81262223742909618690742447385441    -0.81262223742909618690742447385441      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441    -0.81262223742909618690742447385441     0.57032351309452569732145435762885      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.94507903823633332350660540992003     0.57032351309452569732145435762885    -0.81262223742909618690742447385441      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441    -0.94507903823633332350660540992003     0.57032351309452569732145435762885      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441     0.57032351309452569732145435762885    -0.81262223742909618690742447385441      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.94507903823633332350660540992003    -0.81262223742909618690742447385441     0.57032351309452569732145435762885      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441    -0.94507903823633332350660540992003    -0.81262223742909618690742447385441      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441    -0.81262223742909618690742447385441    -0.94507903823633332350660540992003      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.81262223742909618690742447385441     0.57032351309452569732145435762885    -0.94507903823633332350660540992003      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.94507903823633332350660540992003    -0.81262223742909618690742447385441    -0.81262223742909618690742447385441      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
   0.57032351309452569732145435762885    -0.94507903823633332350660540992003    -0.81262223742909618690742447385441      0.2918934179696951303472380452911   0.0031695657595631602681548852534096
  -0.13881013073684986076331548100414    -0.71172860410826679050575508819384    -0.43773266104661655822517434260818    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.13881013073684986076331548100414    -0.71172860410826679050575508819384    -0.71172860410826679050575508819384    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.71172860410826679050575508819384    -0.13881013073684986076331548100414    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.43773266104661655822517434260818    -0.13881013073684986076331548100414    -0.71172860410826679050575508819384    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.43773266104661655822517434260818    -0.13881013073684986076331548100414    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.13881013073684986076331548100414    -0.71172860410826679050575508819384    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.43773266104661655822517434260818    -0.71172860410826679050575508819384    -0.13881013073684986076331548100414    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.43773266104661655822517434260818    -0.71172860410826679050575508819384    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.71172860410826679050575508819384    -0.43773266104661655822517434260818    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.13881013073684986076331548100414    -0.43773266104661655822517434260818    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.43773266104661655822517434260818    -0.71172860410826679050575508819384    -0.71172860410826679050575508819384    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.13881013073684986076331548100414    -0.43773266104661655822517434260818    -0.71172860410826679050575508819384    -0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.13881013073684986076331548100414    -0.71172860410826679050575508819384    -0.43773266104661655822517434260818     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.13881013073684986076331548100414    -0.71172860410826679050575508819384    -0.71172860410826679050575508819384     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.71172860410826679050575508819384    -0.13881013073684986076331548100414     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.43773266104661655822517434260818    -0.13881013073684986076331548100414    -0.71172860410826679050575508819384     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.43773266104661655822517434260818    -0.13881013073684986076331548100414     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.13881013073684986076331548100414    -0.71172860410826679050575508819384     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.43773266104661655822517434260818    -0.71172860410826679050575508819384    -0.13881013073684986076331548100414     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.43773266104661655822517434260818    -0.71172860410826679050575508819384     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.71172860410826679050575508819384    -0.43773266104661655822517434260818     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.71172860410826679050575508819384    -0.13881013073684986076331548100414    -0.43773266104661655822517434260818     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.43773266104661655822517434260818    -0.71172860410826679050575508819384    -0.71172860410826679050575508819384     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  -0.13881013073684986076331548100414    -0.43773266104661655822517434260818    -0.71172860410826679050575508819384     0.47127901776377844127690129557119   0.0093337931517088451746979460917148
  0.092267576953027672691788196235922     -0.5932635574483006407927216247536    -0.90574046205642639110634494672872    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  0.092267576953027672691788196235922     -0.5932635574483006407927216247536     -0.5932635574483006407927216247536    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536     -0.5932635574483006407927216247536    0.092267576953027672691788196235922    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  -0.90574046205642639110634494672872    0.092267576953027672691788196235922     -0.5932635574483006407927216247536    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536    -0.90574046205642639110634494672872    0.092267576953027672691788196235922    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536    0.092267576953027672691788196235922     -0.5932635574483006407927216247536    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  -0.90574046205642639110634494672872     -0.5932635574483006407927216247536    0.092267576953027672691788196235922    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536    -0.90574046205642639110634494672872     -0.5932635574483006407927216247536    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536     -0.5932635574483006407927216247536    -0.90574046205642639110634494672872    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536    0.092267576953027672691788196235922    -0.90574046205642639110634494672872    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  -0.90574046205642639110634494672872     -0.5932635574483006407927216247536     -0.5932635574483006407927216247536    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  0.092267576953027672691788196235922    -0.90574046205642639110634494672872     -0.5932635574483006407927216247536    -0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  0.092267576953027672691788196235922     -0.5932635574483006407927216247536    -0.90574046205642639110634494672872     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  0.092267576953027672691788196235922     -0.5932635574483006407927216247536     -0.5932635574483006407927216247536     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536     -0.5932635574483006407927216247536    0.092267576953027672691788196235922     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  -0.90574046205642639110634494672872    0.092267576953027672691788196235922     -0.5932635574483006407927216247536     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536    -0.90574046205642639110634494672872    0.092267576953027672691788196235922     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536    0.092267576953027672691788196235922     -0.5932635574483006407927216247536     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  -0.90574046205642639110634494672872     -0.5932635574483006407927216247536    0.092267576953027672691788196235922     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536    -0.90574046205642639110634494672872     -0.5932635574483006407927216247536     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536     -0.5932635574483006407927216247536    -0.90574046205642639110634494672872     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
   -0.5932635574483006407927216247536    0.092267576953027672691788196235922    -0.90574046205642639110634494672872     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  -0.90574046205642639110634494672872     -0.5932635574483006407927216247536     -0.5932635574483006407927216247536     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  0.092267576953027672691788196235922    -0.90574046205642639110634494672872     -0.5932635574483006407927216247536     0.23558136573753204575885257248979   0.0078560834430345957907503873532761
  -0.03819754781054946713765189806404    -0.58565516961985651432264567455512    -0.79049211294973750421705675282572    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.03819754781054946713765189806404    -0.58565516961985651432264567455512    -0.58565516961985651432264567455512    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.58565516961985651432264567455512    -0.03819754781054946713765189806404    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.79049211294973750421705675282572    -0.03819754781054946713765189806404    -0.58565516961985651432264567455512    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.79049211294973750421705675282572    -0.03819754781054946713765189806404    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.03819754781054946713765189806404    -0.58565516961985651432264567455512    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.79049211294973750421705675282572    -0.58565516961985651432264567455512    -0.03819754781054946713765189806404    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.79049211294973750421705675282572    -0.58565516961985651432264567455512    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.58565516961985651432264567455512    -0.79049211294973750421705675282572    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.03819754781054946713765189806404    -0.79049211294973750421705675282572    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.79049211294973750421705675282572    -0.58565516961985651432264567455512    -0.58565516961985651432264567455512    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.03819754781054946713765189806404    -0.79049211294973750421705675282572    -0.58565516961985651432264567455512    -0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.03819754781054946713765189806404    -0.58565516961985651432264567455512    -0.79049211294973750421705675282572     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.03819754781054946713765189806404    -0.58565516961985651432264567455512    -0.58565516961985651432264567455512     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.58565516961985651432264567455512    -0.03819754781054946713765189806404     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.79049211294973750421705675282572    -0.03819754781054946713765189806404    -0.58565516961985651432264567455512     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.79049211294973750421705675282572    -0.03819754781054946713765189806404     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.03819754781054946713765189806404    -0.58565516961985651432264567455512     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.79049211294973750421705675282572    -0.58565516961985651432264567455512    -0.03819754781054946713765189806404     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.79049211294973750421705675282572    -0.58565516961985651432264567455512     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.58565516961985651432264567455512    -0.79049211294973750421705675282572     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.58565516961985651432264567455512    -0.03819754781054946713765189806404    -0.79049211294973750421705675282572     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.79049211294973750421705675282572    -0.58565516961985651432264567455512    -0.58565516961985651432264567455512     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
  -0.03819754781054946713765189806404    -0.79049211294973750421705675282572    -0.58565516961985651432264567455512     0.84890887472438729185126428986179   0.0060662104111700011774748415172073
 -0.077033065127929995716502099288342     -0.4769008518173766124272248646373    -0.96916523123731677942904817143706    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
 -0.077033065127929995716502099288342     -0.4769008518173766124272248646373     -0.4769008518173766124272248646373    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373     -0.4769008518173766124272248646373   -0.077033065127929995716502099288342    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
  -0.96916523123731677942904817143706   -0.077033065127929995716502099288342     -0.4769008518173766124272248646373    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373    -0.96916523123731677942904817143706   -0.077033065127929995716502099288342    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373   -0.077033065127929995716502099288342     -0.4769008518173766124272248646373    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
  -0.96916523123731677942904817143706     -0.4769008518173766124272248646373   -0.077033065127929995716502099288342    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373    -0.96916523123731677942904817143706     -0.4769008518173766124272248646373    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373     -0.4769008518173766124272248646373    -0.96916523123731677942904817143706    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373   -0.077033065127929995716502099288342    -0.96916523123731677942904817143706    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
  -0.96916523123731677942904817143706     -0.4769008518173766124272248646373     -0.4769008518173766124272248646373    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
 -0.077033065127929995716502099288342    -0.96916523123731677942904817143706     -0.4769008518173766124272248646373    -0.58802185883023957273106729956115   0.0050176517582954978475178969414166
 -0.077033065127929995716502099288342     -0.4769008518173766124272248646373    -0.96916523123731677942904817143706     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
 -0.077033065127929995716502099288342     -0.4769008518173766124272248646373     -0.4769008518173766124272248646373     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373     -0.4769008518173766124272248646373   -0.077033065127929995716502099288342     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
  -0.96916523123731677942904817143706   -0.077033065127929995716502099288342     -0.4769008518173766124272248646373     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373    -0.96916523123731677942904817143706   -0.077033065127929995716502099288342     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373   -0.077033065127929995716502099288342     -0.4769008518173766124272248646373     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
  -0.96916523123731677942904817143706     -0.4769008518173766124272248646373   -0.077033065127929995716502099288342     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373    -0.96916523123731677942904817143706     -0.4769008518173766124272248646373     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373     -0.4769008518173766124272248646373    -0.96916523123731677942904817143706     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
   -0.4769008518173766124272248646373   -0.077033065127929995716502099288342    -0.96916523123731677942904817143706     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
  -0.96916523123731677942904817143706     -0.4769008518173766124272248646373     -0.4769008518173766124272248646373     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
 -0.077033065127929995716502099288342    -0.96916523123731677942904817143706     -0.4769008518173766124272248646373     0.58802185883023957273106729956115   0.0050176517582954978475178969414166
  -0.13990762803995834366917453098341    -0.44274018926232769946054515054902    -0.97461199343538625740973516791855    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.13990762803995834366917453098341    -0.44274018926232769946054515054902    -0.44274018926232769946054515054902    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.44274018926232769946054515054902    -0.13990762803995834366917453098341    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.97461199343538625740973516791855    -0.13990762803995834366917453098341    -0.44274018926232769946054515054902    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.97461199343538625740973516791855    -0.13990762803995834366917453098341    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.13990762803995834366917453098341    -0.44274018926232769946054515054902    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.97461199343538625740973516791855    -0.44274018926232769946054515054902    -0.13990762803995834366917453098341    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.97461199343538625740973516791855    -0.44274018926232769946054515054902    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.44274018926232769946054515054902    -0.97461199343538625740973516791855    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.13990762803995834366917453098341    -0.97461199343538625740973516791855    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.97461199343538625740973516791855    -0.44274018926232769946054515054902    -0.44274018926232769946054515054902    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.13990762803995834366917453098341    -0.97461199343538625740973516791855    -0.44274018926232769946054515054902    -0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.13990762803995834366917453098341    -0.44274018926232769946054515054902    -0.97461199343538625740973516791855     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.13990762803995834366917453098341    -0.44274018926232769946054515054902    -0.44274018926232769946054515054902     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.44274018926232769946054515054902    -0.13990762803995834366917453098341     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.97461199343538625740973516791855    -0.13990762803995834366917453098341    -0.44274018926232769946054515054902     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.97461199343538625740973516791855    -0.13990762803995834366917453098341     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.13990762803995834366917453098341    -0.44274018926232769946054515054902     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.97461199343538625740973516791855    -0.44274018926232769946054515054902    -0.13990762803995834366917453098341     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.97461199343538625740973516791855    -0.44274018926232769946054515054902     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.44274018926232769946054515054902    -0.97461199343538625740973516791855     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.44274018926232769946054515054902    -0.13990762803995834366917453098341    -0.97461199343538625740973516791855     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.97461199343538625740973516791855    -0.44274018926232769946054515054902    -0.44274018926232769946054515054902     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.13990762803995834366917453098341    -0.97461199343538625740973516791855    -0.44274018926232769946054515054902     0.96330473251372545689251731561815   0.0011429789952887313933050193130957
  -0.56595042017491705384258911360429    -0.30511409132099708648259151078442    -0.82382139718308877319222786482687    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.56595042017491705384258911360429    -0.30511409132099708648259151078442    -0.30511409132099708648259151078442    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.30511409132099708648259151078442    -0.56595042017491705384258911360429    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.82382139718308877319222786482687    -0.56595042017491705384258911360429    -0.30511409132099708648259151078442    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.82382139718308877319222786482687    -0.56595042017491705384258911360429    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.56595042017491705384258911360429    -0.30511409132099708648259151078442    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.82382139718308877319222786482687    -0.30511409132099708648259151078442    -0.56595042017491705384258911360429    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.82382139718308877319222786482687    -0.30511409132099708648259151078442    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.30511409132099708648259151078442    -0.82382139718308877319222786482687    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.56595042017491705384258911360429    -0.82382139718308877319222786482687    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.82382139718308877319222786482687    -0.30511409132099708648259151078442    -0.30511409132099708648259151078442    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.56595042017491705384258911360429    -0.82382139718308877319222786482687    -0.30511409132099708648259151078442    -0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.56595042017491705384258911360429    -0.30511409132099708648259151078442    -0.82382139718308877319222786482687     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.56595042017491705384258911360429    -0.30511409132099708648259151078442    -0.30511409132099708648259151078442     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.30511409132099708648259151078442    -0.56595042017491705384258911360429     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.82382139718308877319222786482687    -0.56595042017491705384258911360429    -0.30511409132099708648259151078442     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.82382139718308877319222786482687    -0.56595042017491705384258911360429     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.56595042017491705384258911360429    -0.30511409132099708648259151078442     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.82382139718308877319222786482687    -0.30511409132099708648259151078442    -0.56595042017491705384258911360429     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.82382139718308877319222786482687    -0.30511409132099708648259151078442     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.30511409132099708648259151078442    -0.82382139718308877319222786482687     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.30511409132099708648259151078442    -0.56595042017491705384258911360429    -0.82382139718308877319222786482687     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.82382139718308877319222786482687    -0.30511409132099708648259151078442    -0.30511409132099708648259151078442     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.56595042017491705384258911360429    -0.82382139718308877319222786482687    -0.30511409132099708648259151078442     0.27010873591790443474786854644523   0.0077708354875365688574185331275185
  -0.64448367505751543432649931773714     -0.2856046416528829894976593233035    -0.78430704163671858667818203565586    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
  -0.64448367505751543432649931773714     -0.2856046416528829894976593233035     -0.2856046416528829894976593233035    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035     -0.2856046416528829894976593233035    -0.64448367505751543432649931773714    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
  -0.78430704163671858667818203565586    -0.64448367505751543432649931773714     -0.2856046416528829894976593233035    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035    -0.78430704163671858667818203565586    -0.64448367505751543432649931773714    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035    -0.64448367505751543432649931773714     -0.2856046416528829894976593233035    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
  -0.78430704163671858667818203565586     -0.2856046416528829894976593233035    -0.64448367505751543432649931773714    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035    -0.78430704163671858667818203565586     -0.2856046416528829894976593233035    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035     -0.2856046416528829894976593233035    -0.78430704163671858667818203565586    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035    -0.64448367505751543432649931773714    -0.78430704163671858667818203565586    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
  -0.78430704163671858667818203565586     -0.2856046416528829894976593233035     -0.2856046416528829894976593233035    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
  -0.64448367505751543432649931773714    -0.78430704163671858667818203565586     -0.2856046416528829894976593233035    -0.97040291517697601205876961345685   0.0028780778398512170961253357163876
  -0.64448367505751543432649931773714     -0.2856046416528829894976593233035    -0.78430704163671858667818203565586     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
  -0.64448367505751543432649931773714     -0.2856046416528829894976593233035     -0.2856046416528829894976593233035     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035     -0.2856046416528829894976593233035    -0.64448367505751543432649931773714     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
  -0.78430704163671858667818203565586    -0.64448367505751543432649931773714     -0.2856046416528829894976593233035     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035    -0.78430704163671858667818203565586    -0.64448367505751543432649931773714     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035    -0.64448367505751543432649931773714     -0.2856046416528829894976593233035     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
  -0.78430704163671858667818203565586     -0.2856046416528829894976593233035    -0.64448367505751543432649931773714     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035    -0.78430704163671858667818203565586     -0.2856046416528829894976593233035     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035     -0.2856046416528829894976593233035    -0.78430704163671858667818203565586     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.2856046416528829894976593233035    -0.64448367505751543432649931773714    -0.78430704163671858667818203565586     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
  -0.78430704163671858667818203565586     -0.2856046416528829894976593233035     -0.2856046416528829894976593233035     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
  -0.64448367505751543432649931773714    -0.78430704163671858667818203565586     -0.2856046416528829894976593233035     0.97040291517697601205876961345685   0.0028780778398512170961253357163876
   -0.6820021794047300653565745141643    -0.18649772051744537247299512123258    -0.94500237956037918969743524337054    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
   -0.6820021794047300653565745141643    -0.18649772051744537247299512123258    -0.18649772051744537247299512123258    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258    -0.18649772051744537247299512123258     -0.6820021794047300653565745141643    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.94500237956037918969743524337054     -0.6820021794047300653565745141643    -0.18649772051744537247299512123258    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258    -0.94500237956037918969743524337054     -0.6820021794047300653565745141643    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258     -0.6820021794047300653565745141643    -0.18649772051744537247299512123258    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.94500237956037918969743524337054    -0.18649772051744537247299512123258     -0.6820021794047300653565745141643    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258    -0.94500237956037918969743524337054    -0.18649772051744537247299512123258    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258    -0.18649772051744537247299512123258    -0.94500237956037918969743524337054    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258     -0.6820021794047300653565745141643    -0.94500237956037918969743524337054    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.94500237956037918969743524337054    -0.18649772051744537247299512123258    -0.18649772051744537247299512123258    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
   -0.6820021794047300653565745141643    -0.94500237956037918969743524337054    -0.18649772051744537247299512123258    -0.19606468846148138980534514230125   0.0056405299063806870557349599318008
   -0.6820021794047300653565745141643    -0.18649772051744537247299512123258    -0.94500237956037918969743524337054     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
   -0.6820021794047300653565745141643    -0.18649772051744537247299512123258    -0.18649772051744537247299512123258     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258    -0.18649772051744537247299512123258     -0.6820021794047300653565745141643     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.94500237956037918969743524337054     -0.6820021794047300653565745141643    -0.18649772051744537247299512123258     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258    -0.94500237956037918969743524337054     -0.6820021794047300653565745141643     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258     -0.6820021794047300653565745141643    -0.18649772051744537247299512123258     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.94500237956037918969743524337054    -0.18649772051744537247299512123258     -0.6820021794047300653565745141643     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258    -0.94500237956037918969743524337054    -0.18649772051744537247299512123258     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258    -0.18649772051744537247299512123258    -0.94500237956037918969743524337054     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.18649772051744537247299512123258     -0.6820021794047300653565745141643    -0.94500237956037918969743524337054     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.94500237956037918969743524337054    -0.18649772051744537247299512123258    -0.18649772051744537247299512123258     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
   -0.6820021794047300653565745141643    -0.94500237956037918969743524337054    -0.18649772051744537247299512123258     0.19606468846148138980534514230125   0.0056405299063806870557349599318008
  -0.87640727053987794948115775569383    -0.06609120531760408287060132633904    -0.99141031882491388477763959162809    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.87640727053987794948115775569383    -0.06609120531760408287060132633904    -0.06609120531760408287060132633904    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.06609120531760408287060132633904    -0.87640727053987794948115775569383    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.99141031882491388477763959162809    -0.87640727053987794948115775569383    -0.06609120531760408287060132633904    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.99141031882491388477763959162809    -0.87640727053987794948115775569383    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.87640727053987794948115775569383    -0.06609120531760408287060132633904    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.99141031882491388477763959162809    -0.06609120531760408287060132633904    -0.87640727053987794948115775569383    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.99141031882491388477763959162809    -0.06609120531760408287060132633904    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.06609120531760408287060132633904    -0.99141031882491388477763959162809    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.87640727053987794948115775569383    -0.99141031882491388477763959162809    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.99141031882491388477763959162809    -0.06609120531760408287060132633904    -0.06609120531760408287060132633904    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.87640727053987794948115775569383    -0.99141031882491388477763959162809    -0.06609120531760408287060132633904    -0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.87640727053987794948115775569383    -0.06609120531760408287060132633904    -0.99141031882491388477763959162809     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.87640727053987794948115775569383    -0.06609120531760408287060132633904    -0.06609120531760408287060132633904     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.06609120531760408287060132633904    -0.87640727053987794948115775569383     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.99141031882491388477763959162809    -0.87640727053987794948115775569383    -0.06609120531760408287060132633904     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.99141031882491388477763959162809    -0.87640727053987794948115775569383     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.87640727053987794948115775569383    -0.06609120531760408287060132633904     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.99141031882491388477763959162809    -0.06609120531760408287060132633904    -0.87640727053987794948115775569383     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.99141031882491388477763959162809    -0.06609120531760408287060132633904     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.06609120531760408287060132633904    -0.99141031882491388477763959162809     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.06609120531760408287060132633904    -0.87640727053987794948115775569383    -0.99141031882491388477763959162809     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.99141031882491388477763959162809    -0.06609120531760408287060132633904    -0.06609120531760408287060132633904     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
  -0.87640727053987794948115775569383    -0.99141031882491388477763959162809    -0.06609120531760408287060132633904     0.95087187423061668987246108993203  0.00055410956076265023190445963411138
   0.85380992547729508695495652230004    -0.95651494967295761297817240690413     -0.9720343215128453637796250941355                                      0  0.00022902667349467961938928549161084
  -0.95651494967295761297817240690413     -0.9720343215128453637796250941355     0.85380992547729508695495652230004                                      0  0.00022902667349467961938928549161084
  -0.95651494967295761297817240690413     0.85380992547729508695495652230004     -0.9720343215128453637796250941355                                      0  0.00022902667349467961938928549161084
   -0.9720343215128453637796250941355     0.85380992547729508695495652230004    -0.92526065429149211019715902126041                                      0  0.00022902667349467961938928549161084
   -0.9720343215128453637796250941355     0.85380992547729508695495652230004    -0.95651494967295761297817240690413                                      0  0.00022902667349467961938928549161084
  -0.92526065429149211019715902126041     0.85380992547729508695495652230004     -0.9720343215128453637796250941355                                      0  0.00022902667349467961938928549161084
   -0.9720343215128453637796250941355    -0.95651494967295761297817240690413    -0.92526065429149211019715902126041                                      0  0.00022902667349467961938928549161084
   -0.9720343215128453637796250941355    -0.92526065429149211019715902126041     0.85380992547729508695495652230004                                      0  0.00022902667349467961938928549161084
  -0.92526065429149211019715902126041    -0.95651494967295761297817240690413     -0.9720343215128453637796250941355                                      0  0.00022902667349467961938928549161084
   0.85380992547729508695495652230004    -0.95651494967295761297817240690413    -0.92526065429149211019715902126041                                      0  0.00022902667349467961938928549161084
  -0.92526065429149211019715902126041     0.85380992547729508695495652230004    -0.95651494967295761297817240690413                                      0  0.00022902667349467961938928549161084
   -0.9720343215128453637796250941355    -0.95651494967295761297817240690413     0.85380992547729508695495652230004                                      0  0.00022902667349467961938928549161084
  -0.92526065429149211019715902126041    -0.95651494967295761297817240690413     0.85380992547729508695495652230004                                      0  0.00022902667349467961938928549161084
   0.85380992547729508695495652230004    -0.92526065429149211019715902126041     -0.9720343215128453637796250941355                                      0  0.00022902667349467961938928549161084
   -0.9720343215128453637796250941355    -0.92526065429149211019715902126041    -0.95651494967295761297817240690413                                      0  0.00022902667349467961938928549161084
  -0.95651494967295761297817240690413    -0.92526065429149211019715902126041     -0.9720343215128453637796250941355                                      0  0.00022902667349467961938928549161084
   0.85380992547729508695495652230004    -0.92526065429149211019715902126041    -0.95651494967295761297817240690413                                      0  0.00022902667349467961938928549161084
  -0.95651494967295761297817240690413    -0.92526065429149211019715902126041     0.85380992547729508695495652230004                                      0  0.00022902667349467961938928549161084
  -0.95651494967295761297817240690413     0.85380992547729508695495652230004    -0.92526065429149211019715902126041                                      0  0.00022902667349467961938928549161084
  -0.92526065429149211019715902126041     -0.9720343215128453637796250941355     0.85380992547729508695495652230004                                      0  0.00022902667349467961938928549161084
   0.85380992547729508695495652230004     -0.9720343215128453637796250941355    -0.92526065429149211019715902126041                                      0  0.00022902667349467961938928549161084
   0.85380992547729508695495652230004     -0.9720343215128453637796250941355    -0.95651494967295761297817240690413                                      0  0.00022902667349467961938928549161084
  -0.95651494967295761297817240690413     -0.9720343215128453637796250941355    -0.92526065429149211019715902126041                                      0  0.00022902667349467961938928549161084
  -0.92526065429149211019715902126041     -0.9720343215128453637796250941355    -0.95651494967295761297817240690413                                      0  0.00022902667349467961938928549161084
   0.15553199068614519163848385204071    -0.78072216894997468212764742394792    -0.99999993750524637158461669362297    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792    -0.99999993750524637158461669362297     0.15553199068614519163848385204071    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792     0.15553199068614519163848385204071    -0.99999993750524637158461669362297    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297     0.15553199068614519163848385204071    -0.37480988423092413792621973446982    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297     0.15553199068614519163848385204071    -0.78072216894997468212764742394792    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982     0.15553199068614519163848385204071    -0.99999993750524637158461669362297    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297    -0.78072216894997468212764742394792    -0.37480988423092413792621973446982    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297    -0.37480988423092413792621973446982     0.15553199068614519163848385204071    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982    -0.78072216894997468212764742394792    -0.99999993750524637158461669362297    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15553199068614519163848385204071    -0.78072216894997468212764742394792    -0.37480988423092413792621973446982    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982     0.15553199068614519163848385204071    -0.78072216894997468212764742394792    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297    -0.78072216894997468212764742394792     0.15553199068614519163848385204071    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982    -0.78072216894997468212764742394792     0.15553199068614519163848385204071    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15553199068614519163848385204071    -0.37480988423092413792621973446982    -0.99999993750524637158461669362297    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297    -0.37480988423092413792621973446982    -0.78072216894997468212764742394792    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792    -0.37480988423092413792621973446982    -0.99999993750524637158461669362297    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15553199068614519163848385204071    -0.37480988423092413792621973446982    -0.78072216894997468212764742394792    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792    -0.37480988423092413792621973446982     0.15553199068614519163848385204071    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792     0.15553199068614519163848385204071    -0.37480988423092413792621973446982    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982    -0.99999993750524637158461669362297     0.15553199068614519163848385204071    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15553199068614519163848385204071    -0.99999993750524637158461669362297    -0.37480988423092413792621973446982    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15553199068614519163848385204071    -0.99999993750524637158461669362297    -0.78072216894997468212764742394792    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792    -0.99999993750524637158461669362297    -0.37480988423092413792621973446982    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982    -0.99999993750524637158461669362297    -0.78072216894997468212764742394792    -0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15553199068614519163848385204071    -0.78072216894997468212764742394792    -0.99999993750524637158461669362297     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792    -0.99999993750524637158461669362297     0.15553199068614519163848385204071     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792     0.15553199068614519163848385204071    -0.99999993750524637158461669362297     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297     0.15553199068614519163848385204071    -0.37480988423092413792621973446982     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297     0.15553199068614519163848385204071    -0.78072216894997468212764742394792     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982     0.15553199068614519163848385204071    -0.99999993750524637158461669362297     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297    -0.78072216894997468212764742394792    -0.37480988423092413792621973446982     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297    -0.37480988423092413792621973446982     0.15553199068614519163848385204071     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982    -0.78072216894997468212764742394792    -0.99999993750524637158461669362297     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15553199068614519163848385204071    -0.78072216894997468212764742394792    -0.37480988423092413792621973446982     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982     0.15553199068614519163848385204071    -0.78072216894997468212764742394792     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297    -0.78072216894997468212764742394792     0.15553199068614519163848385204071     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982    -0.78072216894997468212764742394792     0.15553199068614519163848385204071     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15553199068614519163848385204071    -0.37480988423092413792621973446982    -0.99999993750524637158461669362297     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.99999993750524637158461669362297    -0.37480988423092413792621973446982    -0.78072216894997468212764742394792     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792    -0.37480988423092413792621973446982    -0.99999993750524637158461669362297     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15553199068614519163848385204071    -0.37480988423092413792621973446982    -0.78072216894997468212764742394792     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792    -0.37480988423092413792621973446982     0.15553199068614519163848385204071     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792     0.15553199068614519163848385204071    -0.37480988423092413792621973446982     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982    -0.99999993750524637158461669362297     0.15553199068614519163848385204071     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15553199068614519163848385204071    -0.99999993750524637158461669362297    -0.37480988423092413792621973446982     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15553199068614519163848385204071    -0.99999993750524637158461669362297    -0.78072216894997468212764742394792     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.78072216894997468212764742394792    -0.99999993750524637158461669362297    -0.37480988423092413792621973446982     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
  -0.37480988423092413792621973446982    -0.99999993750524637158461669362297    -0.78072216894997468212764742394792     0.43247851753875342025703517961705   0.0020149061649754994550820000175298
   0.15495967974230467319351445457818    -0.93406001463924296777682101785988     -0.9999703438933793909500151967215    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     -0.9999703438933793909500151967215     0.15495967974230467319351445457818    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     0.15495967974230467319351445457818     -0.9999703438933793909500151967215    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215     0.15495967974230467319351445457818     -0.2209293212096823144666782399968    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215     0.15495967974230467319351445457818    -0.93406001463924296777682101785988    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968     0.15495967974230467319351445457818     -0.9999703438933793909500151967215    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215    -0.93406001463924296777682101785988     -0.2209293212096823144666782399968    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215     -0.2209293212096823144666782399968     0.15495967974230467319351445457818    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968    -0.93406001463924296777682101785988     -0.9999703438933793909500151967215    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   0.15495967974230467319351445457818    -0.93406001463924296777682101785988     -0.2209293212096823144666782399968    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968     0.15495967974230467319351445457818    -0.93406001463924296777682101785988    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215    -0.93406001463924296777682101785988     0.15495967974230467319351445457818    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968    -0.93406001463924296777682101785988     0.15495967974230467319351445457818    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   0.15495967974230467319351445457818     -0.2209293212096823144666782399968     -0.9999703438933793909500151967215    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215     -0.2209293212096823144666782399968    -0.93406001463924296777682101785988    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     -0.2209293212096823144666782399968     -0.9999703438933793909500151967215    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   0.15495967974230467319351445457818     -0.2209293212096823144666782399968    -0.93406001463924296777682101785988    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     -0.2209293212096823144666782399968     0.15495967974230467319351445457818    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     0.15495967974230467319351445457818     -0.2209293212096823144666782399968    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968     -0.9999703438933793909500151967215     0.15495967974230467319351445457818    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   0.15495967974230467319351445457818     -0.9999703438933793909500151967215     -0.2209293212096823144666782399968    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   0.15495967974230467319351445457818     -0.9999703438933793909500151967215    -0.93406001463924296777682101785988    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     -0.9999703438933793909500151967215     -0.2209293212096823144666782399968    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968     -0.9999703438933793909500151967215    -0.93406001463924296777682101785988    -0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   0.15495967974230467319351445457818    -0.93406001463924296777682101785988     -0.9999703438933793909500151967215     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     -0.9999703438933793909500151967215     0.15495967974230467319351445457818     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     0.15495967974230467319351445457818     -0.9999703438933793909500151967215     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215     0.15495967974230467319351445457818     -0.2209293212096823144666782399968     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215     0.15495967974230467319351445457818    -0.93406001463924296777682101785988     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968     0.15495967974230467319351445457818     -0.9999703438933793909500151967215     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215    -0.93406001463924296777682101785988     -0.2209293212096823144666782399968     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215     -0.2209293212096823144666782399968     0.15495967974230467319351445457818     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968    -0.93406001463924296777682101785988     -0.9999703438933793909500151967215     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   0.15495967974230467319351445457818    -0.93406001463924296777682101785988     -0.2209293212096823144666782399968     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968     0.15495967974230467319351445457818    -0.93406001463924296777682101785988     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215    -0.93406001463924296777682101785988     0.15495967974230467319351445457818     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968    -0.93406001463924296777682101785988     0.15495967974230467319351445457818     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   0.15495967974230467319351445457818     -0.2209293212096823144666782399968     -0.9999703438933793909500151967215     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.9999703438933793909500151967215     -0.2209293212096823144666782399968    -0.93406001463924296777682101785988     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     -0.2209293212096823144666782399968     -0.9999703438933793909500151967215     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   0.15495967974230467319351445457818     -0.2209293212096823144666782399968    -0.93406001463924296777682101785988     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     -0.2209293212096823144666782399968     0.15495967974230467319351445457818     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     0.15495967974230467319351445457818     -0.2209293212096823144666782399968     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968     -0.9999703438933793909500151967215     0.15495967974230467319351445457818     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   0.15495967974230467319351445457818     -0.9999703438933793909500151967215     -0.2209293212096823144666782399968     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   0.15495967974230467319351445457818     -0.9999703438933793909500151967215    -0.93406001463924296777682101785988     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
  -0.93406001463924296777682101785988     -0.9999703438933793909500151967215     -0.2209293212096823144666782399968     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
   -0.2209293212096823144666782399968     -0.9999703438933793909500151967215    -0.93406001463924296777682101785988     0.11669386818684854278823995902349  0.00054752846770246004849631543990705
    0.7563714679218257712047499179238    -0.93873753980689809790232295987654    -0.99378205791408989362898310770815     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654    -0.99378205791408989362898310770815      0.7563714679218257712047499179238     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654      0.7563714679218257712047499179238    -0.99378205791408989362898310770815     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815      0.7563714679218257712047499179238    -0.82385187020083777967344385033911     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815      0.7563714679218257712047499179238    -0.93873753980689809790232295987654     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911      0.7563714679218257712047499179238    -0.99378205791408989362898310770815     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815    -0.93873753980689809790232295987654    -0.82385187020083777967344385033911     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815    -0.82385187020083777967344385033911      0.7563714679218257712047499179238     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911    -0.93873753980689809790232295987654    -0.99378205791408989362898310770815     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
    0.7563714679218257712047499179238    -0.93873753980689809790232295987654    -0.82385187020083777967344385033911     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911      0.7563714679218257712047499179238    -0.93873753980689809790232295987654     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815    -0.93873753980689809790232295987654      0.7563714679218257712047499179238     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911    -0.93873753980689809790232295987654      0.7563714679218257712047499179238     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
    0.7563714679218257712047499179238    -0.82385187020083777967344385033911    -0.99378205791408989362898310770815     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815    -0.82385187020083777967344385033911    -0.93873753980689809790232295987654     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654    -0.82385187020083777967344385033911    -0.99378205791408989362898310770815     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
    0.7563714679218257712047499179238    -0.82385187020083777967344385033911    -0.93873753980689809790232295987654     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654    -0.82385187020083777967344385033911      0.7563714679218257712047499179238     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654      0.7563714679218257712047499179238    -0.82385187020083777967344385033911     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911    -0.99378205791408989362898310770815      0.7563714679218257712047499179238     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
    0.7563714679218257712047499179238    -0.99378205791408989362898310770815    -0.82385187020083777967344385033911     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
    0.7563714679218257712047499179238    -0.99378205791408989362898310770815    -0.93873753980689809790232295987654     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654    -0.99378205791408989362898310770815    -0.82385187020083777967344385033911     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911    -0.99378205791408989362898310770815    -0.93873753980689809790232295987654     -0.5713161992361446482907269554647  0.00053718104334678676399360162660464
    0.7563714679218257712047499179238    -0.93873753980689809790232295987654    -0.99378205791408989362898310770815      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654    -0.99378205791408989362898310770815      0.7563714679218257712047499179238      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654      0.7563714679218257712047499179238    -0.99378205791408989362898310770815      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815      0.7563714679218257712047499179238    -0.82385187020083777967344385033911      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815      0.7563714679218257712047499179238    -0.93873753980689809790232295987654      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911      0.7563714679218257712047499179238    -0.99378205791408989362898310770815      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815    -0.93873753980689809790232295987654    -0.82385187020083777967344385033911      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815    -0.82385187020083777967344385033911      0.7563714679218257712047499179238      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911    -0.93873753980689809790232295987654    -0.99378205791408989362898310770815      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
    0.7563714679218257712047499179238    -0.93873753980689809790232295987654    -0.82385187020083777967344385033911      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911      0.7563714679218257712047499179238    -0.93873753980689809790232295987654      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815    -0.93873753980689809790232295987654      0.7563714679218257712047499179238      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911    -0.93873753980689809790232295987654      0.7563714679218257712047499179238      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
    0.7563714679218257712047499179238    -0.82385187020083777967344385033911    -0.99378205791408989362898310770815      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.99378205791408989362898310770815    -0.82385187020083777967344385033911    -0.93873753980689809790232295987654      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654    -0.82385187020083777967344385033911    -0.99378205791408989362898310770815      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
    0.7563714679218257712047499179238    -0.82385187020083777967344385033911    -0.93873753980689809790232295987654      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654    -0.82385187020083777967344385033911      0.7563714679218257712047499179238      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654      0.7563714679218257712047499179238    -0.82385187020083777967344385033911      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911    -0.99378205791408989362898310770815      0.7563714679218257712047499179238      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
    0.7563714679218257712047499179238    -0.99378205791408989362898310770815    -0.82385187020083777967344385033911      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
    0.7563714679218257712047499179238    -0.99378205791408989362898310770815    -0.93873753980689809790232295987654      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.93873753980689809790232295987654    -0.99378205791408989362898310770815    -0.82385187020083777967344385033911      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
  -0.82385187020083777967344385033911    -0.99378205791408989362898310770815    -0.93873753980689809790232295987654      0.5713161992361446482907269554647  0.00053718104334678676399360162660464
   0.63719489681106506452010189047025    -0.92284948756022899217104110016516    -0.99274536235686594207293405311431    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516    -0.99274536235686594207293405311431     0.63719489681106506452010189047025    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516     0.63719489681106506452010189047025    -0.99274536235686594207293405311431    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431     0.63719489681106506452010189047025    -0.72160004689397013027612673719078    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431     0.63719489681106506452010189047025    -0.92284948756022899217104110016516    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078     0.63719489681106506452010189047025    -0.99274536235686594207293405311431    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431    -0.92284948756022899217104110016516    -0.72160004689397013027612673719078    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431    -0.72160004689397013027612673719078     0.63719489681106506452010189047025    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078    -0.92284948756022899217104110016516    -0.99274536235686594207293405311431    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.63719489681106506452010189047025    -0.92284948756022899217104110016516    -0.72160004689397013027612673719078    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078     0.63719489681106506452010189047025    -0.92284948756022899217104110016516    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431    -0.92284948756022899217104110016516     0.63719489681106506452010189047025    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078    -0.92284948756022899217104110016516     0.63719489681106506452010189047025    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.63719489681106506452010189047025    -0.72160004689397013027612673719078    -0.99274536235686594207293405311431    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431    -0.72160004689397013027612673719078    -0.92284948756022899217104110016516    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516    -0.72160004689397013027612673719078    -0.99274536235686594207293405311431    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.63719489681106506452010189047025    -0.72160004689397013027612673719078    -0.92284948756022899217104110016516    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516    -0.72160004689397013027612673719078     0.63719489681106506452010189047025    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516     0.63719489681106506452010189047025    -0.72160004689397013027612673719078    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078    -0.99274536235686594207293405311431     0.63719489681106506452010189047025    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.63719489681106506452010189047025    -0.99274536235686594207293405311431    -0.72160004689397013027612673719078    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.63719489681106506452010189047025    -0.99274536235686594207293405311431    -0.92284948756022899217104110016516    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516    -0.99274536235686594207293405311431    -0.72160004689397013027612673719078    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078    -0.99274536235686594207293405311431    -0.92284948756022899217104110016516    -0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.63719489681106506452010189047025    -0.92284948756022899217104110016516    -0.99274536235686594207293405311431     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516    -0.99274536235686594207293405311431     0.63719489681106506452010189047025     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516     0.63719489681106506452010189047025    -0.99274536235686594207293405311431     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431     0.63719489681106506452010189047025    -0.72160004689397013027612673719078     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431     0.63719489681106506452010189047025    -0.92284948756022899217104110016516     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078     0.63719489681106506452010189047025    -0.99274536235686594207293405311431     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431    -0.92284948756022899217104110016516    -0.72160004689397013027612673719078     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431    -0.72160004689397013027612673719078     0.63719489681106506452010189047025     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078    -0.92284948756022899217104110016516    -0.99274536235686594207293405311431     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.63719489681106506452010189047025    -0.92284948756022899217104110016516    -0.72160004689397013027612673719078     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078     0.63719489681106506452010189047025    -0.92284948756022899217104110016516     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431    -0.92284948756022899217104110016516     0.63719489681106506452010189047025     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078    -0.92284948756022899217104110016516     0.63719489681106506452010189047025     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.63719489681106506452010189047025    -0.72160004689397013027612673719078    -0.99274536235686594207293405311431     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.99274536235686594207293405311431    -0.72160004689397013027612673719078    -0.92284948756022899217104110016516     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516    -0.72160004689397013027612673719078    -0.99274536235686594207293405311431     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.63719489681106506452010189047025    -0.72160004689397013027612673719078    -0.92284948756022899217104110016516     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516    -0.72160004689397013027612673719078     0.63719489681106506452010189047025     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516     0.63719489681106506452010189047025    -0.72160004689397013027612673719078     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078    -0.99274536235686594207293405311431     0.63719489681106506452010189047025     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.63719489681106506452010189047025    -0.99274536235686594207293405311431    -0.72160004689397013027612673719078     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.63719489681106506452010189047025    -0.99274536235686594207293405311431    -0.92284948756022899217104110016516     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.92284948756022899217104110016516    -0.99274536235686594207293405311431    -0.72160004689397013027612673719078     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
  -0.72160004689397013027612673719078    -0.99274536235686594207293405311431    -0.92284948756022899217104110016516     0.97054834006179963421385853240105  0.00028205896219006602130396688020058
   0.43158082362228970512892715992542    -0.84952811923740774678726236065902     -0.9677183633732496960119508107448    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     -0.9677183633732496960119508107448     0.43158082362228970512892715992542    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     0.43158082362228970512892715992542     -0.9677183633732496960119508107448    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448     0.43158082362228970512892715992542     -0.6143343410116322623297139885216    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448     0.43158082362228970512892715992542    -0.84952811923740774678726236065902    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216     0.43158082362228970512892715992542     -0.9677183633732496960119508107448    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448    -0.84952811923740774678726236065902     -0.6143343410116322623297139885216    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448     -0.6143343410116322623297139885216     0.43158082362228970512892715992542    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216    -0.84952811923740774678726236065902     -0.9677183633732496960119508107448    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.43158082362228970512892715992542    -0.84952811923740774678726236065902     -0.6143343410116322623297139885216    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216     0.43158082362228970512892715992542    -0.84952811923740774678726236065902    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448    -0.84952811923740774678726236065902     0.43158082362228970512892715992542    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216    -0.84952811923740774678726236065902     0.43158082362228970512892715992542    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.43158082362228970512892715992542     -0.6143343410116322623297139885216     -0.9677183633732496960119508107448    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448     -0.6143343410116322623297139885216    -0.84952811923740774678726236065902    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     -0.6143343410116322623297139885216     -0.9677183633732496960119508107448    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.43158082362228970512892715992542     -0.6143343410116322623297139885216    -0.84952811923740774678726236065902    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     -0.6143343410116322623297139885216     0.43158082362228970512892715992542    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     0.43158082362228970512892715992542     -0.6143343410116322623297139885216    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216     -0.9677183633732496960119508107448     0.43158082362228970512892715992542    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.43158082362228970512892715992542     -0.9677183633732496960119508107448     -0.6143343410116322623297139885216    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.43158082362228970512892715992542     -0.9677183633732496960119508107448    -0.84952811923740774678726236065902    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     -0.9677183633732496960119508107448     -0.6143343410116322623297139885216    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216     -0.9677183633732496960119508107448    -0.84952811923740774678726236065902    -0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.43158082362228970512892715992542    -0.84952811923740774678726236065902     -0.9677183633732496960119508107448     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     -0.9677183633732496960119508107448     0.43158082362228970512892715992542     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     0.43158082362228970512892715992542     -0.9677183633732496960119508107448     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448     0.43158082362228970512892715992542     -0.6143343410116322623297139885216     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448     0.43158082362228970512892715992542    -0.84952811923740774678726236065902     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216     0.43158082362228970512892715992542     -0.9677183633732496960119508107448     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448    -0.84952811923740774678726236065902     -0.6143343410116322623297139885216     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448     -0.6143343410116322623297139885216     0.43158082362228970512892715992542     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216    -0.84952811923740774678726236065902     -0.9677183633732496960119508107448     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.43158082362228970512892715992542    -0.84952811923740774678726236065902     -0.6143343410116322623297139885216     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216     0.43158082362228970512892715992542    -0.84952811923740774678726236065902     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448    -0.84952811923740774678726236065902     0.43158082362228970512892715992542     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216    -0.84952811923740774678726236065902     0.43158082362228970512892715992542     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.43158082362228970512892715992542     -0.6143343410116322623297139885216     -0.9677183633732496960119508107448     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.9677183633732496960119508107448     -0.6143343410116322623297139885216    -0.84952811923740774678726236065902     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     -0.6143343410116322623297139885216     -0.9677183633732496960119508107448     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.43158082362228970512892715992542     -0.6143343410116322623297139885216    -0.84952811923740774678726236065902     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     -0.6143343410116322623297139885216     0.43158082362228970512892715992542     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     0.43158082362228970512892715992542     -0.6143343410116322623297139885216     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216     -0.9677183633732496960119508107448     0.43158082362228970512892715992542     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.43158082362228970512892715992542     -0.9677183633732496960119508107448     -0.6143343410116322623297139885216     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.43158082362228970512892715992542     -0.9677183633732496960119508107448    -0.84952811923740774678726236065902     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
  -0.84952811923740774678726236065902     -0.9677183633732496960119508107448     -0.6143343410116322623297139885216     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   -0.6143343410116322623297139885216     -0.9677183633732496960119508107448    -0.84952811923740774678726236065902     0.76866048556288180574177861459829   0.0021527389816909691413107528475137
   0.21907008783192341832691408956627    -0.67278831252017518846743173963308    -0.95512249457438232363194513643473    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308    -0.95512249457438232363194513643473     0.21907008783192341832691408956627    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308     0.21907008783192341832691408956627    -0.95512249457438232363194513643473    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473     0.21907008783192341832691408956627    -0.59115928073736590622753721349846    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473     0.21907008783192341832691408956627    -0.67278831252017518846743173963308    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846     0.21907008783192341832691408956627    -0.95512249457438232363194513643473    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473    -0.67278831252017518846743173963308    -0.59115928073736590622753721349846    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473    -0.59115928073736590622753721349846     0.21907008783192341832691408956627    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846    -0.67278831252017518846743173963308    -0.95512249457438232363194513643473    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
   0.21907008783192341832691408956627    -0.67278831252017518846743173963308    -0.59115928073736590622753721349846    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846     0.21907008783192341832691408956627    -0.67278831252017518846743173963308    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473    -0.67278831252017518846743173963308     0.21907008783192341832691408956627    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846    -0.67278831252017518846743173963308     0.21907008783192341832691408956627    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
   0.21907008783192341832691408956627    -0.59115928073736590622753721349846    -0.95512249457438232363194513643473    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473    -0.59115928073736590622753721349846    -0.67278831252017518846743173963308    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308    -0.59115928073736590622753721349846    -0.95512249457438232363194513643473    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
   0.21907008783192341832691408956627    -0.59115928073736590622753721349846    -0.67278831252017518846743173963308    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308    -0.59115928073736590622753721349846     0.21907008783192341832691408956627    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308     0.21907008783192341832691408956627    -0.59115928073736590622753721349846    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846    -0.95512249457438232363194513643473     0.21907008783192341832691408956627    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
   0.21907008783192341832691408956627    -0.95512249457438232363194513643473    -0.59115928073736590622753721349846    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
   0.21907008783192341832691408956627    -0.95512249457438232363194513643473    -0.67278831252017518846743173963308    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308    -0.95512249457438232363194513643473    -0.59115928073736590622753721349846    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846    -0.95512249457438232363194513643473    -0.67278831252017518846743173963308    -0.93018070576114847270104731164473    0.001061571926660186445402564104928
   0.21907008783192341832691408956627    -0.67278831252017518846743173963308    -0.95512249457438232363194513643473     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308    -0.95512249457438232363194513643473     0.21907008783192341832691408956627     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308     0.21907008783192341832691408956627    -0.95512249457438232363194513643473     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473     0.21907008783192341832691408956627    -0.59115928073736590622753721349846     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473     0.21907008783192341832691408956627    -0.67278831252017518846743173963308     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846     0.21907008783192341832691408956627    -0.95512249457438232363194513643473     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473    -0.67278831252017518846743173963308    -0.59115928073736590622753721349846     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473    -0.59115928073736590622753721349846     0.21907008783192341832691408956627     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846    -0.67278831252017518846743173963308    -0.95512249457438232363194513643473     0.93018070576114847270104731164473    0.001061571926660186445402564104928
   0.21907008783192341832691408956627    -0.67278831252017518846743173963308    -0.59115928073736590622753721349846     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846     0.21907008783192341832691408956627    -0.67278831252017518846743173963308     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473    -0.67278831252017518846743173963308     0.21907008783192341832691408956627     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846    -0.67278831252017518846743173963308     0.21907008783192341832691408956627     0.93018070576114847270104731164473    0.001061571926660186445402564104928
   0.21907008783192341832691408956627    -0.59115928073736590622753721349846    -0.95512249457438232363194513643473     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.95512249457438232363194513643473    -0.59115928073736590622753721349846    -0.67278831252017518846743173963308     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308    -0.59115928073736590622753721349846    -0.95512249457438232363194513643473     0.93018070576114847270104731164473    0.001061571926660186445402564104928
   0.21907008783192341832691408956627    -0.59115928073736590622753721349846    -0.67278831252017518846743173963308     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308    -0.59115928073736590622753721349846     0.21907008783192341832691408956627     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308     0.21907008783192341832691408956627    -0.59115928073736590622753721349846     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846    -0.95512249457438232363194513643473     0.21907008783192341832691408956627     0.93018070576114847270104731164473    0.001061571926660186445402564104928
   0.21907008783192341832691408956627    -0.95512249457438232363194513643473    -0.59115928073736590622753721349846     0.93018070576114847270104731164473    0.001061571926660186445402564104928
   0.21907008783192341832691408956627    -0.95512249457438232363194513643473    -0.67278831252017518846743173963308     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.67278831252017518846743173963308    -0.95512249457438232363194513643473    -0.59115928073736590622753721349846     0.93018070576114847270104731164473    0.001061571926660186445402564104928
  -0.59115928073736590622753721349846    -0.95512249457438232363194513643473    -0.67278831252017518846743173963308     0.93018070576114847270104731164473    0.001061571926660186445402564104928
 -0.045579897680863103367032765449738     -0.7297588771381395590978594806164    -0.94107278955366516785639193613434    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164    -0.94107278955366516785639193613434   -0.045579897680863103367032765449738    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164   -0.045579897680863103367032765449738    -0.94107278955366516785639193613434    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434   -0.045579897680863103367032765449738    -0.28358843562733216967871581779952    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434   -0.045579897680863103367032765449738     -0.7297588771381395590978594806164    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952   -0.045579897680863103367032765449738    -0.94107278955366516785639193613434    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434     -0.7297588771381395590978594806164    -0.28358843562733216967871581779952    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434    -0.28358843562733216967871581779952   -0.045579897680863103367032765449738    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952     -0.7297588771381395590978594806164    -0.94107278955366516785639193613434    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
 -0.045579897680863103367032765449738     -0.7297588771381395590978594806164    -0.28358843562733216967871581779952    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952   -0.045579897680863103367032765449738     -0.7297588771381395590978594806164    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434     -0.7297588771381395590978594806164   -0.045579897680863103367032765449738    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952     -0.7297588771381395590978594806164   -0.045579897680863103367032765449738    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
 -0.045579897680863103367032765449738    -0.28358843562733216967871581779952    -0.94107278955366516785639193613434    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434    -0.28358843562733216967871581779952     -0.7297588771381395590978594806164    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164    -0.28358843562733216967871581779952    -0.94107278955366516785639193613434    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
 -0.045579897680863103367032765449738    -0.28358843562733216967871581779952     -0.7297588771381395590978594806164    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164    -0.28358843562733216967871581779952   -0.045579897680863103367032765449738    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164   -0.045579897680863103367032765449738    -0.28358843562733216967871581779952    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952    -0.94107278955366516785639193613434   -0.045579897680863103367032765449738    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
 -0.045579897680863103367032765449738    -0.94107278955366516785639193613434    -0.28358843562733216967871581779952    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
 -0.045579897680863103367032765449738    -0.94107278955366516785639193613434     -0.7297588771381395590978594806164    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164    -0.94107278955366516785639193613434    -0.28358843562733216967871581779952    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952    -0.94107278955366516785639193613434     -0.7297588771381395590978594806164    -0.82313770946376906340426861582856   0.0033668449952282820376476922272828
 -0.045579897680863103367032765449738     -0.7297588771381395590978594806164    -0.94107278955366516785639193613434     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164    -0.94107278955366516785639193613434   -0.045579897680863103367032765449738     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164   -0.045579897680863103367032765449738    -0.94107278955366516785639193613434     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434   -0.045579897680863103367032765449738    -0.28358843562733216967871581779952     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434   -0.045579897680863103367032765449738     -0.7297588771381395590978594806164     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952   -0.045579897680863103367032765449738    -0.94107278955366516785639193613434     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434     -0.7297588771381395590978594806164    -0.28358843562733216967871581779952     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434    -0.28358843562733216967871581779952   -0.045579897680863103367032765449738     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952     -0.7297588771381395590978594806164    -0.94107278955366516785639193613434     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
 -0.045579897680863103367032765449738     -0.7297588771381395590978594806164    -0.28358843562733216967871581779952     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952   -0.045579897680863103367032765449738     -0.7297588771381395590978594806164     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434     -0.7297588771381395590978594806164   -0.045579897680863103367032765449738     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952     -0.7297588771381395590978594806164   -0.045579897680863103367032765449738     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
 -0.045579897680863103367032765449738    -0.28358843562733216967871581779952    -0.94107278955366516785639193613434     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.94107278955366516785639193613434    -0.28358843562733216967871581779952     -0.7297588771381395590978594806164     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164    -0.28358843562733216967871581779952    -0.94107278955366516785639193613434     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
 -0.045579897680863103367032765449738    -0.28358843562733216967871581779952     -0.7297588771381395590978594806164     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164    -0.28358843562733216967871581779952   -0.045579897680863103367032765449738     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164   -0.045579897680863103367032765449738    -0.28358843562733216967871581779952     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952    -0.94107278955366516785639193613434   -0.045579897680863103367032765449738     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
 -0.045579897680863103367032765449738    -0.94107278955366516785639193613434    -0.28358843562733216967871581779952     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
 -0.045579897680863103367032765449738    -0.94107278955366516785639193613434     -0.7297588771381395590978594806164     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   -0.7297588771381395590978594806164    -0.94107278955366516785639193613434    -0.28358843562733216967871581779952     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
  -0.28358843562733216967871581779952    -0.94107278955366516785639193613434     -0.7297588771381395590978594806164     0.82313770946376906340426861582856   0.0033668449952282820376476922272828
   0.33283160626012501228539507336523    -0.88574505656823298922372474948506    -0.92942568482668587241904739474627    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506    -0.92942568482668587241904739474627     0.33283160626012501228539507336523    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506     0.33283160626012501228539507336523    -0.92942568482668587241904739474627    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627     0.33283160626012501228539507336523     -0.5176608648652061506426229291339    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627     0.33283160626012501228539507336523    -0.88574505656823298922372474948506    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339     0.33283160626012501228539507336523    -0.92942568482668587241904739474627    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627    -0.88574505656823298922372474948506     -0.5176608648652061506426229291339    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627     -0.5176608648652061506426229291339     0.33283160626012501228539507336523    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339    -0.88574505656823298922372474948506    -0.92942568482668587241904739474627    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.33283160626012501228539507336523    -0.88574505656823298922372474948506     -0.5176608648652061506426229291339    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339     0.33283160626012501228539507336523    -0.88574505656823298922372474948506    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627    -0.88574505656823298922372474948506     0.33283160626012501228539507336523    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339    -0.88574505656823298922372474948506     0.33283160626012501228539507336523    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.33283160626012501228539507336523     -0.5176608648652061506426229291339    -0.92942568482668587241904739474627    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627     -0.5176608648652061506426229291339    -0.88574505656823298922372474948506    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506     -0.5176608648652061506426229291339    -0.92942568482668587241904739474627    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.33283160626012501228539507336523     -0.5176608648652061506426229291339    -0.88574505656823298922372474948506    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506     -0.5176608648652061506426229291339     0.33283160626012501228539507336523    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506     0.33283160626012501228539507336523     -0.5176608648652061506426229291339    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339    -0.92942568482668587241904739474627     0.33283160626012501228539507336523    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.33283160626012501228539507336523    -0.92942568482668587241904739474627     -0.5176608648652061506426229291339    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.33283160626012501228539507336523    -0.92942568482668587241904739474627    -0.88574505656823298922372474948506    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506    -0.92942568482668587241904739474627     -0.5176608648652061506426229291339    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339    -0.92942568482668587241904739474627    -0.88574505656823298922372474948506    -0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.33283160626012501228539507336523    -0.88574505656823298922372474948506    -0.92942568482668587241904739474627     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506    -0.92942568482668587241904739474627     0.33283160626012501228539507336523     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506     0.33283160626012501228539507336523    -0.92942568482668587241904739474627     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627     0.33283160626012501228539507336523     -0.5176608648652061506426229291339     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627     0.33283160626012501228539507336523    -0.88574505656823298922372474948506     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339     0.33283160626012501228539507336523    -0.92942568482668587241904739474627     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627    -0.88574505656823298922372474948506     -0.5176608648652061506426229291339     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627     -0.5176608648652061506426229291339     0.33283160626012501228539507336523     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339    -0.88574505656823298922372474948506    -0.92942568482668587241904739474627     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.33283160626012501228539507336523    -0.88574505656823298922372474948506     -0.5176608648652061506426229291339     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339     0.33283160626012501228539507336523    -0.88574505656823298922372474948506     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627    -0.88574505656823298922372474948506     0.33283160626012501228539507336523     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339    -0.88574505656823298922372474948506     0.33283160626012501228539507336523     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.33283160626012501228539507336523     -0.5176608648652061506426229291339    -0.92942568482668587241904739474627     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.92942568482668587241904739474627     -0.5176608648652061506426229291339    -0.88574505656823298922372474948506     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506     -0.5176608648652061506426229291339    -0.92942568482668587241904739474627     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.33283160626012501228539507336523     -0.5176608648652061506426229291339    -0.88574505656823298922372474948506     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506     -0.5176608648652061506426229291339     0.33283160626012501228539507336523     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506     0.33283160626012501228539507336523     -0.5176608648652061506426229291339     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339    -0.92942568482668587241904739474627     0.33283160626012501228539507336523     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.33283160626012501228539507336523    -0.92942568482668587241904739474627     -0.5176608648652061506426229291339     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.33283160626012501228539507336523    -0.92942568482668587241904739474627    -0.88574505656823298922372474948506     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
  -0.88574505656823298922372474948506    -0.92942568482668587241904739474627     -0.5176608648652061506426229291339     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   -0.5176608648652061506426229291339    -0.92942568482668587241904739474627    -0.88574505656823298922372474948506     0.27515078785890278986697503526165   0.0021577106758223880023646875105959
   0.18542897032794448807200220185308    -0.85513912724316117295895346127484    -0.91909322595230081919115908055639      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484    -0.91909322595230081919115908055639     0.18542897032794448807200220185308      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484     0.18542897032794448807200220185308    -0.91909322595230081919115908055639      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639     0.18542897032794448807200220185308    -0.41119661713248249592188966002184      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639     0.18542897032794448807200220185308    -0.85513912724316117295895346127484      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184     0.18542897032794448807200220185308    -0.91909322595230081919115908055639      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639    -0.85513912724316117295895346127484    -0.41119661713248249592188966002184      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639    -0.41119661713248249592188966002184     0.18542897032794448807200220185308      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184    -0.85513912724316117295895346127484    -0.91909322595230081919115908055639      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.18542897032794448807200220185308    -0.85513912724316117295895346127484    -0.41119661713248249592188966002184      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184     0.18542897032794448807200220185308    -0.85513912724316117295895346127484      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639    -0.85513912724316117295895346127484     0.18542897032794448807200220185308      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184    -0.85513912724316117295895346127484     0.18542897032794448807200220185308      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.18542897032794448807200220185308    -0.41119661713248249592188966002184    -0.91909322595230081919115908055639      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639    -0.41119661713248249592188966002184    -0.85513912724316117295895346127484      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484    -0.41119661713248249592188966002184    -0.91909322595230081919115908055639      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.18542897032794448807200220185308    -0.41119661713248249592188966002184    -0.85513912724316117295895346127484      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484    -0.41119661713248249592188966002184     0.18542897032794448807200220185308      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484     0.18542897032794448807200220185308    -0.41119661713248249592188966002184      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184    -0.91909322595230081919115908055639     0.18542897032794448807200220185308      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.18542897032794448807200220185308    -0.91909322595230081919115908055639    -0.41119661713248249592188966002184      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.18542897032794448807200220185308    -0.91909322595230081919115908055639    -0.85513912724316117295895346127484      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484    -0.91909322595230081919115908055639    -0.41119661713248249592188966002184      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184    -0.91909322595230081919115908055639    -0.85513912724316117295895346127484      -0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.18542897032794448807200220185308    -0.85513912724316117295895346127484    -0.91909322595230081919115908055639       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484    -0.91909322595230081919115908055639     0.18542897032794448807200220185308       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484     0.18542897032794448807200220185308    -0.91909322595230081919115908055639       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639     0.18542897032794448807200220185308    -0.41119661713248249592188966002184       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639     0.18542897032794448807200220185308    -0.85513912724316117295895346127484       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184     0.18542897032794448807200220185308    -0.91909322595230081919115908055639       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639    -0.85513912724316117295895346127484    -0.41119661713248249592188966002184       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639    -0.41119661713248249592188966002184     0.18542897032794448807200220185308       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184    -0.85513912724316117295895346127484    -0.91909322595230081919115908055639       0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.18542897032794448807200220185308    -0.85513912724316117295895346127484    -0.41119661713248249592188966002184       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184     0.18542897032794448807200220185308    -0.85513912724316117295895346127484       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639    -0.85513912724316117295895346127484     0.18542897032794448807200220185308       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184    -0.85513912724316117295895346127484     0.18542897032794448807200220185308       0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.18542897032794448807200220185308    -0.41119661713248249592188966002184    -0.91909322595230081919115908055639       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.91909322595230081919115908055639    -0.41119661713248249592188966002184    -0.85513912724316117295895346127484       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484    -0.41119661713248249592188966002184    -0.91909322595230081919115908055639       0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.18542897032794448807200220185308    -0.41119661713248249592188966002184    -0.85513912724316117295895346127484       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484    -0.41119661713248249592188966002184     0.18542897032794448807200220185308       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484     0.18542897032794448807200220185308    -0.41119661713248249592188966002184       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184    -0.91909322595230081919115908055639     0.18542897032794448807200220185308       0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.18542897032794448807200220185308    -0.91909322595230081919115908055639    -0.41119661713248249592188966002184       0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.18542897032794448807200220185308    -0.91909322595230081919115908055639    -0.85513912724316117295895346127484       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.85513912724316117295895346127484    -0.91909322595230081919115908055639    -0.41119661713248249592188966002184       0.979974715301410382095002420239  0.00087078392913410324380299770908758
  -0.41119661713248249592188966002184    -0.91909322595230081919115908055639    -0.85513912724316117295895346127484       0.979974715301410382095002420239  0.00087078392913410324380299770908758
   0.31648491116318087264031390850592     -0.7537425849085025283602619165928    -0.88747641022467597466687513513742    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928    -0.88747641022467597466687513513742     0.31648491116318087264031390850592    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928     0.31648491116318087264031390850592    -0.88747641022467597466687513513742    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     0.31648491116318087264031390850592     -0.6752659160300023696131768567757    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     0.31648491116318087264031390850592     -0.7537425849085025283602619165928    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757     0.31648491116318087264031390850592    -0.88747641022467597466687513513742    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     -0.7537425849085025283602619165928     -0.6752659160300023696131768567757    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     -0.6752659160300023696131768567757     0.31648491116318087264031390850592    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757     -0.7537425849085025283602619165928    -0.88747641022467597466687513513742    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   0.31648491116318087264031390850592     -0.7537425849085025283602619165928     -0.6752659160300023696131768567757    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757     0.31648491116318087264031390850592     -0.7537425849085025283602619165928    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     -0.7537425849085025283602619165928     0.31648491116318087264031390850592    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757     -0.7537425849085025283602619165928     0.31648491116318087264031390850592    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   0.31648491116318087264031390850592     -0.6752659160300023696131768567757    -0.88747641022467597466687513513742    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     -0.6752659160300023696131768567757     -0.7537425849085025283602619165928    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928     -0.6752659160300023696131768567757    -0.88747641022467597466687513513742    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   0.31648491116318087264031390850592     -0.6752659160300023696131768567757     -0.7537425849085025283602619165928    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928     -0.6752659160300023696131768567757     0.31648491116318087264031390850592    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928     0.31648491116318087264031390850592     -0.6752659160300023696131768567757    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757    -0.88747641022467597466687513513742     0.31648491116318087264031390850592    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   0.31648491116318087264031390850592    -0.88747641022467597466687513513742     -0.6752659160300023696131768567757    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   0.31648491116318087264031390850592    -0.88747641022467597466687513513742     -0.7537425849085025283602619165928    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928    -0.88747641022467597466687513513742     -0.6752659160300023696131768567757    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757    -0.88747641022467597466687513513742     -0.7537425849085025283602619165928    -0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   0.31648491116318087264031390850592     -0.7537425849085025283602619165928    -0.88747641022467597466687513513742     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928    -0.88747641022467597466687513513742     0.31648491116318087264031390850592     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928     0.31648491116318087264031390850592    -0.88747641022467597466687513513742     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     0.31648491116318087264031390850592     -0.6752659160300023696131768567757     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     0.31648491116318087264031390850592     -0.7537425849085025283602619165928     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757     0.31648491116318087264031390850592    -0.88747641022467597466687513513742     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     -0.7537425849085025283602619165928     -0.6752659160300023696131768567757     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     -0.6752659160300023696131768567757     0.31648491116318087264031390850592     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757     -0.7537425849085025283602619165928    -0.88747641022467597466687513513742     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   0.31648491116318087264031390850592     -0.7537425849085025283602619165928     -0.6752659160300023696131768567757     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757     0.31648491116318087264031390850592     -0.7537425849085025283602619165928     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     -0.7537425849085025283602619165928     0.31648491116318087264031390850592     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757     -0.7537425849085025283602619165928     0.31648491116318087264031390850592     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   0.31648491116318087264031390850592     -0.6752659160300023696131768567757    -0.88747641022467597466687513513742     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
  -0.88747641022467597466687513513742     -0.6752659160300023696131768567757     -0.7537425849085025283602619165928     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928     -0.6752659160300023696131768567757    -0.88747641022467597466687513513742     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   0.31648491116318087264031390850592     -0.6752659160300023696131768567757     -0.7537425849085025283602619165928     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928     -0.6752659160300023696131768567757     0.31648491116318087264031390850592     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928     0.31648491116318087264031390850592     -0.6752659160300023696131768567757     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757    -0.88747641022467597466687513513742     0.31648491116318087264031390850592     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   0.31648491116318087264031390850592    -0.88747641022467597466687513513742     -0.6752659160300023696131768567757     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   0.31648491116318087264031390850592    -0.88747641022467597466687513513742     -0.7537425849085025283602619165928     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.7537425849085025283602619165928    -0.88747641022467597466687513513742     -0.6752659160300023696131768567757     0.58504661336089828357749632103669   0.0026613882466432687284592536155548
   -0.6752659160300023696131768567757    -0.88747641022467597466687513513742     -0.7537425849085025283602619165928     0.58504661336089828357749632103669   0.0026613882466432687284592536155548

